Analytic results for heavy-quark contributions to charged-current DIS at NNLO

We present analytic results for the next-to-next-to-leading-order QCD corrections to heavy-quark production in charged-current deep-inelastic scattering, retaining the exact dependence on the charm quark mass. We compute the complete partonic coefficient functions for the structure functions $F_2$, $F_L$, and $F_3$ in the quark and gluon channels, including contributions with up to three heavy quarks in the final state. Working within the reverse-unitarity framework, we use integration-by-parts and canonical differential-equations techniques to express all contributions with at most two final-state heavy quarks in terms of manifestly real Goncharov polylogarithms which allow for a robust and efficient numerical evaluation. The three-heavy-quark contribution involves elliptic structures for which we give a general representation in terms of Chen iterated integrals, as well as expressions in terms of rapidly convergent expansions that are valid in the perturbative $Q\gtrsim 5~{\rm GeV}$ region and also allow for a flexible and fast numerical evaluation. We validate our results against known exact results at lower orders, massless NNLO coefficient functions, and existing leading-power expansions in the asymptotic limit where the virtuality $Q$ is much larger than the charm mass.

==> anc/README <==
# README

This directory contains Wolfram Language files containing the main result of the 
accompanying paper. The following explains common notation and usage.

###################################################################################################
# Basic usage in Mathematica
###################################################################################################

The file load_all.m loads all ancillary files in this directory and prints a manifest of the loaded
objects. The manifest includes the file names, the number of entries in each
file, and the labels of the objects contained in each file.

Set the directory to the directory containing this README. Then run
Get["load_all.m"]

This defines an Association called "ancillary" whose keys are the file names themselves. For example,

ancillary["roots.m"]
ancillary["one_forms.m"]
ancillary["sqrtmast.m"]
ancillary["cis_NNLO_q1.m"]
ancillary["cis_NNLO_g1.m"]

return the contents of the corresponding files.

For instance, the NNLO quark-channel one-mass result can be accessed as ancillary["cis_NNLO_q1.m"];
and a specific coefficient can be extracted by replacing its label.

For example, one can use:

"c_{2;q_{NS}}^{(2),[1]}" /. ancillary["cis_NNLO_q1.m"];

The precise list of available labels is printed by load_all.m when it is loaded.


###################################################################################################
# File list
###################################################################################################

## roots.m

The auxiliary file roots.m defines common square roots denoted R1, R2...
as a replacement rule.


## one_forms.m

The file one_forms.m defines the differential one-forms W[i] used in the
iterated-integral representation. The symbols dd["x"], dd["z"]
denote formal differentials in partonic x and z, as defined in the paper.


## sqrtmast.m

The file sqrtmast.m defines the square-root master structures appearing in the
coefficient functions. These objects are denoted by sqrm["..."]
where the string is the label of the corresponding structure in the notation of
the paper.

The definitions can be inserted using
expr /. ancillary["sqrtmast.m"]


## elliptic_defs.m

The file elliptic_defs.m provides the defining properties of the implicit
functions w0 and gsc used in the iterated integral expression for RR3 and
in the one_form definitions of elliptic kernels.


## Coefficient functions

We separately give coefficient functions sorted by order, partonic channel and
number of massive particles in the final state. The quark NNLO coefficient
functions with exactly one massive charm quark in the final state are given
in the file cis_NNLO_q1 and accordingly for the gluon channel. 

Each file is then further separated into c2, cL and c3 and flavour structure if
applicable. Please see the manifest printed by load_all.m for a full list.

In the case of the elliptic quark-channel with three final state charm quarks,
we give the result in terms of iterated integrals over the one-forms defined
in the one_forms.m list, denoted as cis_NNLO_q3itint.m.

As outlined in the paper, these expansions evaluated as two series expansions
in the small-mass limit and in the threshold and small mass limit. These are
given in cis_NNLO_q3sm.m and cis_NNLO_q3thsm.m respectively.


###################################################################################################
# Common notation
###################################################################################################

The most important symbolic objects contained in these files are listed below.

## Variables

The main kinematic variables appearing in the files include

xr = (1 + z) x
xr2 = (1 + 4 z) x
xr3 = (1 + 9 z) x
x = Q^2/(2 p.q)
z = mq^2/Q^2

where q^2 = -Q^2 and p,q are the momenta of the incoming parton/W boson.


## Logarithm LL

LL denotes LL = Log[mu^2/Q^2]
```

## Plus and Delta distribution 

DD[n, x] denotes the standard plus distribution,
DD[n, x] = [Log[x]^n/x]_+

delta[x] denotes the Dirac delta with argument x.

## Goncharov polylogarithms

G0[a1, ..., ak, x] denotes a Goncharov polylogarithm,
G0[a1, ..., ak, x] = G(a1, ..., ak; x)
with letters a1, ..., ak and argument x.

## Iterated integrals INT

The elliptic three-mass result in cis_NNLO_q3itint.m is written in terms of
Chen iterated integrals. The object

INT[i1, i2, ..., in]

is the iterated integral I_{i1,...,in} defined in eq. (4.27) of the paper, built
from the one-forms W[i] of one_forms.m (cf. eq. (4.24)); the integer arguments
i1, ..., in are the indices of the one-forms W[i1], ..., W[in], and INT[] = 1.
Elliptic kernels among the W[i] are written using the implicit functions w0 and gsc,
whose defining properties are given in elliptic_defs.m, see section 4.2 of the
paper.

## Colour factors and flavour numbers

The colour factors and flavour numbers are left symbolic. The symbols used are
Cf, Ca, tr, Nf, Nh

With standard QCD SU(Nc) conventions,
Ca = Nc, Cf = (Nc^2 - 1)/(2 Nc), tr = 1/2

The symbols Nf=3 and Nh=1 denote the relevant numbers of light and heavy flavours.



==> anc/cis_LO_q1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;q}^{(0),[1]}" -> delta[1 - xr], "c_{L;q}^{(0),[1]}" -> 
  (z*delta[1 - xr])/(1 + z), "c_{3;q}^{(0),[1]}" -> delta[1 - xr]}


==> anc/cis_NLO_g1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;g}^{(1),[1]}" -> LL*tr*(-1 + 2*xr - 2*xr^2) + 
   tr*((-2*(-1 + xr)*(1 - 8*xr + 8*xr^2 + 2*z - 6*xr*z - 2*xr^2*z + z^2 + 
        2*xr^2*z^2 - 2*xr*z^3))/((-1 + xr - z)*(1 + z)^2) + 
     (2*(1 - 2*xr + 2*xr^2 + 3*z - 6*xr^2*z + 3*z^2 + 6*xr^2*z^2 + z^3 - 
        2*xr*z^3 + 2*xr^2*z^3)*G0[-1, z])/(1 + z)^3 - 
     (2*(1 - 2*xr + 2*xr^2 + 3*z - 6*xr^2*z + 3*z^2 + 6*xr^2*z^2 + z^3 - 
        2*xr*z^3 + 2*xr^2*z^3)*G0[0, xr])/(1 + z)^3 - 
     ((1 - 2*xr + 2*xr^2 + 3*z + 6*xr*z - 18*xr^2*z + 3*z^2 + 6*xr*z^2 + 
        6*xr^2*z^2 + z^3 - 2*xr*z^3 + 2*xr^2*z^3)*G0[0, z])/(1 + z)^3 + 
     2*(1 - 2*xr + 2*xr^2)*G0[1, xr] - (12*xr*(-1 + 2*xr - z)*z*
       G0[1 + z, xr])/(1 + z)^3), "c_{L;g}^{(1),[1]}" -> 
  -((LL*tr*(1 - 2*xr + 2*xr^2)*z)/(1 + z)) + 
   tr*((-4*(-1 + xr)*xr*(2 - z + z^2))/(1 + z)^2 + 
     (2*z*(1 + 2*xr - 6*xr^2 + 2*z + 4*xr^2*z + z^2 - 2*xr*z^2 + 2*xr^2*z^2)*
       G0[-1, z])/(1 + z)^3 - (2*z*(1 + 2*xr - 6*xr^2 + 2*z + 4*xr^2*z + 
        z^2 - 2*xr*z^2 + 2*xr^2*z^2)*G0[0, xr])/(1 + z)^3 - 
     (z*(1 + 6*xr - 14*xr^2 + 2*z + 4*xr*z + 4*xr^2*z + z^2 - 2*xr*z^2 + 
        2*xr^2*z^2)*G0[0, z])/(1 + z)^3 + (2*(1 - 2*xr + 2*xr^2)*z*G0[1, xr])/
      (1 + z) - (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, xr])/(1 + z)^3), 
 "c_{3;g}^{(1),[1]}" -> LL*tr*(-1 + 2*xr - 2*xr^2) + 
   tr*((-4*(-1 + xr)*xr*z)/(1 + z) + (4*xr*z*(-1 + 2*xr - z + xr*z)*
       G0[-1, z])/(1 + z)^2 - (4*xr*z*(-1 + 2*xr - z + xr*z)*G0[0, xr])/
      (1 + z)^2 - ((-1 + 2*xr - 2*xr^2 - 2*z + 4*xr^2*z - z^2 - 2*xr*z^2 + 
        2*xr^2*z^2)*G0[0, z])/(1 + z)^2 + 2*(1 - 2*xr + 2*xr^2)*G0[1, xr] - 
     (2*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, xr])/(1 + z)^2)}


==> anc/cis_NLO_q1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;q}^{(1),[1]}" -> Cf*LL*(1 + xr - 2*DD[0, 1 - xr] - 
     (3*delta[1 - xr])/2) + 
   Cf*((7 - 9*xr - 2*xr^2 + 4*xr^3 + 10*z - 4*xr*z - 6*xr^2*z + 3*z^2 + 
       xr*z^2)/(2*(-1 + xr - z)^2) + 4*DD[1, 1 - xr] - 
     ((-3 + xr^2)*G0[-1, z])/(-1 + xr) + ((1 + xr^2)*G0[0, xr])/(-1 + xr) + 
     DD[0, 1 - xr]*(-2 + 4*G0[-1, z] - 2*G0[0, z]) - (2*G0[0, z])/(-1 + xr) - 
     2*(1 + xr)*G0[1, xr] + ((1 + xr^2)*G0[1 + z, xr])/(-1 + xr) + 
     delta[1 - xr]*(-4 + G0[-1, z] + G0[0, z]/2 - 2*G0[0, -1, z] + 
       2*G0[0, 0, z])), "c_{L;q}^{(1),[1]}" -> 
  Cf*LL*(((1 + xr)*z)/(1 + z) - (2*z*DD[0, 1 - xr])/(1 + z) - 
     (3*z*delta[1 - xr])/(2*(1 + z))) + 
   Cf*((4*xr - 8*xr^2 + 4*xr^3 + 3*z + xr*z - 6*xr^2*z + 2*xr^3*z + 6*z^2 - 
       2*xr*z^2 - 4*xr^2*z^2 + 3*z^3 + xr*z^3)/(2*(1 + z)*(1 - xr + z)^2) + 
     (4*z*DD[1, 1 - xr])/(1 + z) - ((-3 + xr^2)*z*G0[-1, z])/
      ((-1 + xr)*(1 + z)) + ((1 + xr^2)*z*G0[0, xr])/((-1 + xr)*(1 + z)) - 
     (2*z*G0[0, z])/((-1 + xr)*(1 + z)) + DD[0, 1 - xr]*
      ((-2*z)/(1 + z) + (4*z*G0[-1, z])/(1 + z) - (2*z*G0[0, z])/(1 + z)) - 
     (2*(1 + xr)*z*G0[1, xr])/(1 + z) + ((1 + xr^2)*z*G0[1 + z, xr])/
      ((-1 + xr)*(1 + z)) + delta[1 - xr]*((-4*z)/(1 + z) + 
       (3*z*G0[0, z])/(2*(1 + z)) - (2*z*G0[0, -1, z])/(1 + z) + 
       (2*z*G0[0, 0, z])/(1 + z))), "c_{3;q}^{(1),[1]}" -> 
  Cf*LL*(1 + xr - 2*DD[0, 1 - xr] - (3*delta[1 - xr])/2) + 
   Cf*((5 - 7*xr + 2*xr^3 + 10*z - 8*xr*z - 2*xr^2*z + 5*z^2 - xr*z^2)/
      (2*(-1 + xr - z)^2) + 4*DD[1, 1 - xr] - ((-3 + xr^2)*G0[-1, z])/
      (-1 + xr) + ((1 + xr^2)*G0[0, xr])/(-1 + xr) + 
     DD[0, 1 - xr]*(-2 + 4*G0[-1, z] - 2*G0[0, z]) - (2*G0[0, z])/(-1 + xr) - 
     2*(1 + xr)*G0[1, xr] + ((1 + xr^2)*G0[1 + z, xr])/(-1 + xr) + 
     delta[1 - xr]*(-4 + (1 + z)*G0[-1, z] + ((1 - 2*z)*G0[0, z])/2 - 
       2*G0[0, -1, z] + 2*G0[0, 0, z]))}


==> anc/cis_NNLO_g0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;g;n_h}^{(2),[0]}" -> (2*LL^2*Nh*tr*(1 - 2*x + 2*x^2))/3 + 
   LL*Nh*tr*((2*(1 - 8*x + 8*x^2))/3 + (2*(1 - 2*x + 2*x^2)*G0[0, x])/3 - 
     (2*(1 - 2*x + 2*x^2)*G0[0, z])/3 - (2*(1 - 2*x + 2*x^2)*G0[1, x])/3) + 
   Nh*tr*((-2*(1 - 2*x + 2*x^2)*G0[0, x]*G0[0, z])/3 + 
     G0[0, z]*((-2*(1 - 8*x + 8*x^2))/3 + (2*(1 - 2*x + 2*x^2)*G0[1, x])/3)), 
 "c_{L;g;n_h}^{(2),[0]}" -> (8*LL*Nh*tr*(-1 + x)*x)/3 - 
   (8*Nh*tr*(-1 + x)*x*G0[0, z])/3}


==> anc/cis_NNLO_g1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;g}^{(2),[1]}" -> LL^2*((Nh*(1 - 2*xr + 2*xr^2))/6 + 
     Ca*(-1/12*((-1 + xr)*(4 + 7*xr + 31*xr^2))/xr + ((1 + 4*xr)*G0[0, xr])/
        2 + ((1 - 2*xr + 2*xr^2)*G0[1, xr])/2) + 
     Cf*((-1 + 4*xr)/8 + ((-1 + 2*xr - 4*xr^2)*G0[0, xr])/4 + 
       ((1 - 2*xr + 2*xr^2)*G0[1, xr])/2)) + 
   Nh*(-1/3*((1 - 2*xr + 2*xr^2 + 3*z - 6*xr^2*z + 3*z^2 + 6*xr^2*z^2 + z^3 - 
         2*xr*z^3 + 2*xr^2*z^3)*G0[0, xr]*G0[0, z])/(1 + z)^3 + 
     G0[0, z]*(-1/3*((-1 + xr)*(1 - 8*xr + 8*xr^2 + 2*z - 6*xr*z - 2*xr^2*z + 
           z^2 + 2*xr^2*z^2 - 2*xr*z^3))/((-1 + xr - z)*(1 + z)^2) + 
       ((1 - 2*xr + 2*xr^2)*G0[1, xr])/3 - (2*xr*(-1 + 2*xr - z)*z*
         G0[1 + z, xr])/(1 + z)^3) + 
     ((1 - 2*xr + 2*xr^2 + 3*z - 6*xr^2*z + 3*z^2 + 6*xr^2*z^2 + z^3 - 
        2*xr*z^3 + 2*xr^2*z^3)*G0[-1, 0, z])/(3*(1 + z)^3) + 
     ((1 - 2*xr + 2*xr^2 + 3*z - 6*xr^2*z + 3*z^2 + 6*xr^2*z^2 + z^3 - 
        2*xr*z^3 + 2*xr^2*z^3)*G0[0, -1, z])/(3*(1 + z)^3) - 
     ((1 - 2*xr + 2*xr^2 + 3*z + 6*xr*z - 18*xr^2*z + 3*z^2 + 6*xr*z^2 + 
        6*xr^2*z^2 + z^3 - 2*xr*z^3 + 2*xr^2*z^3)*G0[0, 0, z])/
      (3*(1 + z)^3)) + 
   LL*(Nh*(((-1 + xr)*(1 - 8*xr + 8*xr^2 + 2*z - 6*xr*z - 2*xr^2*z + z^2 + 
          2*xr^2*z^2 - 2*xr*z^3))/(3*(-1 + xr - z)*(1 + z)^2) - 
       ((1 - 2*xr + 2*xr^2 + 3*z - 6*xr^2*z + 3*z^2 + 6*xr^2*z^2 + z^3 - 
          2*xr*z^3 + 2*xr^2*z^3)*G0[-1, z])/(3*(1 + z)^3) + 
       ((1 - 2*xr + 2*xr^2 + 3*z - 6*xr^2*z + 3*z^2 + 6*xr^2*z^2 + z^3 - 
          2*xr*z^3 + 2*xr^2*z^3)*G0[0, xr])/(3*(1 + z)^3) - 
       (2*xr*(-1 + 2*xr - z)*z*G0[0, z])/(1 + z)^3 + 
       ((-1 + 2*xr - 2*xr^2)*G0[1, xr])/3 + 
       (2*xr*(-1 + 2*xr - z)*z*G0[1 + z, xr])/(1 + z)^3) + 
     Cf*((27 - 3*Pi^2 - 78*xr + 9*Pi^2*xr + 63*xr^2 - 14*Pi^2*xr^2 - 
         12*xr^3 + 8*Pi^2*xr^3 + 93*z - 9*Pi^2*z - 300*xr*z + 24*Pi^2*xr*z + 
         294*xr^2*z - 36*Pi^2*xr^2*z - 96*xr^3*z + 16*Pi^2*xr^3*z + 105*z^2 - 
         9*Pi^2*z^2 - 330*xr*z^2 + 21*Pi^2*xr*z^2 + 267*xr^2*z^2 - 
         30*Pi^2*xr^2*z^2 - 60*xr^3*z^2 + 8*Pi^2*xr^3*z^2 + 39*z^3 - 
         3*Pi^2*z^3 - 108*xr*z^3 + 6*Pi^2*xr*z^3 + 60*xr^2*z^3 - 
         8*Pi^2*xr^2*z^3)/(12*(-1 + xr - z)*(1 + z)^2) - 
       ((1 - 6*xr + 10*xr^2 + 5*z - 28*xr*z + 44*xr^2*z + 7*z^2 - 34*xr*z^2 + 
          44*xr^2*z^2 + 3*z^3 - 12*xr*z^3 + 14*xr^2*z^3)*G0[0, xr])/
        (2*(1 + z)^3) - (z*(1 - 5*xr + 7*xr^2 + 2*z - 8*xr*z + 7*xr^2*z + 
          z^2 - 3*xr*z^2 + 2*xr^2*z^2)*G0[0, z])/(1 + z)^3 + 
       (3 - 9*xr + 7*xr^2)*G0[1, xr] + G0[-1, z]*
        ((1 - 4*xr + 7*z - 32*xr*z + 28*xr^2*z + 11*z^2 - 44*xr*z^2 + 
           28*xr^2*z^2 + 5*z^3 - 16*xr*z^3 + 8*xr^2*z^3)/(4*(1 + z)^3) + 
         ((1 - 2*xr + 4*xr^2)*G0[0, xr])/2 + (-1 + 2*xr - 2*xr^2)*
          G0[1, xr]) - ((5 - 12*xr + 8*xr^2 + 11*z - 16*xr*z - 4*xr^2*z + 
          7*z^2 - 4*xr*z^2 - 4*xr^2*z^2 + z^3)*G0[1 + z, xr])/(4*(1 + z)^3) + 
       ((1 - 2*xr + 4*xr^2)*G0[-1, -1, z])/2 + 
       ((-1 + 2*xr - 4*xr^2)*G0[-1, 0, z])/2 + (-1 + 2*xr - 4*xr^2)*
        G0[0, 0, xr] + 2*(1 - 2*xr + 3*xr^2)*G0[0, 1, xr] + 
       ((-1 + 2*xr - 4*xr^2)*G0[0, 1 + z, xr])/2 + 2*(1 - 2*xr + 2*xr^2)*
        G0[1, 0, xr] - 3*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] + 
       (1 - 2*xr + 2*xr^2)*G0[1, 1 + z, xr]) + 
     Ca*((-32 + 147*xr + 501*xr^2 - 30*Pi^2*xr^2 - 625*xr^3 + 12*Pi^2*xr^3 - 
         96*z + 351*xr*z - 405*xr^2*z + 18*Pi^2*xr^2*z + 123*xr^3*z - 
         36*Pi^2*xr^3*z - 96*z^2 + 261*xr*z^2 - 909*xr^2*z^2 + 
         18*Pi^2*xr^2*z^2 + 717*xr^3*z^2 + 36*Pi^2*xr^3*z^2 - 32*z^3 + 
         57*xr*z^3 - 3*xr^2*z^3 - 30*Pi^2*xr^2*z^3 - 31*xr^3*z^3 + 
         12*Pi^2*xr^3*z^3)/(18*xr*(1 + z)^3) + 
       G0[0, xr]*(-1/6*(3 + 165*xr - 274*xr^2 + 106*xr^3 + 231*xr*z - 
            148*xr^2*z - 6*xr^3*z - 18*z^2 - 9*xr*z^2 - 216*xr^2*z^2 + 
            318*xr^3*z^2 - 24*z^3 - 51*xr*z^3 - 448*xr^2*z^3 + 106*xr^3*z^3 - 
            9*z^4 + 24*xr*z^4 - 106*xr^2*z^4)/((-1 + xr - z)*(1 + z)^3) + 
         ((1 + 4*xr + 2*z - 16*xr*z + z^2 + 4*xr*z^2)*G0[0, z])/(1 + z)^2) + 
       ((-1 + xr)*(-4 + 3*xr - 66*xr^2 + 73*xr^3 - 12*z - xr*z - 97*xr^2*z + 
          38*xr^3*z - 12*z^2 - 11*xr*z^2 - 68*xr^2*z^2 + 37*xr^3*z^2 - 
          4*z^3 - 7*xr*z^3 - 37*xr^2*z^3)*G0[1, xr])/(3*xr*(-1 + xr - z)*
         (1 + z)^2) - (2*z*(1 + 24*xr - 53*xr^2 + 27*xr^3 + 3*z + 48*xr*z - 
          53*xr^2*z + 3*z^2 + 24*xr*z^2 + z^3)*G0[1 + z, xr])/
        ((-1 + xr - z)*(1 + z)^3) + G0[0, z]*
        (-1/6*(4 - xr + 21*xr^2 - 55*xr^3 + 31*xr^4 + 16*z - 12*xr*z - 
            201*xr^2*z + 440*xr^3*z - 231*xr^4*z + 24*z^2 - 30*xr*z^2 - 
            441*xr^2*z^2 + 378*xr^3*z^2 + 93*xr^4*z^2 + 16*z^3 - 28*xr*z^3 - 
            195*xr^2*z^3 - 148*xr^3*z^3 + 31*xr^4*z^3 + 4*z^4 - 9*xr*z^4 + 
            24*xr^2*z^4 - 31*xr^3*z^4)/(xr*(-1 + xr - z)*(1 + z)^3) + 
         (1 - 2*xr + 2*xr^2)*G0[1, xr] - (12*xr*(-1 + 2*xr - z)*z*
           G0[1 + z, xr])/(1 + z)^3) + G0[-1, z]*
        ((4 - xr + 21*xr^2 - 55*xr^3 + 31*xr^4 + 16*z - 6*xr*z - 57*xr^2*z + 
           122*xr^3*z - 69*xr^4*z + 24*z^2 - 12*xr*z^2 - 153*xr^2*z^2 + 
           60*xr^3*z^2 + 93*xr^4*z^2 + 16*z^3 - 10*xr*z^3 - 51*xr^2*z^3 - 
           148*xr^3*z^3 + 31*xr^4*z^3 + 4*z^4 - 3*xr*z^4 + 24*xr^2*z^4 - 
           31*xr^3*z^4)/(3*xr*(-1 + xr - z)*(1 + z)^3) - 
         (2*(1 + 4*xr + 2*z - 4*xr*z + z^2 + 4*xr*z^2)*G0[0, xr])/(1 + z)^2 - 
         2*(1 - 2*xr + 2*xr^2)*G0[1, xr] + (12*xr*(-1 + 2*xr - z)*z*
           G0[1 + z, xr])/(1 + z)^3) - (24*xr*z*G0[-1, -1, z])/(1 + z)^2 + 
       (1 + 2*xr + 2*xr^2)*G0[-1, 0, xr] + (24*xr*z*G0[-1, 0, z])/(1 + z)^2 + 
       ((3 + 10*xr + 6*z - 4*xr*z + 3*z^2 + 10*xr*z^2)*G0[0, 0, xr])/
        (1 + z)^2 + (4*xr*(-3 + xr - 6*z - 3*xr*z - 6*z^2 + 3*xr*z^2 - 
          3*z^3 + xr*z^3)*G0[0, 1, xr])/(1 + z)^3 + 
       (24*xr*z*G0[0, 1 + z, xr])/(1 + z)^2 + 2*(1 - 2*xr + 2*xr^2)*
        G0[1, 0, xr] - 3*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] - 
       (12*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, xr])/(1 + z)^3 + 
       (12*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1, xr])/(1 + z)^3 + 
       (12*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1 + z, xr])/(1 + z)^3)) + 
   Ca*(((-32 - 44*xr + 80*xr^2 + 207*xr^3 + 55*xr^4 - 163*xr^5 - 103*xr^6 - 
        192*z - 120*xr*z + 888*xr^2*z + 442*xr^3*z - 1185*xr^4*z + 
        96*xr^5*z + 451*xr^6*z - 480*z^2 + 60*xr*z^2 + 2660*xr^2*z^2 - 
        580*xr^3*z^2 + 1683*xr^4*z^2 - 4588*xr^5*z^2 + 953*xr^6*z^2 + 
        288*xr^7*z^2 - 640*z^3 + 560*xr*z^3 + 3348*xr^2*z^3 - 2108*xr^3*z^3 + 
        6917*xr^4*z^3 - 3660*xr^5*z^3 - 1765*xr^6*z^3 + 288*xr^7*z^3 - 
        480*z^4 + 780*xr*z^4 + 1752*xr^2*z^4 - 1493*xr^3*z^4 + 
        3354*xr^4*z^4 + 2445*xr^5*z^4 - 1202*xr^6*z^4 - 192*z^5 + 
        456*xr*z^5 + 128*xr^2*z^5 + 86*xr^3*z^5 - 1092*xr^4*z^5 + 
        1496*xr^5*z^5 - 202*xr^6*z^5 - 32*z^6 + 100*xr*z^6 - 140*xr^2*z^6 + 
        322*xr^3*z^6 - 488*xr^4*z^6 + 250*xr^5*z^6 - 12*xr^6*z^6 - 
        12*xr^2*z^7 + 36*xr^3*z^7 - 36*xr^4*z^7 + 12*xr^5*z^7)*G0[-1, -1, z])/
      (12*xr*(-1 + xr - z)*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + 
        xr^2*z)) + ((-4 - 18*xr + 11*xr^2 + 59*xr^3 - 10*xr^4 - 64*xr^5 + 
        3*xr^6 + 23*xr^7 - 12*z - 48*xr*z - 43*xr^2*z - 147*xr^3*z + 
        36*xr^4*z + 212*xr^5*z + 27*xr^6*z + 39*xr^7*z - 12*z^2 - 42*xr*z^2 - 
        49*xr^2*z^2 - 123*xr^3*z^2 - 108*xr^4*z^2 - 154*xr^5*z^2 - 
        39*xr^6*z^2 + 15*xr^7*z^2 - 4*z^3 - 12*xr*z^3 + 11*xr^2*z^3 + 
        41*xr^3*z^3 + 74*xr^4*z^3 + 62*xr^5*z^3 + 15*xr^6*z^3 + 5*xr^7*z^3 + 
        6*xr^2*z^4 + 6*xr^3*z^4 - 12*xr^4*z^4 - 12*xr^5*z^4 + 6*xr^6*z^4 + 
        6*xr^7*z^4)*G0[-1, 0, xr])/(3*xr*(1 + z)*(1 + 2*xr + xr^2 + z - 
        2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-16 - 16*xr + 172*xr^2 + 151*xr^3 - 177*xr^4 - 135*xr^5 + 21*xr^6 - 
        96*z - 24*xr*z + 876*xr^2*z + 2*xr^3*z - 297*xr^4*z - 408*xr^5*z + 
        423*xr^6*z - 240*z^2 + 120*xr*z^2 + 1828*xr^2*z^2 - 1076*xr^3*z^2 + 
        1563*xr^4*z^2 - 3096*xr^5*z^2 + 897*xr^6*z^2 + 288*xr^7*z^2 - 
        320*z^3 + 400*xr*z^3 + 1980*xr^2*z^3 - 1844*xr^3*z^3 + 
        3693*xr^4*z^3 - 2484*xr^5*z^3 - 1173*xr^6*z^3 + 288*xr^7*z^3 - 
        240*z^4 + 480*xr*z^4 + 1140*xr^2*z^4 - 1285*xr^3*z^4 + 
        2322*xr^4*z^4 + 633*xr^5*z^4 - 582*xr^6*z^4 - 96*z^5 + 264*xr*z^5 + 
        292*xr^2*z^5 - 410*xr^3*z^5 + 204*xr^4*z^5 + 408*xr^5*z^5 - 
        78*xr^6*z^5 - 16*z^6 + 56*xr*z^6 - 4*xr^2*z^6 - 6*xr^3*z^6 - 
        144*xr^4*z^6 + 126*xr^5*z^6 - 12*xr^6*z^6 - 12*xr^2*z^7 + 
        36*xr^3*z^7 - 36*xr^4*z^7 + 12*xr^5*z^7)*G0[-1, 0, z])/
      (12*xr*(-1 + xr - z)*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + 
        xr^2*z)) + G0[-1, xr]*
      (-1/12*(Pi^2*(7 + 14*xr + 10*xr^2 + 12*z + 16*xr*z + 8*xr^2*z + 5*z^2 + 
           8*xr*z^2 + 10*xr^2*z^2))/(1 + z)^2 - 
       ((-1 - 2*xr - z + 2*xr*z + 6*xr^2*z + xr*z^2)*G0[-1, -1, z])/
        (2*(1 + z)^2) + ((-1 - 2*xr - z + 2*xr*z + 6*xr^2*z + xr*z^2)*
         G0[-1, 0, z])/(2*(1 + z)^2)) - 
     (z*(2 + 10*xr - 22*xr^2 - 14*xr^3 + 34*xr^4 + 2*xr^5 - 14*xr^6 + 
        2*xr^7 + 12*z + 62*xr*z - 44*xr^2*z - 177*xr^4*z + 249*xr^5*z - 
        79*xr^6*z - 63*xr^7*z + 24*xr^8*z + 30*z^2 + 158*xr*z^2 + 
        57*xr^2*z^2 + 188*xr^3*z^2 - 88*xr^4*z^2 - 448*xr^5*z^2 + 
        321*xr^6*z^2 - 210*xr^7*z^2 + 48*xr^8*z^2 + 40*z^3 + 210*xr*z^3 + 
        230*xr^2*z^3 + 376*xr^3*z^3 + 588*xr^4*z^3 - 576*xr^5*z^3 + 
        110*xr^6*z^3 - 234*xr^7*z^3 + 24*xr^8*z^3 + 30*z^4 + 150*xr*z^4 + 
        240*xr^2*z^4 + 214*xr^3*z^4 + 560*xr^4*z^4 + 162*xr^5*z^4 + 
        178*xr^6*z^4 - 102*xr^7*z^4 + 12*z^5 + 50*xr*z^5 + 108*xr^2*z^5 - 
        28*xr^3*z^5 + 89*xr^4*z^5 + 49*xr^5*z^5 + 87*xr^6*z^5 - 15*xr^7*z^5 + 
        2*z^6 + 2*xr*z^6 + 21*xr^2*z^6 - 36*xr^3*z^6 - 10*xr^4*z^6 + 
        4*xr^5*z^6 + 19*xr^6*z^6 - 2*xr^7*z^6 - 2*xr*z^7 + 2*xr^2*z^7 + 
        4*xr^3*z^7 - 4*xr^4*z^7 - 2*xr^5*z^7 + 2*xr^6*z^7)*G0[0, -1, z])/
      (2*(-1 + xr - z)*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((3 - 537*xr - 178*xr^2 + 902*xr^3 + 175*xr^4 - 365*xr^5 + 66*z - 
        2055*xr*z - 84*xr^2*z - 1854*xr^3*z + 3198*xr^4*z - 55*xr^5*z + 
        285*z^2 - 2916*xr*z^2 + 1419*xr^2*z^2 - 5193*xr^3*z^2 + 
        112*xr^4*z^2 + 721*xr^5*z^2 + 288*xr^6*z^2 + 540*z^3 - 1854*xr*z^3 + 
        3412*xr^2*z^3 - 1715*xr^3*z^3 - 1410*xr^4*z^3 - 2033*xr^5*z^3 + 
        288*xr^6*z^3 + 525*z^4 - 561*xr*z^4 + 3552*xr^2*z^4 - 645*xr^3*z^4 + 
        3789*xr^4*z^4 - 1744*xr^5*z^4 + 258*z^5 - 171*xr*z^5 + 
        1896*xr^2*z^5 - 2235*xr^3*z^5 + 2740*xr^4*z^5 - 452*xr^5*z^5 + 
        51*z^6 - 66*xr*z^6 + 431*xr^2*z^6 - 868*xr^3*z^6 + 452*xr^4*z^6)*
       G0[0, 0, xr])/(12*(1 + z)^4*(1 - xr + z)*(1 + 2*xr + xr^2 + z - 
        2*xr*z + xr^2*z)) + ((4 - xr + 13*xr^2 - 53*xr^3 - 7*xr^4 + 
        109*xr^5 - 41*xr^6 - 55*xr^7 + 31*xr^8 + 28*z - 9*xr*z - 100*xr^2*z + 
        223*xr^3*z + 460*xr^4*z - 1343*xr^5*z + 640*xr^6*z + 233*xr^7*z - 
        132*xr^8*z + 84*z^2 - 33*xr*z^2 - 643*xr^2*z^2 + 1331*xr^3*z^2 - 
        1341*xr^4*z^2 + 2494*xr^5*z^2 - 2420*xr^6*z^2 + 1296*xr^7*z^2 - 
        696*xr^8*z^2 + 72*xr^9*z^2 + 140*z^3 - 65*xr*z^3 - 1266*xr^2*z^3 + 
        2060*xr^3*z^3 - 5720*xr^4*z^3 + 8167*xr^5*z^3 - 4948*xr^6*z^3 + 
        3214*xr^7*z^3 - 982*xr^8*z^3 + 144*xr^9*z^3 + 140*z^4 - 75*xr*z^4 - 
        1095*xr^2*z^4 + 1251*xr^3*z^4 - 4597*xr^4*z^4 + 3051*xr^5*z^4 - 
        2111*xr^6*z^4 + 1429*xr^7*z^4 - 561*xr^8*z^4 + 72*xr^9*z^4 + 84*z^5 - 
        51*xr*z^5 - 352*xr^2*z^5 + 251*xr^3*z^5 + 84*xr^4*z^5 - 
        1007*xr^5*z^5 - 344*xr^6*z^5 + 375*xr^7*z^5 - 120*xr^8*z^5 + 28*z^6 - 
        19*xr*z^6 + 35*xr^2*z^6 + 49*xr^3*z^6 + 605*xr^4*z^6 + 198*xr^5*z^6 - 
        38*xr^6*z^6 + 20*xr^7*z^6 - 14*xr^8*z^6 + 4*z^7 - 3*xr*z^7 + 
        22*xr^2*z^7 + 50*xr^3*z^7 - 152*xr^4*z^7 + 23*xr^5*z^7 + 
        36*xr^6*z^7 + 26*xr^7*z^7 - 6*xr^8*z^7 - 6*xr^2*z^8 + 6*xr^3*z^8 + 
        12*xr^4*z^8 - 12*xr^5*z^8 - 6*xr^6*z^8 + 6*xr^7*z^8)*G0[0, 0, z])/
      (6*xr*(-1 + xr - z)*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     G0[1, xr]*(-1/36*(-128 + 700*xr + 1753*xr^2 - 8314*xr^3 + 12*Pi^2*xr^3 + 
          9209*xr^4 - 24*Pi^2*xr^4 - 3220*xr^5 + 12*Pi^2*xr^5 - 512*z + 
          2328*xr*z + 6*Pi^2*xr*z - 196*xr^2*z - 48*Pi^2*xr^2*z - 
          1930*xr^3*z + 162*Pi^2*xr^3*z - 2502*xr^4*z - 180*Pi^2*xr^4*z + 
          2812*xr^5*z + 60*Pi^2*xr^5*z - 768*z^2 + 2784*xr*z^2 + 
          18*Pi^2*xr*z^2 - 5762*xr^2*z^2 - 114*Pi^2*xr^2*z^2 + 
          9366*xr^3*z^2 + 258*Pi^2*xr^3*z^2 - 5631*xr^4*z^2 - 
          162*Pi^2*xr^4*z^2 - 16*xr^5*z^2 + 12*Pi^2*xr^5*z^2 - 512*z^3 + 
          1384*xr*z^3 + 18*Pi^2*xr*z^3 - 3924*xr^2*z^3 - 84*Pi^2*xr^2*z^3 + 
          2966*xr^3*z^3 + 120*Pi^2*xr^3*z^3 + 32*xr^4*z^3 - 
          24*Pi^2*xr^4*z^3 - 128*z^4 + 228*xr*z^4 + 6*Pi^2*xr*z^4 - 
          111*xr^2*z^4 - 18*Pi^2*xr^2*z^4 - 16*xr^3*z^4 + 12*Pi^2*xr^3*z^4)/
         (xr*(1 + z)^2*(1 - xr + z)^2) + 
       ((1 - 2*xr + 4*xr^2 + 3*z - 10*xr*z + 14*xr^2*z + 2*z^2 - 5*xr*z^2 + 
          4*xr^2*z^2)*G0[-1, -1, z])/(1 + z)^2 + 
       ((1 - 2*xr + z + 2*xr*z - 6*xr^2*z + xr*z^2)*G0[-1, 0, z])/(1 + z)^2 + 
       ((1 - 2*xr + z + 2*xr*z - 6*xr^2*z + xr*z^2)*G0[0, -1, z])/
        (2*(1 + z)^2) - ((3 - 6*xr + 4*xr^2 + 5*z - 6*xr*z + 2*xr^2*z + 
          2*z^2 - 3*xr*z^2 + 4*xr^2*z^2)*G0[0, 0, z])/(2*(1 + z)^2)) + 
     G0[1 + z, xr]*((-8 + 97*xr - 2*Pi^2*xr + 392*xr^2 + 6*Pi^2*xr^2 - 
         1043*xr^3 - 4*Pi^2*xr^3 + 562*xr^4 - 40*z + 409*xr*z - 8*Pi^2*xr*z + 
         397*xr^2*z - 20*Pi^2*xr^2*z - 143*xr^3*z + 106*Pi^2*xr^3*z - 
         1233*xr^4*z - 76*Pi^2*xr^4*z + 562*xr^5*z - 80*z^2 + 666*xr*z^2 - 
         12*Pi^2*xr*z^2 - 984*xr^2*z^2 - 96*Pi^2*xr^2*z^2 + 1659*xr^3*z^2 + 
         194*Pi^2*xr^3*z^2 - 78*xr^4*z^2 + 26*Pi^2*xr^4*z^2 - 758*xr^5*z^2 - 
         72*Pi^2*xr^5*z^2 - 80*z^3 + 514*xr*z^3 - 8*Pi^2*xr*z^3 - 
         1438*xr^2*z^3 - 108*Pi^2*xr^2*z^3 - 235*xr^3*z^3 + 
         54*Pi^2*xr^3*z^3 + 1403*xr^4*z^3 + 108*Pi^2*xr^4*z^3 + 
         148*xr^5*z^3 - 6*Pi^2*xr^5*z^3 - 40*z^4 + 181*xr*z^4 - 
         2*Pi^2*xr*z^4 - 320*xr^2*z^4 - 38*Pi^2*xr^2*z^4 - 828*xr^3*z^4 - 
         30*Pi^2*xr^3*z^4 - 266*xr^4*z^4 + 6*Pi^2*xr^4*z^4 - 24*xr^5*z^4 - 
         8*z^5 + 21*xr*z^5 + 105*xr^2*z^5 + 142*xr^3*z^5 + 48*xr^4*z^5 - 
         24*xr^2*z^6 - 24*xr^3*z^6)/(12*xr*(1 + z)^3*(1 - xr + z)*
         (1 + z + xr*z)) - ((-1 + 2*xr - 2*z - 10*xr*z + 24*xr^2*z - z^2 - 
          12*xr*z^2 + 3*xr^2*z^2)*G0[-1, -1, z])/(1 + z)^3 + 
       ((-1 + 2*xr - 2*z + 2*xr*z - z^2 + 3*xr^2*z^2)*G0[-1, 0, z])/
        (1 + z)^3 + ((-1 + 2*xr - 2*z - 4*xr*z + 12*xr^2*z - z^2 - 6*xr*z^2 + 
          4*xr^2*z^2)*G0[0, -1, z])/(2*(1 + z)^3) - 
       ((-1 + 2*xr - 2*z + 20*xr*z - 36*xr^2*z - z^2 + 18*xr*z^2 + 
          4*xr^2*z^2)*G0[0, 0, z])/(2*(1 + z)^3)) + 
     G0[0, xr]*((160 - 3*Pi^2 + 221*xr - 18*Pi^2*xr - 1752*xr^2 + 
         53*Pi^2*xr^2 + 2201*xr^3 - 40*Pi^2*xr^3 - 830*xr^4 + 8*Pi^2*xr^4 + 
         900*z - 19*Pi^2*z + 999*xr*z + Pi^2*xr*z - 5907*xr^2*z - 
         47*Pi^2*xr^2*z + 4153*xr^3*z + 137*Pi^2*xr^3*z + 685*xr^4*z - 
         80*Pi^2*xr^4*z - 830*xr^5*z + 8*Pi^2*xr^5*z + 2100*z^2 - 
         50*Pi^2*z^2 + 1872*xr*z^2 + 145*Pi^2*xr*z^2 - 5698*xr^2*z^2 - 
         211*Pi^2*xr^2*z^2 - 2251*xr^3*z^2 - 33*Pi^2*xr^3*z^2 + 
         4582*xr^4*z^2 + 178*Pi^2*xr^4*z^2 - 698*xr^5*z^2 - 
         48*Pi^2*xr^5*z^2 + 2600*z^3 - 70*Pi^2*z^3 + 1918*xr*z^3 + 
         210*Pi^2*xr*z^3 + 718*xr^2*z^3 + 152*Pi^2*xr^2*z^3 - 6433*xr^3*z^3 - 
         481*Pi^2*xr^3*z^3 - 51*xr^4*z^3 + 35*Pi^2*xr^4*z^3 + 1516*xr^5*z^3 + 
         102*Pi^2*xr^5*z^3 + 1800*z^4 - 55*Pi^2*z^4 + 1197*xr*z^4 + 
         40*Pi^2*xr*z^4 + 3552*xr^2*z^4 + 457*Pi^2*xr^2*z^4 - 614*xr^3*z^4 - 
         107*Pi^2*xr^3*z^4 - 2902*xr^4*z^4 - 247*Pi^2*xr^4*z^4 - 
         108*xr^5*z^4 + 8*Pi^2*xr^5*z^4 + 660*z^5 - 23*Pi^2*z^5 + 
         459*xr*z^5 - 83*Pi^2*xr*z^5 + 1181*xr^2*z^5 + 167*Pi^2*xr^2*z^5 + 
         1508*xr^3*z^5 + 172*Pi^2*xr^3*z^5 + 216*xr^4*z^5 - 
         16*Pi^2*xr^4*z^5 + 100*z^6 - 4*Pi^2*z^6 + 86*xr*z^6 - 
         39*Pi^2*xr*z^6 - 110*xr^2*z^6 - 27*Pi^2*xr^2*z^6 - 108*xr^3*z^6 + 
         8*Pi^2*xr^3*z^6)/(12*(1 + z)^3*(1 - xr + z)^2*(1 + z + xr*z)) + 
       ((6 + 42*xr + 28*xr^2 - 172*xr^3 - 74*xr^4 + 218*xr^5 + 40*xr^6 - 
          88*xr^7 + 66*z + 276*xr*z - 482*xr^2*z + 390*xr^3*z + 1526*xr^4*z - 
          1576*xr^5*z - 470*xr^6*z + 270*xr^7*z + 270*z^2 + 822*xr*z^2 - 
          2019*xr^2*z^2 + 2733*xr^3*z^2 - 3976*xr^4*z^2 + 6080*xr^5*z^2 - 
          3003*xr^6*z^2 + 1029*xr^7*z^2 + 288*xr^8*z^2 + 570*z^3 + 
          1416*xr*z^3 - 2557*xr^2*z^3 + 4492*xr^3*z^3 - 12432*xr^4*z^3 + 
          4288*xr^5*z^3 - 469*xr^6*z^3 + 436*xr^7*z^3 + 576*xr^8*z^3 + 
          690*z^4 + 1470*xr*z^4 - 658*xr^2*z^4 + 3174*xr^3*z^4 - 
          4134*xr^4*z^4 - 4078*xr^5*z^4 - 2914*xr^6*z^4 - 846*xr^7*z^4 + 
          288*xr^8*z^4 + 486*z^5 + 852*xr*z^5 + 996*xr^2*z^5 + 486*xr^3*z^5 + 
          4706*xr^4*z^5 - 40*xr^5*z^5 + 156*xr^6*z^5 - 762*xr^7*z^5 + 
          186*z^6 + 186*xr*z^6 + 745*xr^2*z^6 - 655*xr^3*z^6 + 
          1640*xr^4*z^6 + 380*xr^5*z^6 + 661*xr^6*z^6 - 151*xr^7*z^6 + 
          30*z^7 - 48*xr*z^7 + 139*xr^2*z^7 - 240*xr^3*z^7 - 344*xr^4*z^7 - 
          96*xr^5*z^7 + 175*xr^6*z^7 - 24*xr*z^8 + 48*xr^3*z^8 - 24*xr^5*z^8)*
         G0[0, z])/(12*(-1 + xr - z)*(1 + z)^4*(1 + 2*xr + xr^2 + z - 
          2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       ((3 + 22*xr + 14*z - 116*xr*z - 18*xr^2*z + 19*z^2 - 99*xr*z^2 - 
          126*xr^2*z^2 + 8*z^3 + 39*xr*z^3)*G0[-1, -1, z])/(4*(1 + z)^3) - 
       ((-5 - 10*xr - 10*z - 116*xr*z - 18*xr^2*z - 5*z^2 - 99*xr*z^2 - 
          126*xr^2*z^2 + 7*xr*z^3)*G0[-1, 0, z])/(4*(1 + z)^3) - 
       ((-3 - 2*xr - 6*z - 20*xr*z - 6*xr^2*z - 3*z^2 - 15*xr*z^2 - 
          70*xr^2*z^2 + 3*xr*z^3)*G0[0, -1, z])/(4*(1 + z)^3) - 
       ((7 + 18*xr + 18*z - 28*xr*z + 6*xr^2*z + 15*z^2 - 33*xr*z^2 + 
          70*xr^2*z^2 + 4*z^3 + 13*xr*z^3)*G0[0, 0, z])/(4*(1 + z)^3)) + 
     ((6 - 426*xr + 1526*xr^2 - 2082*xr^3 + 1260*xr^4 - 284*xr^5 + 42*z - 
        1092*xr*z + 1627*xr^2*z - 944*xr^3*z + 675*xr^4*z - 308*xr^5*z + 
        108*z^2 - 732*xr*z^2 - 196*xr^2*z^2 - 1082*xr^3*z^2 + 1904*xr^4*z^2 - 
        576*xr^5*z^2 + 132*z^3 + 96*xr*z^3 + 989*xr^2*z^3 - 1620*xr^3*z^3 + 
        537*xr^4*z^3 - 788*xr^5*z^3 + 78*z^4 + 150*xr*z^4 + 1444*xr^2*z^4 + 
        1024*xr^3*z^4 + 588*xr^4*z^4 - 236*xr^5*z^4 + 18*z^5 - 12*xr*z^5 + 
        158*xr^2*z^5 + 424*xr^3*z^5 + 236*xr^4*z^5)*G0[0, 1, xr])/
      (6*(1 + z)^3*(1 - xr + z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-12 - 372*xr + 535*xr^2 + 617*xr^3 - 1034*xr^4 - 118*xr^5 + 511*xr^6 - 
        127*xr^7 - 84*z - 1704*xr*z + 2485*xr^2*z - 3576*xr^3*z + 
        3098*xr^4*z - 1816*xr^5*z + 2581*xr^6*z - 984*xr^7*z - 252*z^2 - 
        3084*xr*z^2 + 5232*xr^2*z^2 - 12360*xr^3*z^2 + 12308*xr^4*z^2 - 
        10108*xr^5*z^2 + 6528*xr^6*z^2 - 2520*xr^7*z^2 - 288*xr^8*z^2 - 
        420*z^3 - 2856*xr*z^3 + 6836*xr^2*z^3 - 11096*xr^3*z^3 + 
        18912*xr^4*z^3 - 12512*xr^5*z^3 + 4760*xr^6*z^3 - 2984*xr^7*z^3 - 
        576*xr^8*z^3 - 420*z^4 - 1620*xr*z^4 + 5999*xr^2*z^4 - 
        3639*xr^3*z^4 + 17298*xr^4*z^4 - 4630*xr^5*z^4 + 7691*xr^6*z^4 - 
        1767*xr^7*z^4 - 288*xr^8*z^4 - 252*z^5 - 792*xr*z^5 + 3261*xr^2*z^5 - 
        1392*xr^3*z^5 + 5318*xr^4*z^5 - 520*xr^5*z^5 + 3585*xr^6*z^5 - 
        504*xr^7*z^5 - 84*z^6 - 324*xr*z^6 + 874*xr^2*z^6 - 274*xr^3*z^6 - 
        1324*xr^4*z^6 + 32*xr^5*z^6 + 838*xr^6*z^6 - 58*xr^7*z^6 - 12*z^7 - 
        24*xr*z^7 + 58*xr^2*z^7 + 360*xr^3*z^7 - 80*xr^4*z^7 + 48*xr^5*z^7 + 
        34*xr^6*z^7 + 24*xr*z^8 - 48*xr^3*z^8 + 24*xr^5*z^8)*
       G0[0, 1 + z, xr])/(12*(1 + z)^4*(1 - xr + z)*(1 + 2*xr + xr^2 + z - 
        2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((-1 + xr)*(-8 + 9*xr - 160*xr^2 + 175*xr^3 - 24*z + 3*xr*z - 
        207*xr^2*z + 66*xr^3*z - 24*z^2 - 21*xr*z^2 - 126*xr^2*z^2 + 
        79*xr^3*z^2 - 8*z^3 - 15*xr*z^3 - 79*xr^2*z^3)*G0[1, 0, xr])/
      (4*xr*(-1 + xr - z)*(1 + z)^2) - 
     ((-1 + xr)*(-16 + 56*xr - 406*xr^2 + 1078*xr^3 - 1082*xr^4 + 370*xr^5 - 
        64*z + 108*xr*z - 804*xr^2*z + 649*xr^3*z - 219*xr^4*z + 462*xr^5*z - 
        96*z^2 - 12*xr*z^2 - 616*xr^2*z^2 - 139*xr^3*z^2 - 739*xr^4*z^2 + 
        246*xr^5*z^2 - 64*z^3 - 124*xr*z^3 - 444*xr^2*z^3 - 46*xr^3*z^3 - 
        64*xr^4*z^3 + 154*xr^5*z^3 - 16*z^4 - 60*xr*z^4 - 226*xr^2*z^4 - 
        336*xr^3*z^4 - 154*xr^4*z^4)*G0[1, 1, xr])/(6*xr*(-1 + xr - z)*
       (1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-16 + 29*xr - 71*xr^2 - 58*xr^3 + 190*xr^4 + 29*xr^5 - 103*xr^6 - 
        64*z + 140*xr*z - 359*xr^2*z + 460*xr^3*z - 632*xr^4*z + 572*xr^5*z - 
        141*xr^6*z - 96*z^2 + 246*xr*z^2 - 635*xr^2*z^2 + 924*xr^3*z^2 - 
        672*xr^4*z^2 + 374*xr^5*z^2 - 117*xr^6*z^2 - 64*z^3 + 188*xr*z^3 - 
        465*xr^2*z^3 + 626*xr^3*z^3 - 584*xr^4*z^3 + 414*xr^5*z^3 - 
        67*xr^6*z^3 - 16*z^4 + 53*xr*z^4 - 106*xr^2*z^4 + 184*xr^3*z^4 - 
        146*xr^4*z^4 + 19*xr^5*z^4 + 12*xr^6*z^4 + 12*xr^2*z^5 - 
        36*xr^3*z^5 + 36*xr^4*z^5 - 12*xr^5*z^5)*G0[1, 1 + z, xr])/
      (12*xr*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + 
        xr^2*z)) - ((-1 - 3*z - 8*xr*z - 10*xr^2*z - 3*z^2 - 8*xr*z^2 + 
        3*xr^2*z^2 - z^3 + xr^2*z^3)*G0[1 + z^(-1), 0, xr])/(4*(1 + z)^3) + 
     ((-4 + 44*xr - 140*xr^2 + 196*xr^3 - 128*xr^4 + 32*xr^5 - 8*z + 
        278*xr*z - 950*xr^2*z + 1338*xr^3*z - 918*xr^4*z + 260*xr^5*z + 
        8*z^2 + 592*xr*z^2 - 1161*xr^2*z^2 + 747*xr^3*z^2 - 434*xr^4*z^2 + 
        232*xr^5*z^2 + 32*z^3 + 548*xr*z^3 - 10*xr^2*z^3 - 240*xr^3*z^3 - 
        428*xr^4*z^3 + 4*xr^5*z^3 + 28*z^4 + 212*xr*z^4 + 363*xr^2*z^4 + 
        163*xr^3*z^4 - 16*xr^4*z^4 + 8*z^5 + 22*xr*z^5 + 22*xr^2*z^5 + 
        8*xr^3*z^5)*G0[1 + z, 0, xr])/(2*(1 + z)^3*(1 - xr + z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((-4 + 44*xr - 140*xr^2 + 196*xr^3 - 128*xr^4 + 32*xr^5 - 8*z + 
        278*xr*z - 950*xr^2*z + 1338*xr^3*z - 918*xr^4*z + 260*xr^5*z + 
        8*z^2 + 592*xr*z^2 - 1161*xr^2*z^2 + 747*xr^3*z^2 - 434*xr^4*z^2 + 
        232*xr^5*z^2 + 32*z^3 + 548*xr*z^3 - 10*xr^2*z^3 - 240*xr^3*z^3 - 
        428*xr^4*z^3 + 4*xr^5*z^3 + 28*z^4 + 212*xr*z^4 + 363*xr^2*z^4 + 
        163*xr^3*z^4 - 16*xr^4*z^4 + 8*z^5 + 22*xr*z^5 + 22*xr^2*z^5 + 
        8*xr^3*z^5)*G0[1 + z, 1, xr])/(2*(-1 + xr - z)*(1 + z)^3*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((3 + 4*xr - 48*xr^2 + 90*xr^3 - 67*xr^4 + 18*xr^5 + 17*z - 30*xr*z + 
        47*xr^2*z - 61*xr^3*z + 12*xr^4*z + 15*xr^5*z + 40*z^2 - 141*xr*z^2 + 
        301*xr^2*z^2 - 303*xr^3*z^2 + 158*xr^4*z^2 - 59*xr^5*z^2 + 
        12*xr^6*z^2 + 50*z^3 - 184*xr*z^3 + 171*xr^2*z^3 - 114*xr^3*z^3 + 
        98*xr^4*z^3 - 19*xr^5*z^3 + 12*xr^6*z^3 + 35*z^4 - 66*xr*z^4 - 
        103*xr^2*z^4 + 5*xr^4*z^4 - 11*xr^5*z^4 + 13*z^5 + 30*xr*z^5 - 
        38*xr^2*z^5 - 25*xr^3*z^5 - 14*xr^4*z^5 + 2*z^6 + 19*xr*z^6 + 
        30*xr^2*z^6 + 13*xr^3*z^6)*G0[1 + z, 1 + z, xr])/
      ((-1 + xr - z)*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     G0[-1, z]*(-1/36*(-104 + 538*xr + 3*Pi^2*xr - 212*xr^2 - 30*Pi^2*xr^2 - 
          1588*xr^3 + 75*Pi^2*xr^3 + 2180*xr^4 - 72*Pi^2*xr^4 - 814*xr^5 + 
          24*Pi^2*xr^5 - 624*z + 2736*xr*z + 15*Pi^2*xr*z - 1711*xr^2*z + 
          183*Pi^2*xr^2*z - 4280*xr^3*z - 549*Pi^2*xr^3*z + 5091*xr^4*z + 
          519*Pi^2*xr^4*z - 398*xr^5*z - 192*Pi^2*xr^5*z - 814*xr^6*z + 
          24*Pi^2*xr^6*z - 1560*z^2 + 5610*xr*z^2 + 30*Pi^2*xr*z^2 - 
          5039*xr^2*z^2 + 975*Pi^2*xr^2*z^2 - 435*xr^3*z^2 - 
          1377*Pi^2*xr^3*z^2 - 2805*xr^4*z^2 - 159*Pi^2*xr^4*z^2 + 
          6119*xr^5*z^2 + 678*Pi^2*xr^5*z^2 - 1782*xr^6*z^2 - 
          144*Pi^2*xr^6*z^2 - 2080*z^3 + 5840*xr*z^3 + 30*Pi^2*xr*z^3 - 
          7214*xr^2*z^3 + 1470*Pi^2*xr^2*z^3 + 7708*xr^3*z^3 - 
          120*Pi^2*xr^3*z^3 - 7493*xr^4*z^3 - 1791*Pi^2*xr^4*z^3 - 
          1528*xr^5*z^3 + 249*Pi^2*xr^5*z^3 + 3312*xr^6*z^3 + 
          306*Pi^2*xr^6*z^3 - 1560*z^4 + 3150*xr*z^4 + 15*Pi^2*xr*z^4 - 
          5266*xr^2*z^4 + 840*Pi^2*xr^2*z^4 + 6826*xr^3*z^4 + 
          1287*Pi^2*xr^3*z^4 + 2553*xr^4*z^4 - 645*Pi^2*xr^4*z^4 - 
          6767*xr^5*z^4 - 693*Pi^2*xr^5*z^4 - 196*xr^6*z^4 + 
          24*Pi^2*xr^6*z^4 - 624*z^5 + 768*xr*z^5 + 3*Pi^2*xr*z^5 - 
          1691*xr^2*z^5 + 75*Pi^2*xr^2*z^5 + 732*xr^3*z^5 + 
          621*Pi^2*xr^3*z^5 + 3990*xr^4*z^5 + 420*Pi^2*xr^4*z^5 + 
          464*xr^5*z^5 - 48*Pi^2*xr^5*z^5 - 104*z^6 + 46*xr*z^6 - 
          27*xr^2*z^6 - 57*Pi^2*xr^2*z^6 - 571*xr^3*z^6 - 33*Pi^2*xr^3*z^6 - 
          340*xr^4*z^6 + 24*Pi^2*xr^4*z^6 + 72*xr^2*z^7 + 72*xr^3*z^7)/
         (xr*(1 + z)^3*(1 - xr + z)^2*(1 + z + xr*z)) - 
       ((-96*xr + 196*xr^2 + 92*xr^3 - 392*xr^4 + 104*xr^5 + 196*xr^6 - 
          100*xr^7 + 16*z - 392*xr*z + 466*xr^2*z - 870*xr^3*z + 
          2132*xr^4*z - 1724*xr^5*z + 490*xr^6*z - 118*xr^7*z + 96*z^2 - 
          512*xr*z^2 + 271*xr^2*z^2 - 2153*xr^3*z^2 + 1206*xr^4*z^2 + 
          998*xr^5*z^2 - 13*xr^6*z^2 - 69*xr^7*z^2 + 96*xr^8*z^2 + 240*z^3 - 
          48*xr*z^3 + 449*xr^2*z^3 - 596*xr^3*z^3 - 2630*xr^4*z^3 - 
          888*xr^5*z^3 + 1053*xr^6*z^3 - 620*xr^7*z^3 + 192*xr^8*z^3 + 
          320*z^4 + 440*xr*z^4 + 1546*xr^2*z^4 + 954*xr^3*z^4 + 
          2800*xr^4*z^4 - 4244*xr^5*z^4 + 526*xr^6*z^4 - 1126*xr^7*z^4 + 
          96*xr^8*z^4 + 240*z^5 + 344*xr*z^5 + 1780*xr^2*z^5 - 94*xr^3*z^5 + 
          5052*xr^4*z^5 - 236*xr^5*z^5 + 1304*xr^6*z^5 - 678*xr^7*z^5 + 
          96*z^6 + 48*xr*z^6 + 787*xr^2*z^6 - 517*xr^3*z^6 + 690*xr^4*z^6 + 
          254*xr^5*z^6 + 731*xr^6*z^6 - 121*xr^7*z^6 + 16*z^7 - 32*xr*z^7 + 
          105*xr^2*z^7 - 48*xr^3*z^7 - 250*xr^4*z^7 - 48*xr^5*z^7 + 
          129*xr^6*z^7 - 8*xr*z^8 + 16*xr^3*z^8 - 8*xr^5*z^8)*G0[0, xr])/
        (4*(-1 + xr - z)*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       ((16 + 37*xr + 401*xr^2 - 122*xr^3 - 898*xr^4 + 85*xr^5 + 481*xr^6 + 
          64*z + 124*xr*z + 1025*xr^2*z - 1444*xr^3*z + 1640*xr^4*z - 
          2180*xr^5*z + 747*xr^6*z + 96*z^2 + 150*xr*z^2 + 941*xr^2*z^2 - 
          1716*xr^3*z^2 + 1632*xr^4*z^2 - 1562*xr^5*z^2 + 483*xr^6*z^2 + 
          64*z^3 + 76*xr*z^3 + 423*xr^2*z^3 - 926*xr^3*z^3 + 1496*xr^4*z^3 - 
          1314*xr^5*z^3 + 229*xr^6*z^3 + 16*z^4 + 13*xr*z^4 + 118*xr^2*z^4 - 
          568*xr^3*z^4 + 686*xr^4*z^4 - 277*xr^5*z^4 + 12*xr^6*z^4 + 
          12*xr^2*z^5 - 36*xr^3*z^5 + 36*xr^4*z^5 - 12*xr^5*z^5)*G0[1, xr])/
        (12*xr*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + 
          xr^2*z)) + ((-1 - 3*z - 8*xr*z - 10*xr^2*z - 3*z^2 - 8*xr*z^2 + 
          3*xr^2*z^2 - z^3 + xr^2*z^3)*G0[1 + z^(-1), xr])/(4*(1 + z)^3) - 
       ((11 + 41*xr - 123*xr^2 + 71*xr^3 + 67*z + 316*xr*z - 791*xr^2*z + 
          402*xr^3*z + 158*z^2 + 754*xr*z^2 - 1273*xr^2*z^2 + 283*xr^3*z^2 + 
          48*xr^4*z^2 + 182*z^3 + 776*xr*z^3 - 665*xr^2*z^3 - 48*xr^3*z^3 + 
          103*z^4 + 349*xr*z^4 - 60*xr^2*z^4 + 23*z^5 + 52*xr*z^5)*
         G0[1 + z, xr])/(4*(1 + z)^4*(1 - xr + z)) + 
       ((-19 + 6*xr + 45*xr^2 - 32*xr^3 - 83*z + 114*xr*z - 245*xr^2*z - 
          8*xr^3*z + 14*xr^4*z - 142*z^2 + 280*xr*z^2 - 279*xr^2*z^2 + 
          22*xr^3*z^2 + 63*xr^4*z^2 + 48*xr^5*z^2 - 118*z^3 + 220*xr*z^3 + 
          323*xr^2*z^3 + 366*xr^3*z^3 + 369*xr^4*z^3 + 48*xr^5*z^3 - 47*z^4 + 
          30*xr*z^4 + 290*xr^2*z^4 + 358*xr^3*z^4 + 129*xr^4*z^4 - 7*z^5 - 
          14*xr*z^5 - 10*xr^2*z^5 + 2*xr^3*z^5 + 5*xr^4*z^5 + 4*xr*z^6 + 
          12*xr^2*z^6 + 12*xr^3*z^6 + 4*xr^4*z^6)*G0[-((1 + z)/z), xr])/
        (4*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       ((3 + 6*xr + 4*xr^2 + 5*z + 6*xr*z + 2*xr^2*z + 2*z^2 + 3*xr*z^2 + 
          4*xr^2*z^2)*G0[-1, 0, xr])/(1 + z)^2 - 
       ((-1 - 2*xr - z + 2*xr*z + 6*xr^2*z + xr*z^2)*G0[-1, (-1 - z)/z, xr])/
        (2*(1 + z)^2) - ((11 + 38*xr + 38*z - 68*xr*z - 18*xr^2*z + 43*z^2 - 
          51*xr*z^2 - 126*xr^2*z^2 + 16*z^3 + 55*xr*z^3)*G0[0, 0, xr])/
        (4*(1 + z)^3) - ((1 - 34*xr + 16*xr^2 + 4*z - 64*xr*z - 36*xr^2*z + 
          5*z^2 - 66*xr*z^2 + 46*xr^2*z^2 + 2*z^3 - 36*xr*z^3 + 16*xr^2*z^3)*
         G0[0, 1, xr])/(2*(1 + z)^3) + (xr*z*(-4 - 6*xr - 3*z + 6*xr*z + z^2)*
         G0[0, 1 + z^(-1), xr])/(2*(1 + z)^3) - 
       ((5 + 14*xr + 14*z - 20*xr*z - 78*xr^2*z + 13*z^2 - 27*xr*z^2 + 
          90*xr^2*z^2 + 4*z^3 + 7*xr*z^3)*G0[0, (-1 - z)/z, xr])/
        (4*(1 + z)^3) + ((-6*xr + 4*xr^2 + z - 40*xr*z + 2*z^2 - 39*xr*z^2 - 
          10*xr^2*z^2 + z^3 - 5*xr*z^3 + 4*xr^2*z^3)*G0[0, 1 + z, xr])/
        (1 + z)^3 - ((3 - 6*xr + 8*xr^2 + 7*z - 18*xr*z + 22*xr^2*z + 4*z^2 - 
          9*xr*z^2 + 8*xr^2*z^2)*G0[1, 0, xr])/(2*(1 + z)^2) + 
       4*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] - 
       ((3 - 6*xr + 4*xr^2 + 5*z - 6*xr*z + 2*xr^2*z + 2*z^2 - 3*xr*z^2 + 
          4*xr^2*z^2)*G0[1, 1 + z, xr])/(1 + z)^2 + 
       ((-1 + 2*xr - 2*z - 10*xr*z + 24*xr^2*z - z^2 - 12*xr*z^2 + 
          3*xr^2*z^2)*G0[1 + z, 0, xr])/(1 + z)^3 - 
       ((1 - 2*xr + 2*z - 44*xr*z + 84*xr^2*z + z^2 - 42*xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1, xr])/(2*(1 + z)^3) - 
       ((-3 + 6*xr - 6*z + 12*xr*z - 12*xr^2*z - 3*z^2 + 6*xr*z^2 + 
          4*xr^2*z^2)*G0[1 + z, 1 + z, xr])/(2*(1 + z)^3)) + 
     G0[0, z]*((-40 + 116*xr + 3*Pi^2*xr - 562*xr^2 + 24*Pi^2*xr^2 + 
         1372*xr^3 - 57*Pi^2*xr^3 - 1322*xr^4 + 30*Pi^2*xr^4 + 436*xr^5 - 
         240*z + 576*xr*z + 15*Pi^2*xr*z - 1493*xr^2*z + 153*Pi^2*xr^2*z + 
         266*xr^3*z - 291*Pi^2*xr^3*z + 3351*xr^4*z + 129*Pi^2*xr^4*z - 
         2896*xr^5*z - 6*Pi^2*xr^5*z + 436*xr^6*z - 600*z^2 + 1140*xr*z^2 + 
         30*Pi^2*xr*z^2 - 775*xr^2*z^2 + 372*Pi^2*xr^2*z^2 - 3963*xr^3*z^2 - 
         351*Pi^2*xr^3*z^2 + 3111*xr^4*z^2 - 228*Pi^2*xr^4*z^2 + 
         3241*xr^5*z^2 + 246*Pi^2*xr^5*z^2 - 2028*xr^6*z^2 - 
         36*Pi^2*xr^6*z^2 - 800*z^3 + 1120*xr*z^3 + 30*Pi^2*xr*z^3 + 
         662*xr^2*z^3 + 438*Pi^2*xr^2*z^3 - 484*xr^3*z^3 + 
         123*Pi^2*xr^3*z^3 - 6019*xr^4*z^3 - 597*Pi^2*xr^4*z^3 + 
         2278*xr^5*z^3 + 1878*xr^6*z^3 + 126*Pi^2*xr^6*z^3 - 600*z^4 + 
         540*xr*z^4 + 15*Pi^2*xr*z^4 + 208*xr^2*z^4 + 252*Pi^2*xr^2*z^4 + 
         4478*xr^3*z^4 + 420*Pi^2*xr^3*z^4 - 1635*xr^4*z^4 - 
         144*Pi^2*xr^4*z^4 - 3955*xr^5*z^4 - 252*Pi^2*xr^5*z^4 - 
         134*xr^6*z^4 - 240*z^5 + 96*xr*z^5 + 3*Pi^2*xr*z^5 - 505*xr^2*z^5 + 
         57*Pi^2*xr^2*z^5 + 1530*xr^3*z^5 + 180*Pi^2*xr^3*z^5 + 
         2544*xr^4*z^5 + 126*Pi^2*xr^4*z^5 + 340*xr^5*z^5 - 40*z^6 - 
         4*xr*z^6 - 135*xr^2*z^6 - 503*xr^3*z^6 - 278*xr^4*z^6 + 
         72*xr^2*z^7 + 72*xr^3*z^7)/(36*xr*(1 + z)^3*(1 - xr + z)^2*
         (1 + z + xr*z)) + ((11 + 55*xr - 30*xr^2 - 118*xr^3 + 19*xr^4 + 
          63*xr^5 + 44*z + 111*xr*z - 164*xr^2*z + 168*xr^3*z - 268*xr^4*z + 
          101*xr^5*z + 66*z^2 + 51*xr*z^2 - 132*xr^2*z^2 + 160*xr^3*z^2 - 
          198*xr^4*z^2 + 61*xr^5*z^2 + 44*z^3 - 7*xr*z^3 - 50*xr^2*z^3 + 
          152*xr^3*z^3 - 150*xr^4*z^3 + 27*xr^5*z^3 + 11*z^4 + 2*xr*z^4 - 
          64*xr^2*z^4 + 90*xr^3*z^4 - 43*xr^4*z^4 + 4*xr^5*z^4 + 4*xr*z^5 - 
          12*xr^2*z^5 + 12*xr^3*z^5 - 4*xr^4*z^5)*G0[1, xr])/
        (4*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)) - 
       ((-1 - 3*z - 8*xr*z - 10*xr^2*z - 3*z^2 - 8*xr*z^2 + 3*xr^2*z^2 - 
          z^3 + xr^2*z^3)*G0[1 + z^(-1), xr])/(4*(1 + z)^3) - 
       ((11 + 41*xr - 123*xr^2 + 71*xr^3 + 59*z + 124*xr*z - 367*xr^2*z + 
          186*xr^3*z + 126*z^2 + 178*xr*z^2 - 425*xr^2*z^2 + 67*xr^3*z^2 + 
          48*xr^4*z^2 + 134*z^3 + 200*xr*z^3 - 241*xr^2*z^3 - 48*xr^3*z^3 + 
          71*z^4 + 157*xr*z^4 - 60*xr^2*z^4 + 15*z^5 + 52*xr*z^5)*
         G0[1 + z, xr])/(4*(-1 + xr - z)*(1 + z)^4) - 
       ((-19 + 6*xr + 45*xr^2 - 32*xr^3 - 83*z + 114*xr*z - 245*xr^2*z - 
          8*xr^3*z + 14*xr^4*z - 142*z^2 + 280*xr*z^2 - 279*xr^2*z^2 + 
          22*xr^3*z^2 + 63*xr^4*z^2 + 48*xr^5*z^2 - 118*z^3 + 220*xr*z^3 + 
          323*xr^2*z^3 + 366*xr^3*z^3 + 369*xr^4*z^3 + 48*xr^5*z^3 - 47*z^4 + 
          30*xr*z^4 + 290*xr^2*z^4 + 358*xr^3*z^4 + 129*xr^4*z^4 - 7*z^5 - 
          14*xr*z^5 - 10*xr^2*z^5 + 2*xr^3*z^5 + 5*xr^4*z^5 + 4*xr*z^6 + 
          12*xr^2*z^6 + 12*xr^3*z^6 + 4*xr^4*z^6)*G0[-((1 + z)/z), xr])/
        (4*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       ((2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, 0, xr])/(1 + z)^2 + 
       ((-1 - 2*xr - z + 2*xr*z + 6*xr^2*z + xr*z^2)*G0[-1, (-1 - z)/z, xr])/
        (2*(1 + z)^2) + ((-1 - 2*xr + 2*z - 92*xr*z - 18*xr^2*z + 7*z^2 - 
          75*xr*z^2 - 126*xr^2*z^2 + 4*z^3 + 15*xr*z^3)*G0[0, 0, xr])/
        (4*(1 + z)^3) + ((1 - 10*xr + 8*xr^2 + 4*z - 16*xr*z - 12*xr^2*z + 
          5*z^2 - 18*xr*z^2 + 22*xr^2*z^2 + 2*z^3 - 12*xr*z^3 + 8*xr^2*z^3)*
         G0[0, 1, xr])/(2*(1 + z)^3) - (xr*z*(-4 - 6*xr - 3*z + 6*xr*z + z^2)*
         G0[0, 1 + z^(-1), xr])/(2*(1 + z)^3) + 
       ((5 + 14*xr + 14*z - 20*xr*z - 78*xr^2*z + 13*z^2 - 27*xr*z^2 + 
          90*xr^2*z^2 + 4*z^3 + 7*xr*z^3)*G0[0, (-1 - z)/z, xr])/
        (4*(1 + z)^3) - ((-6*xr + 4*xr^2 + z - 16*xr*z + 2*z^2 - 15*xr*z^2 - 
          10*xr^2*z^2 + z^3 - 5*xr*z^3 + 4*xr^2*z^3)*G0[0, 1 + z, xr])/
        (1 + z)^3 - ((1 - 2*xr + z + 2*xr*z - 6*xr^2*z + xr*z^2)*
         G0[1, 0, xr])/(2*(1 + z)^2) + (-1 + 2*xr - 2*xr^2)*G0[1, 1, xr] + 
       ((3 - 6*xr + 4*xr^2 + 5*z - 6*xr*z + 2*xr^2*z + 2*z^2 - 3*xr*z^2 + 
          4*xr^2*z^2)*G0[1, 1 + z, xr])/(1 + z)^2 - 
       ((-1 + 2*xr - 2*z + 2*xr*z - z^2 + 3*xr^2*z^2)*G0[1 + z, 0, xr])/
        (1 + z)^3 + ((1 - 2*xr + 2*z - 20*xr*z + 36*xr^2*z + z^2 - 
          18*xr*z^2 + 2*xr^2*z^2)*G0[1 + z, 1, xr])/(2*(1 + z)^3) + 
       ((-3 + 6*xr - 6*z + 36*xr*z - 60*xr^2*z - 3*z^2 + 30*xr*z^2 + 
          4*xr^2*z^2)*G0[1 + z, 1 + z, xr])/(2*(1 + z)^3)) - 
     ((-19 + 6*xr + 45*xr^2 - 32*xr^3 - 83*z + 114*xr*z - 245*xr^2*z - 
        8*xr^3*z + 14*xr^4*z - 142*z^2 + 280*xr*z^2 - 279*xr^2*z^2 + 
        22*xr^3*z^2 + 63*xr^4*z^2 + 48*xr^5*z^2 - 118*z^3 + 220*xr*z^3 + 
        323*xr^2*z^3 + 366*xr^3*z^3 + 369*xr^4*z^3 + 48*xr^5*z^3 - 47*z^4 + 
        30*xr*z^4 + 290*xr^2*z^4 + 358*xr^3*z^4 + 129*xr^4*z^4 - 7*z^5 - 
        14*xr*z^5 - 10*xr^2*z^5 + 2*xr^3*z^5 + 5*xr^4*z^5 + 4*xr*z^6 + 
        12*xr^2*z^6 + 12*xr^3*z^6 + 4*xr^4*z^6)*G0[-((1 + z)/z), 0, xr])/
      (2*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((-19 + 6*xr + 45*xr^2 - 32*xr^3 - 83*z + 114*xr*z - 245*xr^2*z - 
        8*xr^3*z + 14*xr^4*z - 142*z^2 + 280*xr*z^2 - 279*xr^2*z^2 + 
        22*xr^3*z^2 + 63*xr^4*z^2 + 48*xr^5*z^2 - 118*z^3 + 220*xr*z^3 + 
        323*xr^2*z^3 + 366*xr^3*z^3 + 369*xr^4*z^3 + 48*xr^5*z^3 - 47*z^4 + 
        30*xr*z^4 + 290*xr^2*z^4 + 358*xr^3*z^4 + 129*xr^4*z^4 - 7*z^5 - 
        14*xr*z^5 - 10*xr^2*z^5 + 2*xr^3*z^5 + 5*xr^4*z^5 + 4*xr*z^6 + 
        12*xr^2*z^6 + 12*xr^3*z^6 + 4*xr^4*z^6)*G0[-((1 + z)/z), 1 + z, xr])/
      (4*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((13 + 42*xr + 34*z + 308*xr*z + 18*xr^2*z + 29*z^2 + 291*xr*z^2 + 
        126*xr^2*z^2 + 8*z^3 + 25*xr*z^3)*G0[-1, -1, -1, z])/(4*(1 + z)^3) + 
     (-1 - 2*xr - 2*xr^2)*G0[-1, -1, 0, xr] - 
     ((13 + 42*xr + 34*z + 212*xr*z + 18*xr^2*z + 29*z^2 + 195*xr*z^2 + 
        126*xr^2*z^2 + 8*z^3 + 25*xr*z^3)*G0[-1, -1, 0, z])/(4*(1 + z)^3) - 
     ((7 + 10*xr + 18*z + 44*xr*z + 6*xr^2*z + 15*z^2 + 39*xr*z^2 + 
        70*xr^2*z^2 + 4*z^3 + 5*xr*z^3)*G0[-1, 0, -1, z])/(4*(1 + z)^3) + 
     ((10 + 20*xr + 14*xr^2 + 17*z + 22*xr*z + 10*xr^2*z + 7*z^2 + 
        11*xr*z^2 + 14*xr^2*z^2)*G0[-1, 0, 0, xr])/(2*(1 + z)^2) + 
     ((7 + 10*xr + 18*z - 52*xr*z + 6*xr^2*z + 15*z^2 - 57*xr*z^2 + 
        70*xr^2*z^2 + 4*z^3 + 5*xr*z^3)*G0[-1, 0, 0, z])/(4*(1 + z)^3) - 
     2*(1 + 2*xr + 2*xr^2)*G0[-1, 0, 1, xr] + 
     ((-1 - 2*xr - z + 2*xr*z + 6*xr^2*z + xr*z^2)*G0[-1, 0, 1 + z, xr])/
      (1 + z)^2 + ((-1 - 2*xr - z + 2*xr*z + 6*xr^2*z + xr*z^2)*
       G0[-1, (-1 - z)/z, 0, xr])/(1 + z)^2 - 
     ((-1 - 2*xr - z + 2*xr*z + 6*xr^2*z + xr*z^2)*G0[-1, (-1 - z)/z, 1 + z, 
        xr])/(2*(1 + z)^2) - ((3 + 14*xr + 8*z - 16*xr*z + 18*xr^2*z + 
        7*z^2 - 21*xr*z^2 - 8*xr^2*z^2 + 2*z^3 + 9*xr*z^3)*G0[0, -1, -1, z])/
      (2*(1 + z)^3) + 2*(1 + 2*xr^2)*G0[0, -1, 0, xr] + 
     ((3 + 14*xr + 8*z - 16*xr*z + 18*xr^2*z + 7*z^2 - 21*xr*z^2 - 
        8*xr^2*z^2 + 2*z^3 + 9*xr*z^3)*G0[0, -1, 0, z])/(2*(1 + z)^3) + 
     ((13 + 42*xr + 44*z - 56*xr*z - 18*xr^2*z + 49*z^2 - 39*xr*z^2 - 
        126*xr^2*z^2 + 18*z^3 + 59*xr*z^3)*G0[0, 0, 0, xr])/(4*(1 + z)^3) + 
     ((-13 - 102*xr + 16*xr^2 - 42*z - 60*xr*z - 18*xr^2*z - 45*z^2 - 
        57*xr*z^2 + 46*xr^2*z^2 - 16*z^3 - 99*xr*z^3 + 16*xr^2*z^3)*
       G0[0, 0, 1, xr])/(4*(1 + z)^3) + 
     ((7 + 54*xr + 22*z + 148*xr*z - 78*xr^2*z + 23*z^2 + 123*xr*z^2 + 
        158*xr^2*z^2 + 8*z^3 + 29*xr*z^3)*G0[0, 0, 1 + z, xr])/
      (4*(1 + z)^3) + ((1 - 20*xr + 8*xr^2 + 3*z - 36*xr*z - 24*xr^2*z + 
        3*z^2 - 36*xr*z^2 + 23*xr^2*z^2 + z^3 - 20*xr*z^3 + 8*xr^2*z^3)*
       G0[0, 1, 0, xr])/(1 + z)^3 - 
     ((5 - 58*xr + 24*xr^2 + 14*z - 104*xr*z - 60*xr^2*z + 13*z^2 - 
        102*xr*z^2 + 72*xr^2*z^2 + 4*z^3 - 56*xr*z^3 + 24*xr^2*z^3)*
       G0[0, 1, 1, xr])/(2*(1 + z)^3) - 
     ((1 + 14*xr + 4*z + 32*xr*z + 12*xr^2*z + 5*z^2 + 30*xr*z^2 - 
        2*xr^2*z^2 + 2*z^3 + 12*xr*z^3)*G0[0, 1, 1 + z, xr])/(2*(1 + z)^3) - 
     (xr*z*(-4 - 6*xr - 3*z + 6*xr*z + z^2)*G0[0, -((-1 - z)/z), 0, xr])/
      (2*(1 + z)^3) + ((5 + 14*xr + 14*z - 20*xr*z - 78*xr^2*z + 13*z^2 - 
        27*xr*z^2 + 90*xr^2*z^2 + 4*z^3 + 7*xr*z^3)*G0[0, (-1 - z)/z, 0, xr])/
      (2*(1 + z)^3) - ((5 + 14*xr + 14*z - 20*xr*z - 78*xr^2*z + 13*z^2 - 
        27*xr*z^2 + 90*xr^2*z^2 + 4*z^3 + 7*xr*z^3)*G0[0, (-1 - z)/z, 1 + z, 
        xr])/(4*(1 + z)^3) - ((5 - 10*xr + 16*xr^2 + 18*z - 180*xr*z - 
        78*xr^2*z + 21*z^2 - 183*xr*z^2 + 50*xr^2*z^2 + 8*z^3 - 13*xr*z^3 + 
        16*xr^2*z^3)*G0[0, 1 + z, 0, xr])/(4*(1 + z)^3) + 
     ((5 - 10*xr + 16*xr^2 + 18*z - 180*xr*z - 78*xr^2*z + 21*z^2 - 
        183*xr*z^2 + 50*xr^2*z^2 + 8*z^3 - 13*xr*z^3 + 16*xr^2*z^3)*
       G0[0, 1 + z, 1, xr])/(4*(1 + z)^3) + 
     ((3 - 18*xr + 8*xr^2 + 8*z - 4*xr*z + 42*xr^2*z + 7*z^2 + 3*xr*z^2 - 
        30*xr^2*z^2 + 2*z^3 - 11*xr*z^3 + 8*xr^2*z^3)*
       G0[0, 1 + z, 1 + z, xr])/(2*(1 + z)^3) + 2*(1 - 2*xr + 2*xr^2)*
      G0[1, 0, 0, xr] - ((6 - 12*xr + 14*xr^2 + 13*z - 30*xr*z + 34*xr^2*z + 
        7*z^2 - 15*xr*z^2 + 14*xr^2*z^2)*G0[1, 0, 1, xr])/(2*(1 + z)^2) + 
     ((5 - 10*xr + 8*xr^2 + 9*z - 14*xr*z + 10*xr^2*z + 4*z^2 - 7*xr*z^2 + 
        8*xr^2*z^2)*G0[1, 0, 1 + z, xr])/(2*(1 + z)^2) - 
     (11*(1 - 2*xr + 2*xr^2)*G0[1, 1, 0, xr])/2 + 
     (13*(1 - 2*xr + 2*xr^2)*G0[1, 1, 1, xr])/2 - 2*(1 - 2*xr + 2*xr^2)*
      G0[1, 1, 1 + z, xr] + ((5 - 10*xr + 8*xr^2 + 9*z - 14*xr*z + 
        10*xr^2*z + 4*z^2 - 7*xr*z^2 + 8*xr^2*z^2)*G0[1, 1 + z, 0, xr])/
      (2*(1 + z)^2) - ((5 - 10*xr + 8*xr^2 + 9*z - 14*xr*z + 10*xr^2*z + 
        4*z^2 - 7*xr*z^2 + 8*xr^2*z^2)*G0[1, 1 + z, 1, xr])/(2*(1 + z)^2) - 
     ((3 - 6*xr + 4*xr^2 + 5*z - 6*xr*z + 2*xr^2*z + 2*z^2 - 3*xr*z^2 + 
        4*xr^2*z^2)*G0[1, 1 + z, 1 + z, xr])/(1 + z)^2 - 
     ((-1 + 2*xr - 2*z - 10*xr*z + 24*xr^2*z - z^2 - 12*xr*z^2 + 3*xr^2*z^2)*
       G0[1 + z, 0, 0, xr])/(1 + z)^3 + 
     ((-3 + 6*xr - 6*z - 36*xr*z + 84*xr^2*z - 3*z^2 - 42*xr*z^2 + 
        4*xr^2*z^2)*G0[1 + z, 0, 1, xr])/(2*(1 + z)^3) + 
     ((1 - 2*xr + 2*z + 4*xr*z - 12*xr^2*z + z^2 + 6*xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 0, 1 + z, xr])/(2*(1 + z)^3) + 
     (xr*z*(-24 + 48*xr - 24*z + xr*z)*G0[1 + z, 1, 0, xr])/(1 + z)^3 + 
     ((1 - 2*xr + z)*(1 + z + 66*xr*z)*G0[1 + z, 1, 1, xr])/(2*(1 + z)^3) - 
     ((1 - 2*xr + 2*z + 4*xr*z - 12*xr^2*z + z^2 + 6*xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1, 1 + z, xr])/(2*(1 + z)^3) + 
     ((-3 + 6*xr - 6*z + 12*xr*z - 12*xr^2*z - 3*z^2 + 6*xr*z^2 + 4*xr^2*z^2)*
       G0[1 + z, 1 + z, 0, xr])/(2*(1 + z)^3) - 
     ((-3 + 6*xr - 6*z + 12*xr*z - 12*xr^2*z - 3*z^2 + 6*xr*z^2 + 4*xr^2*z^2)*
       G0[1 + z, 1 + z, 1, xr])/(2*(1 + z)^3) + 
     (18*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1 + z, 1 + z, xr])/(1 + z)^3 - 
     (464 - 48*Pi^2 + 952*xr + 120*Pi^2*xr + 334*xr^2 - 1140*Pi^2*xr^2 - 
       13224*xr^3 + 2103*Pi^2*xr^3 - 166*xr^4 + 3717*Pi^2*xr^4 + 43376*xr^5 - 
       9612*Pi^2*xr^5 - 11956*xr^6 - 2508*Pi^2*xr^6 - 60304*xr^7 + 
       15018*Pi^2*xr^7 + 26564*xr^8 - 2658*Pi^2*xr^8 + 38616*xr^9 - 
       10212*Pi^2*xr^9 - 21050*xr^10 + 3960*Pi^2*xr^10 - 9416*xr^11 + 
       2583*Pi^2*xr^11 + 5810*xr^12 - 1323*Pi^2*xr^12 + 4176*z - 432*Pi^2*z + 
       8420*xr*z + 1104*Pi^2*xr*z + 23518*xr^2*z - 8412*Pi^2*xr^2*z - 
       90366*xr^3*z + 12357*Pi^2*xr^3*z + 13016*xr^4*z - 12714*Pi^2*xr^4*z + 
       36880*xr^5*z + 29760*Pi^2*xr^5*z - 140*xr^6*z + 11964*Pi^2*xr^6*z + 
       76508*xr^7*z - 88542*Pi^2*xr^7*z - 104648*xr^8*z + 45072*Pi^2*xr^8*z + 
       55708*xr^9*z + 32856*Pi^2*xr^9*z + 15006*xr^10*z - 
       30528*Pi^2*xr^10*z - 87150*xr^11*z + 12465*Pi^2*xr^11*z + 
       49072*xr^12*z - 4950*Pi^2*xr^12*z + 16704*z^2 - 1728*Pi^2*z^2 + 
       33088*xr*z^2 + 4512*Pi^2*xr*z^2 + 150868*xr^2*z^2 - 
       26664*Pi^2*xr^2*z^2 - 259492*xr^3*z^2 + 34125*Pi^2*xr^3*z^2 + 
       399200*xr^4*z^2 - 105975*Pi^2*xr^4*z^2 - 818352*xr^5*z^2 + 
       151284*Pi^2*xr^5*z^2 + 450104*xr^6*z^2 - 146688*Pi^2*xr^6*z^2 + 
       24104*xr^7*z^2 + 318534*Pi^2*xr^7*z^2 + 351440*xr^8*z^2 - 
       329526*Pi^2*xr^8*z^2 - 810480*xr^9*z^2 + 154596*Pi^2*xr^9*z^2 + 
       627220*xr^10*z^2 - 64944*Pi^2*xr^10*z^2 - 335652*xr^11*z^2 + 
       18837*Pi^2*xr^11*z^2 + 171248*xr^12*z^2 - 7227*Pi^2*xr^12*z^2 + 
       864*Pi^2*xr^13*z^2 + 38976*z^3 - 4032*Pi^2*z^3 + 75824*xr*z^3 + 
       10752*Pi^2*xr*z^3 + 425628*xr^2*z^3 - 46872*Pi^2*xr^2*z^3 - 
       401852*xr^3*z^3 + 63687*Pi^2*xr^3*z^3 + 1673840*xr^4*z^3 - 
       209652*Pi^2*xr^4*z^3 - 2814704*xr^5*z^3 + 169680*Pi^2*xr^5*z^3 + 
       3182696*xr^6*z^3 - 413676*Pi^2*xr^6*z^3 - 4485288*xr^7*z^3 + 
       413238*Pi^2*xr^7*z^3 + 3939152*xr^8*z^3 - 55620*Pi^2*xr^8*z^3 - 
       3151840*xr^9*z^3 + 75912*Pi^2*xr^9*z^3 + 1877468*xr^10*z^3 - 
       29484*Pi^2*xr^10*z^3 - 709884*xr^11*z^3 + 31275*Pi^2*xr^11*z^3 + 
       322336*xr^12*z^3 - 9432*Pi^2*xr^12*z^3 + 3456*Pi^2*xr^13*z^3 + 
       58464*z^4 - 6048*Pi^2*z^4 + 111664*xr*z^4 + 16464*Pi^2*xr*z^4 + 
       660464*xr^2*z^4 - 48720*Pi^2*xr^2*z^4 - 356052*xr^3*z^4 + 
       92511*Pi^2*xr^3*z^4 + 2861364*xr^4*z^4 - 164463*Pi^2*xr^4*z^4 - 
       3812176*xr^5*z^4 + 117156*Pi^2*xr^5*z^4 + 6169808*xr^6*z^4 - 
       260976*Pi^2*xr^6*z^4 - 8877880*xr^7*z^4 - 245574*Pi^2*xr^7*z^4 + 
       6008600*xr^8*z^4 - 80694*Pi^2*xr^8*z^4 - 4665664*xr^9*z^4 + 
       122196*Pi^2*xr^9*z^4 + 2281632*xr^10*z^4 - 81720*Pi^2*xr^10*z^4 - 
       904596*xr^11*z^4 + 44127*Pi^2*xr^11*z^4 + 353780*xr^12*z^4 - 
       19395*Pi^2*xr^12*z^4 + 5184*Pi^2*xr^13*z^4 + 58464*z^5 - 
       6048*Pi^2*z^5 + 109592*xr*z^5 + 16800*Pi^2*xr*z^5 + 594104*xr^2*z^5 - 
       28560*Pi^2*xr^2*z^5 - 175304*xr^3*z^5 + 101613*Pi^2*xr^3*z^5 + 
       2239184*xr^4*z^5 - 28338*Pi^2*xr^4*z^5 - 2330320*xr^5*z^5 + 
       213528*Pi^2*xr^5*z^5 + 3835984*xr^6*z^5 + 7188*Pi^2*xr^6*z^5 - 
       4457424*xr^7*z^5 + 219306*Pi^2*xr^7*z^5 + 2399072*xr^8*z^5 - 
       455184*Pi^2*xr^8*z^5 - 3145032*xr^9*z^5 + 51216*Pi^2*xr^9*z^5 + 
       1189688*xr^10*z^5 - 170820*Pi^2*xr^10*z^5 - 708456*xr^11*z^5 + 
       33057*Pi^2*xr^11*z^5 + 224560*xr^12*z^5 - 28638*Pi^2*xr^12*z^5 + 
       3456*Pi^2*xr^13*z^5 + 38976*z^6 - 4032*Pi^2*z^6 + 71680*xr*z^6 + 
       11424*Pi^2*xr*z^6 + 292908*xr^2*z^6 - 6552*Pi^2*xr^2*z^6 - 
       45196*xr^3*z^6 + 76047*Pi^2*xr^3*z^6 + 590736*xr^4*z^6 + 
       23151*Pi^2*xr^4*z^6 - 429584*xr^5*z^6 + 255180*Pi^2*xr^5*z^6 - 
       120824*xr^6*z^6 - 26928*Pi^2*xr^6*z^6 + 431032*xr^7*z^6 + 
       558258*Pi^2*xr^7*z^6 - 116656*xr^8*z^6 - 5994*Pi^2*xr^8*z^6 - 
       717584*xr^9*z^6 + 214140*Pi^2*xr^9*z^6 + 147628*xr^10*z^6 - 
       94752*Pi^2*xr^10*z^6 - 327180*xr^11*z^6 + 27639*Pi^2*xr^11*z^6 + 
       73472*xr^12*z^6 - 22365*Pi^2*xr^12*z^6 + 864*Pi^2*xr^13*z^6 + 
       16704*z^7 - 1728*Pi^2*z^7 + 30128*xr*z^7 + 4992*Pi^2*xr*z^7 + 
       56068*xr^2*z^7 + 2136*Pi^2*xr^2*z^7 - 11652*xr^3*z^7 + 
       34605*Pi^2*xr^3*z^7 - 144080*xr^4*z^7 + 3960*Pi^2*xr^4*z^7 + 
       135472*xr^5*z^7 + 108384*Pi^2*xr^5*z^7 - 395048*xr^6*z^7 - 
       34260*Pi^2*xr^6*z^7 + 279720*xr^7*z^7 + 68130*Pi^2*xr^7*z^7 - 
       27536*xr^8*z^7 + 36108*Pi^2*xr^8*z^7 + 148672*xr^9*z^7 + 
       110184*Pi^2*xr^9*z^7 - 47292*xr^10*z^7 - 756*Pi^2*xr^10*z^7 - 
       75972*xr^11*z^7 + 23913*Pi^2*xr^11*z^7 + 7168*xr^12*z^7 - 
       8532*Pi^2*xr^12*z^7 + 4176*z^8 - 432*Pi^2*z^8 + 7384*xr*z^8 + 
       1272*Pi^2*xr*z^8 - 9662*xr^2*z^8 + 1668*Pi^2*xr^2*z^8 - 
       7252*xr^3*z^8 + 8142*Pi^2*xr^3*z^8 - 56190*xr^4*z^8 - 
       3822*Pi^2*xr^4*z^8 + 44192*xr^5*z^8 + 3240*Pi^2*xr^5*z^8 + 
       119204*xr^6*z^8 + 8940*Pi^2*xr^6*z^8 - 99608*xr^7*z^8 - 
       27228*Pi^2*xr^7*z^8 - 53244*xr^8*z^8 - 11016*Pi^2*xr^8*z^8 + 
       58728*xr^9*z^8 + 5808*Pi^2*xr^9*z^8 - 3110*xr^10*z^8 + 
       5904*Pi^2*xr^10*z^8 - 3444*xr^11*z^8 + 8766*Pi^2*xr^11*z^8 - 
       1174*xr^12*z^8 - 1242*Pi^2*xr^12*z^8 + 464*z^9 - 48*Pi^2*z^9 + 
       804*xr*z^9 + 144*Pi^2*xr*z^9 - 4406*xr^2*z^9 + 300*Pi^2*xr^2*z^9 - 
       2042*xr^3*z^9 + 666*Pi^2*xr^3*z^9 + 12984*xr^4*z^9 - 
       648*Pi^2*xr^4*z^9 + 128*xr^5*z^9 - 4104*Pi^2*xr^5*z^9 - 
       17156*xr^6*z^9 + 624*Pi^2*xr^6*z^9 + 3828*xr^7*z^9 + 
       6876*Pi^2*xr^7*z^9 + 10664*xr^8*z^9 - 264*Pi^2*xr^8*z^9 - 
       3892*xr^9*z^9 - 4824*Pi^2*xr^9*z^9 - 2550*xr^10*z^9 + 
       36*Pi^2*xr^10*z^9 + 1174*xr^11*z^9 + 1242*Pi^2*xr^11*z^9 + 
       27*xr*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 162*xr^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 54*xr^4*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,1}^{(3)}"] + 
       324*xr^5*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 162*xr^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 270*xr^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 162*xr^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 81*xr^9*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,1}^{(3)}"] - 
       54*xr^10*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 216*xr*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 189*xr^2*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 351*xr^3*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1161*xr^4*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 567*xr^5*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1917*xr^6*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1539*xr^7*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 675*xr^8*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1269*xr^9*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 270*xr^10*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 162*xr^11*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 756*xr*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1296*xr^2*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1701*xr^3*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3429*xr^4*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2403*xr^5*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 9099*xr^6*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 11367*xr^7*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5427*xr^8*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2025*xr^9*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 621*xr^10*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 972*xr^11*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1512*xr*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3780*xr^2*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 8424*xr^3*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2214*xr^4*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 13932*xr^5*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 21060*xr^6*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 15498*xr^7*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 8370*xr^8*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2376*xr^9*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 756*xr^10*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2430*xr^11*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1890*xr*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 6048*xr^2*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 15579*xr^3*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 18063*xr^4*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 31131*xr^5*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 14715*xr^6*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2025*xr^7*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1917*xr^8*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6777*xr^9*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 135*xr^10*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3240*xr^11*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1512*xr*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5670*xr^2*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 15228*xr^3*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 25164*xr^4*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 31698*xr^5*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 46872*xr^6*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 12906*xr^7*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 15444*xr^8*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2754*xr^9*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1026*xr^10*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2430*xr^11*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 756*xr*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3024*xr^2*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 8019*xr^3*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 14769*xr^4*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 14553*xr^5*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 23139*xr^6*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 17361*xr^7*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 13743*xr^8*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2619*xr^9*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1485*xr^10*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 972*xr^11*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 216*xr*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 756*xr^2*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1836*xr^3*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3186*xr^4*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2052*xr^5*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 648*xr^6*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3402*xr^7*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4050*xr^8*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2160*xr^9*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 864*xr^10*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 162*xr^11*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 81*xr^3*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 81*xr^4*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27*xr^5*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 81*xr^6*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 243*xr^7*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27*xr^8*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 324*xr^9*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 189*xr^10*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27*xr^2*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 81*xr^3*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27*xr^4*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 135*xr^5*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 135*xr^6*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27*xr^7*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 81*xr^8*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27*xr^9*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       54*xr^2*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 108*xr^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 162*xr^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 324*xr^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 108*xr^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 
       27*xr^9*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 54*xr^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 567*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 351*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 891*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1323*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 675*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 891*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 945*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 297*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 594*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 162*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 756*xr*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2430*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4725*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2727*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3591*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1863*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2025*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4185*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2349*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2889*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 972*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1512*xr*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5670*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 14850*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 19332*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 34290*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 19926*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27756*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 25272*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 14202*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7560*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2430*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1890*xr*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7938*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 23139*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 39663*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 68499*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 73359*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 77841*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 48141*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 26703*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 11475*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3240*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1512*xr*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 6804*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 20142*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 38934*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 58428*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 78354*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 62316*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 44442*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 23652*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 10314*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2430*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 756*xr*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3402*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 9531*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 18549*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 21141*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 27351*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 18441*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 20547*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 10503*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5319*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 972*xr^11*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 810*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1890*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3132*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1782*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 270*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3240*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3888*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2214*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1404*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 162*xr^11*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 135*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 243*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 81*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 189*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 81*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 162*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 135*xr^10*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr^2*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 81*xr^3*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr^4*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 135*xr^5*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 135*xr^6*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 27*xr^7*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 81*xr^8*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 27*xr^9*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       54*xr*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 216*xr^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 324*xr^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 648*xr^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 216*xr^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 
       54*xr^9*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1134*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 702*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1782*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2646*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1350*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1782*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1890*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 594*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1188*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 324*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1512*xr*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4860*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9450*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5454*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7182*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3726*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4050*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 8370*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4698*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5778*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1944*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3024*xr*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 11340*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 29700*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 38664*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 68580*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 39852*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 55512*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 50544*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 28404*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 15120*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4860*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3780*xr*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 15876*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 46278*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 79326*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 136998*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 146718*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 155682*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 96282*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 53406*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 22950*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 6480*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3024*xr*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 13608*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 40284*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 77868*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 116856*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 156708*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 124632*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 88884*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 47304*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 20628*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4860*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1512*xr*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6804*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 19062*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 37098*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 42282*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 54702*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 36882*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 41094*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 21006*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10638*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1944*xr^11*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1620*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3780*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6264*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3564*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 540*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 6480*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 7776*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4428*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2808*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 324*xr^11*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 270*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 486*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 162*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 378*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 162*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 324*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 270*xr^10*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr^2*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 162*xr^3*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr^4*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 270*xr^5*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 270*xr^6*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 54*xr^7*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 162*xr^8*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 54*xr^9*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1134*xr*Zeta[3] - 
       1242*xr^2*Zeta[3] - 3132*xr^3*Zeta[3] + 3672*xr^4*Zeta[3] + 
       1188*xr^5*Zeta[3] - 2268*xr^6*Zeta[3] + 3888*xr^7*Zeta[3] - 
       2808*xr^8*Zeta[3] - 4482*xr^9*Zeta[3] + 3942*xr^10*Zeta[3] + 
       1404*xr^11*Zeta[3] - 1296*xr^12*Zeta[3] + 9720*xr*z*Zeta[3] - 
       10530*xr^2*z*Zeta[3] + 2160*xr^3*z*Zeta[3] + 756*xr^4*z*Zeta[3] + 
       11664*xr^5*z*Zeta[3] - 18684*xr^6*z*Zeta[3] - 63936*xr^7*z*Zeta[3] + 
       75600*xr^8*z*Zeta[3] + 35640*xr^9*z*Zeta[3] - 45522*xr^10*z*Zeta[3] + 
       4752*xr^11*z*Zeta[3] - 1620*xr^12*z*Zeta[3] + 36936*xr*z^2*Zeta[3] - 
       39204*xr^2*z^2*Zeta[3] + 108486*xr^3*z^2*Zeta[3] - 
       107784*xr^4*z^2*Zeta[3] + 26136*xr^5*z^2*Zeta[3] + 
       21384*xr^6*z^2*Zeta[3] + 432324*xr^7*z^2*Zeta[3] - 
       537408*xr^8*z^2*Zeta[3] + 28080*xr^9*z^2*Zeta[3] + 
       20412*xr^10*z^2*Zeta[3] + 17766*xr^11*z^2*Zeta[3] - 
       7128*xr^12*z^2*Zeta[3] + 81648*xr*z^3*Zeta[3] - 
       83916*xr^2*z^3*Zeta[3] + 428868*xr^3*z^3*Zeta[3] - 
       422172*xr^4*z^3*Zeta[3] + 531792*xr^5*z^3*Zeta[3] - 
       544536*xr^6*z^3*Zeta[3] - 157032*xr^7*z^3*Zeta[3] + 
       697896*xr^8*z^3*Zeta[3] + 133920*xr^9*z^3*Zeta[3] - 
       100764*xr^10*z^3*Zeta[3] + 86724*xr^11*z^3*Zeta[3] - 
       57996*xr^12*z^3*Zeta[3] + 115668*xr*z^4*Zeta[3] - 
       113400*xr^2*z^4*Zeta[3] + 810594*xr^3*z^4*Zeta[3] - 
       723600*xr^4*z^4*Zeta[3] + 1994544*xr^5*z^4*Zeta[3] - 
       1850256*xr^6*z^4*Zeta[3] + 1439964*xr^7*z^4*Zeta[3] - 
       2173824*xr^8*z^4*Zeta[3] + 1084428*xr^9*z^4*Zeta[3] - 
       906552*xr^10*z^4*Zeta[3] + 236466*xr^11*z^4*Zeta[3] - 
       149040*xr^12*z^4*Zeta[3] + 108864*xr*z^5*Zeta[3] - 
       99792*xr^2*z^5*Zeta[3] + 871128*xr^3*z^5*Zeta[3] - 
       648108*xr^4*z^5*Zeta[3] + 2839968*xr^5*z^5*Zeta[3] - 
       1832112*xr^6*z^5*Zeta[3] + 4917456*xr^7*z^5*Zeta[3] - 
       3097224*xr^8*z^5*Zeta[3] + 2057184*xr^9*z^5*Zeta[3] - 
       1143072*xr^10*z^5*Zeta[3] + 347544*xr^11*z^5*Zeta[3] - 
       174636*xr^12*z^5*Zeta[3] + 68040*xr*z^6*Zeta[3] - 
       56700*xr^2*z^6*Zeta[3] + 542970*xr^3*z^6*Zeta[3] - 
       293544*xr^4*z^6*Zeta[3] + 1688904*xr^5*z^6*Zeta[3] - 
       491400*xr^6*z^6*Zeta[3] + 2375676*xr^7*z^6*Zeta[3] + 
       303264*xr^8*z^6*Zeta[3] + 1452384*xr^9*z^6*Zeta[3] - 
       370332*xr^10*z^6*Zeta[3] + 286362*xr^11*z^6*Zeta[3] - 
       100440*xr^12*z^6*Zeta[3] + 27216*xr*z^7*Zeta[3] - 
       19764*xr^2*z^7*Zeta[3] + 180036*xr^3*z^7*Zeta[3] - 
       47844*xr^4*z^7*Zeta[3] + 260496*xr^5*z^7*Zeta[3] + 
       74520*xr^6*z^7*Zeta[3] - 378216*xr^7*z^7*Zeta[3] - 
       89640*xr^8*z^7*Zeta[3] + 279936*xr^9*z^7*Zeta[3] + 
       38556*xr^10*z^7*Zeta[3] + 128196*xr^11*z^7*Zeta[3] - 
       24948*xr^12*z^7*Zeta[3] + 6318*xr*z^8*Zeta[3] - 
       3726*xr^2*z^8*Zeta[3] + 21978*xr^3*z^8*Zeta[3] + 
       4968*xr^4*z^8*Zeta[3] - 68148*xr^5*z^8*Zeta[3] + 
       108*xr^6*z^8*Zeta[3] + 71604*xr^7*z^8*Zeta[3] - 
       1512*xr^8*z^8*Zeta[3] - 58266*xr^9*z^8*Zeta[3] + 
       1458*xr^10*z^8*Zeta[3] + 26514*xr^11*z^8*Zeta[3] - 
       1296*xr^12*z^8*Zeta[3] + 648*xr*z^9*Zeta[3] - 270*xr^2*z^9*Zeta[3] - 
       1296*xr^3*z^9*Zeta[3] + 1080*xr^4*z^9*Zeta[3] - 
       1296*xr^5*z^9*Zeta[3] - 1620*xr^6*z^9*Zeta[3] + 
       5184*xr^7*z^9*Zeta[3] + 1080*xr^8*z^9*Zeta[3] - 
       4536*xr^9*z^9*Zeta[3] - 270*xr^10*z^9*Zeta[3] + 
       1296*xr^11*z^9*Zeta[3])/(216*xr*(-1 + xr - z)*(1 + z)^4*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2)) + 
   Cf*(((-15 - 95*xr - 315*xr^2 - 367*xr^3 + 199*xr^4 + 651*xr^5 + 239*xr^6 - 
        189*xr^7 - 108*xr^8 - 225*z - 1900*xr*z - 1645*xr^2*z + 5664*xr^3*z + 
        6991*xr^4*z - 2694*xr^5*z - 5341*xr^6*z - 1326*xr^7*z - 36*xr^8*z - 
        1035*z^2 - 6275*xr*z^2 + 3995*xr^2*z^2 + 5919*xr^3*z^2 - 
        3290*xr^4*z^2 + 13918*xr^5*z^2 + 3450*xr^6*z^2 - 2814*xr^7*z^2 + 
        1452*xr^8*z^2 - 2325*z^3 - 6180*xr*z^3 + 19680*xr^2*z^3 - 
        20367*xr^3*z^3 + 14593*xr^4*z^3 - 24747*xr^5*z^3 + 15648*xr^6*z^3 - 
        10242*xr^7*z^3 + 2580*xr^8*z^3 - 2925*z^4 + 3375*xr*z^4 + 
        16815*xr^2*z^4 - 25320*xr^3*z^4 + 47975*xr^4*z^4 - 41940*xr^5*z^4 + 
        19095*xr^6*z^4 - 9195*xr^7*z^4 + 1200*xr^8*z^4 - 2115*z^5 + 
        10980*xr*z^5 - 9705*xr^2*z^5 + 12897*xr^3*z^5 - 659*xr^4*z^5 + 
        15099*xr^5*z^5 - 4209*xr^6*z^5 - 756*xr^7*z^5 - 12*xr^8*z^5 - 
        825*z^6 + 7775*xr*z^6 - 18855*xr^2*z^6 + 27376*xr^3*z^6 - 
        29996*xr^4*z^6 + 16539*xr^5*z^6 - 1904*xr^6*z^6 - 54*xr^7*z^6 - 
        24*xr^8*z^6 - 135*z^7 + 1900*xr*z^7 - 6770*xr^2*z^7 + 9546*xr^3*z^7 - 
        6165*xr^4*z^7 + 1602*xr^5*z^7 - 50*xr^6*z^7 + 84*xr^7*z^7 - 
        12*xr^8*z^7 + 20*xr*z^8 - 80*xr^2*z^8 + 132*xr^3*z^8 - 128*xr^4*z^8 + 
        92*xr^5*z^8 - 48*xr^6*z^8 + 12*xr^7*z^8)*G0[-1, -1, z])/
      (30*(1 + z)^4*(1 - xr + z)*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
     (2*(1 + 86*xr^2 + 40*xr^3 - 354*xr^4 - 124*xr^5 + 536*xr^6 + 96*xr^7 - 
        359*xr^8 + 56*xr^9 + 90*xr^10 - 104*xr^11 + 36*xr^13 + 6*z + 
        428*xr^2*z + 180*xr^3*z + 1052*xr^4*z + 821*xr^5*z - 3022*xr^6*z - 
        1087*xr^7*z + 1146*xr^8*z - 883*xr^9*z + 390*xr^10*z + 843*xr^11*z + 
        126*xr^13*z + 15*z^2 + 848*xr^2*z^2 + 330*xr^3*z^2 + 4230*xr^4*z^2 + 
        2555*xr^5*z^2 + 11228*xr^6*z^2 + 8253*xr^7*z^2 + 4995*xr^8*z^2 + 
        7835*xr^9*z^2 + 1020*xr^10*z^2 + 1293*xr^11*z^2 + 150*xr^13*z^2 + 
        20*z^3 + 832*xr^2*z^3 + 320*xr^3*z^3 + 3878*xr^4*z^3 + 
        1975*xr^5*z^3 + 6412*xr^6*z^3 + 2297*xr^7*z^3 + 4130*xr^8*z^3 - 
        1787*xr^9*z^3 + 1080*xr^10*z^3 + 47*xr^11*z^3 + 60*xr^13*z^3 + 
        15*z^4 + 398*xr^2*z^4 + 180*xr^3*z^4 + 1050*xr^4*z^4 + 155*xr^5*z^4 - 
        832*xr^6*z^4 - 957*xr^7*z^4 + 375*xr^8*z^4 + 1745*xr^9*z^4 + 
        210*xr^10*z^4 + 93*xr^11*z^4 + 6*z^5 + 68*xr^2*z^5 + 60*xr^3*z^5 + 
        2*xr^4*z^5 - 244*xr^5*z^5 + 338*xr^6*z^5 - 22*xr^7*z^5 - 
        264*xr^8*z^5 - 178*xr^9*z^5 - 150*xr^10*z^5 + 378*xr^11*z^5 + 
        6*xr^13*z^5 + z^6 - 4*xr^2*z^6 + 10*xr^3*z^6 + 6*xr^4*z^6 - 
        34*xr^5*z^6 - 4*xr^6*z^6 + 36*xr^7*z^6 + xr^8*z^6 - 4*xr^9*z^6 - 
        14*xr^11*z^6 + 6*xr^13*z^6)*G0[-1, 0, xr])/(15*xr^2*(1 + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((15 + 205*xr + 780*xr^2 + 884*xr^3 - 473*xr^4 - 1467*xr^5 - 538*xr^6 + 
        378*xr^7 + 216*xr^8 + 285*z + 4130*xr*z + 4340*xr^2*z - 
        11268*xr^3*z - 15107*xr^4*z + 4938*xr^5*z + 11282*xr^6*z + 
        3072*xr^7*z + 72*xr^8*z + 1395*z^2 + 14515*xr*z^2 - 6760*xr^2*z^2 - 
        11748*xr^3*z^2 + 5845*xr^4*z^2 - 30371*xr^5*z^2 - 7920*xr^6*z^2 + 
        7308*xr^7*z^2 - 2904*xr^8*z^2 + 3225*z^3 + 17760*xr*z^3 - 
        43470*xr^2*z^3 + 46794*xr^3*z^3 - 33731*xr^4*z^3 + 53514*xr^5*z^3 - 
        38856*xr^6*z^3 + 23124*xr^7*z^3 - 5160*xr^8*z^3 + 4125*z^4 + 
        1275*xr*z^4 - 46620*xr^2*z^4 + 68850*xr^3*z^4 - 114175*xr^4*z^4 + 
        101205*xr^5*z^4 - 48930*xr^6*z^4 + 20430*xr^7*z^4 - 2400*xr^8*z^4 + 
        3015*z^5 - 15270*xr*z^5 + 4800*xr^2*z^5 - 4374*xr^3*z^5 - 
        21017*xr^4*z^5 - 13848*xr^5*z^5 + 2058*xr^6*z^5 + 2292*xr^7*z^5 + 
        24*xr^8*z^5 + 1185*z^6 - 12595*xr*z^6 + 30120*xr^2*z^6 - 
        43442*xr^3*z^6 + 49267*xr^4*z^6 - 27063*xr^5*z^6 + 2188*xr^6*z^6 + 
        228*xr^7*z^6 + 48*xr^8*z^6 + 195*z^7 - 3260*xr*z^7 + 12010*xr^2*z^7 - 
        16872*xr^3*z^7 + 10575*xr^4*z^7 - 2484*xr^5*z^7 - 20*xr^6*z^7 - 
        168*xr^7*z^7 + 24*xr^8*z^7 - 40*xr*z^8 + 160*xr^2*z^8 - 
        264*xr^3*z^8 + 256*xr^4*z^8 - 184*xr^5*z^8 + 96*xr^6*z^8 - 
        24*xr^7*z^8)*G0[-1, 0, z])/(60*(-1 + xr - z)*(1 + z)^4*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
     G0[-1, xr]*((Pi^2*(2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + 
          xr*z^2 + 2*xr^2*z^2))/(3*(1 + z)^2) - 
       ((2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, -1, z])/(1 + z)^2 + 
       ((2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, 0, z])/(1 + z)^2) - 
     ((-15 + 75*xr - 300*xr^3 + 150*xr^4 + 450*xr^5 - 300*xr^6 - 300*xr^7 + 
        225*xr^8 + 75*xr^9 - 60*xr^10 - 345*z - 210*xr*z + 4140*xr^2*z + 
        600*xr^3*z - 15750*xr^4*z + 4260*xr^5*z + 23460*xr^6*z - 
        11880*xr^7*z - 14505*xr^8*z + 9630*xr^9*z + 3000*xr^10*z - 
        2400*xr^11*z - 2220*z^2 - 1950*xr*z^2 + 16170*xr^2*z^2 - 
        15750*xr^3*z^2 + 38610*xr^4*z^2 - 390*xr^5*z^2 - 124290*xr^6*z^2 + 
        81930*xr^7*z^2 + 38610*xr^8*z^2 - 33300*xr^9*z^2 + 13200*xr^10*z^2 - 
        11340*xr^11*z^2 + 720*xr^12*z^2 - 7140*z^3 - 1430*xr*z^3 + 
        9740*xr^2*z^3 - 53770*xr^3*z^3 + 178480*xr^4*z^3 - 171630*xr^5*z^3 + 
        358320*xr^6*z^3 - 342070*xr^7*z^3 + 157540*xr^8*z^3 - 
        124580*xr^9*z^3 + 41300*xr^10*z^3 - 20760*xr^11*z^3 + 
        2880*xr^12*z^3 - 13650*z^4 + 11200*xr*z^4 - 49290*xr^2*z^4 + 
        2980*xr^3*z^4 + 23530*xr^4*z^4 - 169000*xr^5*z^4 + 447610*xr^6*z^4 - 
        153200*xr^7*z^4 + 234880*xr^8*z^4 - 71720*xr^9*z^4 + 
        45720*xr^10*z^4 - 17700*xr^11*z^4 + 4320*xr^12*z^4 - 16590*z^5 + 
        33390*xr*z^5 - 116400*xr^2*z^5 + 190264*xr^3*z^5 - 360464*xr^4*z^5 + 
        396884*xr^5*z^5 - 672324*xr^6*z^5 + 401344*xr^7*z^5 - 
        220634*xr^8*z^5 + 61854*xr^9*z^5 - 5244*xr^10*z^5 - 5976*xr^11*z^5 + 
        2856*xr^12*z^5 - 13020*z^6 + 43190*xr*z^6 - 112010*xr^2*z^6 + 
        265770*xr^3*z^6 - 353506*xr^4*z^6 + 580418*xr^5*z^6 - 
        511934*xr^6*z^6 + 237834*xr^7*z^6 - 231130*xr^8*z^6 + 
        72368*xr^9*z^6 - 34064*xr^10*z^6 + 420*xr^11*z^6 + 624*xr^12*z^6 - 
        6420*z^7 + 30350*xr*z^7 - 52980*xr^2*z^7 + 133590*xr^3*z^7 - 
        82424*xr^4*z^7 + 133274*xr^5*z^7 + 80520*xr^6*z^7 + 141786*xr^7*z^7 - 
        55796*xr^8*z^7 + 31184*xr^9*z^7 - 18180*xr^10*z^7 + 600*xr^11*z^7 - 
        144*xr^12*z^7 - 1815*z^8 + 11445*xr*z^8 - 10710*xr^2*z^8 + 
        11020*xr^3*z^8 + 9424*xr^4*z^8 - 39046*xr^5*z^8 - 20174*xr^6*z^8 + 
        15736*xr^7*z^8 + 15655*xr^8*z^8 + 13209*xr^9*z^8 - 3804*xr^10*z^8 + 
        180*xr^11*z^8 - 96*xr^12*z^8 - 225*z^9 + 1900*xr*z^9 - 340*xr^2*z^9 - 
        7100*xr^3*z^9 - 1634*xr^4*z^9 + 9788*xr^5*z^9 + 936*xr^6*z^9 - 
        7196*xr^7*z^9 + 1171*xr^8*z^9 + 2488*xr^9*z^9 + 116*xr^10*z^9 + 
        120*xr^11*z^9 - 24*xr^12*z^9 + 40*xr*z^10 - 136*xr^3*z^10 + 
        144*xr^5*z^10 - 16*xr^7*z^10 - 56*xr^9*z^10 + 24*xr^11*z^10)*
       G0[0, -1, z])/(60*(1 + z)^4*(1 - xr + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((105 + 55*xr + 1290*xr^2 + 5426*xr^3 + 5653*xr^4 - 1893*xr^5 - 
        6472*xr^6 - 3588*xr^7 - 576*xr^8 + 1215*z + 7730*xr*z + 
        27710*xr^2*z + 31188*xr^3*z + 5347*xr^4*z - 10398*xr^5*z - 
        15352*xr^6*z - 12192*xr^7*z - 2592*xr^8*z + 5085*z^2 + 32785*xr*z^2 + 
        79610*xr^2*z^2 + 99498*xr^3*z^2 + 106405*xr^4*z^2 - 8219*xr^5*z^2 - 
        50820*xr^6*z^2 - 39768*xr^7*z^2 - 8016*xr^8*z^2 + 10875*z^3 + 
        49900*xr*z^3 + 83010*xr^2*z^3 + 128576*xr^3*z^3 + 139691*xr^4*z^3 + 
        145596*xr^5*z^3 + 62936*xr^6*z^3 - 40344*xr^7*z^3 - 10560*xr^8*z^3 + 
        13275*z^4 + 24425*xr*z^4 + 44990*xr^2*z^4 - 3150*xr^3*z^4 + 
        70815*xr^4*z^4 - 5895*xr^5*z^4 + 158000*xr^6*z^4 - 22140*xr^7*z^4 - 
        4560*xr^8*z^4 + 9405*z^5 - 13070*xr*z^5 + 44450*xr^2*z^5 - 
        139800*xr^3*z^5 + 170105*xr^4*z^5 - 246050*xr^5*z^5 + 
        135000*xr^6*z^5 - 13320*xr^7*z^5 + 3615*z^6 - 17745*xr*z^6 + 
        45150*xr^2*z^6 - 104190*xr^3*z^6 + 147015*xr^4*z^6 - 98985*xr^5*z^6 + 
        23100*xr^6*z^6 - 360*xr^7*z^6 + 585*z^7 - 5040*xr*z^7 + 
        15870*xr^2*z^7 - 22380*xr^3*z^7 + 14745*xr^4*z^7 - 4140*xr^5*z^7 + 
        360*xr^6*z^7)*G0[0, 0, xr])/(120*(1 + z)^4*(1 - xr + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
     ((-15 + 75*xr - 300*xr^3 + 150*xr^4 + 450*xr^5 - 300*xr^6 - 300*xr^7 + 
        225*xr^8 + 75*xr^9 - 60*xr^10 - 285*z - 570*xr*z + 4620*xr^2*z + 
        1620*xr^3*z - 18270*xr^4*z + 3780*xr^5*z + 27540*xr^6*z - 
        12960*xr^7*z - 17325*xr^8*z + 10950*xr^9*z + 3720*xr^10*z - 
        2820*xr^11*z - 1740*z^2 - 4650*xr*z^2 + 21090*xr^2*z^2 - 
        18990*xr^3*z^2 + 41010*xr^4*z^2 + 3090*xr^5*z^2 - 140850*xr^6*z^2 + 
        92970*xr^7*z^2 + 42450*xr^8*z^2 - 39360*xr^9*z^2 + 18120*xr^10*z^2 - 
        13860*xr^11*z^2 + 720*xr^12*z^2 - 5460*z^3 - 10250*xr*z^3 + 
        29060*xr^2*z^3 - 88270*xr^3*z^3 + 234160*xr^4*z^3 - 218070*xr^5*z^3 + 
        411840*xr^6*z^3 - 408670*xr^7*z^3 + 212500*xr^8*z^3 - 
        161480*xr^9*z^3 + 55820*xr^10*z^3 - 27180*xr^11*z^3 + 
        2880*xr^12*z^3 - 10290*z^4 - 5180*xr*z^4 - 9810*xr^2*z^4 - 
        84500*xr^3*z^4 + 169930*xr^4*z^4 - 350320*xr^5*z^4 + 
        692170*xr^6*z^4 - 331760*xr^7*z^4 + 360640*xr^8*z^4 - 
        136580*xr^9*z^4 + 69840*xr^10*z^4 - 26700*xr^11*z^4 + 
        4320*xr^12*z^4 - 12390*z^5 + 14490*xr*z^5 - 70200*xr^2*z^5 + 
        85564*xr^3*z^5 - 195584*xr^4*z^5 + 179084*xr^5*z^5 - 
        426324*xr^6*z^5 + 251464*xr^7*z^5 - 92114*xr^8*z^5 + 7674*xr^9*z^5 + 
        19356*xr^10*z^5 - 13476*xr^11*z^5 + 2856*xr^12*z^5 - 9660*z^6 + 
        29330*xr*z^6 - 80930*xr^2*z^6 + 202290*xr^3*z^6 - 269506*xr^4*z^6 + 
        487178*xr^5*z^6 - 432974*xr^6*z^6 + 174954*xr^7*z^6 - 
        167770*xr^8*z^6 + 48428*xr^9*z^6 - 18344*xr^10*z^6 - 3300*xr^11*z^6 + 
        624*xr^12*z^6 - 4740*z^7 + 24050*xr*z^7 - 42060*xr^2*z^7 + 
        117450*xr^3*z^7 - 69944*xr^4*z^7 + 130274*xr^5*z^7 + 83640*xr^6*z^7 + 
        128226*xr^7*z^7 - 44036*xr^8*z^7 + 25124*xr^9*z^7 - 12060*xr^10*z^7 - 
        420*xr^11*z^7 - 144*xr^12*z^7 - 1335*z^8 + 9825*xr*z^8 - 
        9390*xr^2*z^8 + 11620*xr^3*z^8 + 7024*xr^4*z^8 - 36766*xr^5*z^8 - 
        19934*xr^6*z^8 + 15736*xr^7*z^8 + 14695*xr^8*z^8 + 12069*xr^9*z^8 - 
        2484*xr^10*z^8 + 60*xr^11*z^8 - 96*xr^12*z^8 - 165*z^9 + 
        1720*xr*z^9 - 460*xr^2*z^9 - 6380*xr^3*z^9 - 1754*xr^4*z^9 + 
        8708*xr^5*z^9 + 1416*xr^6*z^9 - 6476*xr^7*z^9 + 751*xr^8*z^9 + 
        2308*xr^9*z^9 + 236*xr^10*z^9 + 120*xr^11*z^9 - 24*xr^12*z^9 + 
        40*xr*z^10 - 136*xr^3*z^10 + 144*xr^5*z^10 - 16*xr^7*z^10 - 
        56*xr^9*z^10 + 24*xr^11*z^10)*G0[0, 0, z])/(60*(1 + z)^4*(1 - xr + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     G0[1, xr]*(-1/12*(-78 + 16*Pi^2 + 735*xr - 96*Pi^2*xr - 2532*xr^2 + 
          248*Pi^2*xr^2 + 4338*xr^3 - 352*Pi^2*xr^3 - 4002*xr^4 + 
          288*Pi^2*xr^4 + 1911*xr^5 - 128*Pi^2*xr^5 - 372*xr^6 + 
          24*Pi^2*xr^6 - 402*z + 76*Pi^2*z + 2499*xr*z - 344*Pi^2*xr*z - 
          5214*xr^2*z + 680*Pi^2*xr^2*z + 4884*xr^3*z - 752*Pi^2*xr^3*z - 
          2412*xr^4*z + 508*Pi^2*xr^4*z + 945*xr^5*z - 216*Pi^2*xr^5*z - 
          300*xr^6*z + 48*Pi^2*xr^6*z - 828*z^2 + 144*Pi^2*z^2 + 
          3324*xr*z^2 - 452*Pi^2*xr*z^2 - 4368*xr^2*z^2 + 656*Pi^2*xr^2*z^2 + 
          3909*xr^3*z^2 - 624*Pi^2*xr^3*z^2 - 4026*xr^4*z^2 + 
          480*Pi^2*xr^4*z^2 + 2217*xr^5*z^2 - 252*Pi^2*xr^5*z^2 - 
          228*xr^6*z^2 + 48*Pi^2*xr^6*z^2 - 852*z^3 + 136*Pi^2*z^3 + 
          2328*xr*z^3 - 252*Pi^2*xr*z^3 - 2802*xr^2*z^3 + 260*Pi^2*xr^2*z^3 + 
          3615*xr^3*z^3 - 248*Pi^2*xr^3*z^3 - 2736*xr^4*z^3 + 
          228*Pi^2*xr^4*z^3 + 807*xr^5*z^3 - 116*Pi^2*xr^5*z^3 - 
          300*xr^6*z^3 + 24*Pi^2*xr^6*z^3 - 438*z^4 + 64*Pi^2*z^4 + 
          1005*xr*z^4 - 44*Pi^2*xr*z^4 - 696*xr^2*z^4 + 32*Pi^2*xr^2*z^4 + 
          45*xr^3*z^4 + 4*Pi^2*xr^3*z^4 - 396*xr^4*z^4 + 40*Pi^2*xr^4*z^4 + 
          600*xr^5*z^4 - 48*Pi^2*xr^5*z^4 - 90*z^5 + 12*Pi^2*z^5 + 
          237*xr*z^5 + 4*Pi^2*xr*z^5 + 420*xr^2*z^5 - 4*Pi^2*xr^2*z^5 - 
          207*xr^3*z^5 + 28*Pi^2*xr^3*z^5 - 300*xr^4*z^5 + 24*Pi^2*xr^4*z^5)/
         ((1 + z)^2*(1 - xr + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       ((3 - 6*xr + 2*xr^2 + 4*z - 8*xr^2*z + z^2 + 2*xr^2*z^2)*
         G0[-1, -1, z])/(1 + z)^2 - (2*(1 - 2*xr + z + 2*xr*z - 6*xr^2*z + 
          xr*z^2)*G0[-1, 0, z])/(1 + z)^2 - 
       ((2 - 4*xr + 2*xr^2 + 3*z - 2*xr*z - 2*xr^2*z + z^2 - xr*z^2 + 
          2*xr^2*z^2)*G0[0, -1, z])/(1 + z)^2 + 
       ((2 - 4*xr + 2*xr^2 + 3*z - 2*xr*z - 2*xr^2*z + z^2 - xr*z^2 + 
          2*xr^2*z^2)*G0[0, 0, z])/(1 + z)^2) + 
     G0[1 + z, xr]*(-1/60*(180*xr - 20*Pi^2*xr - 1500*xr^2 + 60*Pi^2*xr^2 + 
          2280*xr^3 + 1680*xr^4 - 120*Pi^2*xr^4 - 5100*xr^5 + 60*Pi^2*xr^5 + 
          1140*xr^6 + 60*Pi^2*xr^6 + 2640*xr^7 - 40*Pi^2*xr^7 - 1320*xr^8 + 
          8*z + 1676*xr*z - 160*Pi^2*xr*z - 15116*xr^2*z + 580*Pi^2*xr^2*z + 
          21533*xr^3*z - 650*Pi^2*xr^3*z + 244*xr^4*z - 70*Pi^2*xr^4*z - 
          2734*xr^5*z + 620*Pi^2*xr^5*z - 24532*xr^6*z + 320*Pi^2*xr^6*z + 
          27285*xr^7*z - 890*Pi^2*xr^7*z - 5724*xr^8*z + 130*Pi^2*xr^8*z - 
          2640*xr^9*z + 120*Pi^2*xr^9*z + 72*z^2 + 6944*xr*z^2 - 
          560*Pi^2*xr*z^2 - 60850*xr^2*z^2 + 2380*Pi^2*xr^2*z^2 + 
          68570*xr^3*z^2 - 3420*Pi^2*xr^3*z^2 - 63496*xr^4*z^2 + 
          2190*Pi^2*xr^4*z^2 + 134607*xr^5*z^2 - 3580*Pi^2*xr^5*z^2 - 
          132516*xr^6*z^2 + 5520*Pi^2*xr^6*z^2 + 52978*xr^7*z^2 - 
          2420*Pi^2*xr^7*z^2 + 13374*xr^8*z^2 - 890*Pi^2*xr^8*z^2 - 
          16683*xr^9*z^2 + 860*Pi^2*xr^9*z^2 - 1320*xr^10*z^2 + 
          240*Pi^2*xr^10*z^2 + 288*z^3 + 16816*xr*z^3 - 1120*Pi^2*xr*z^3 - 
          128614*xr^2*z^3 + 5460*Pi^2*xr^2*z^3 + 91684*xr^3*z^3 - 
          6870*Pi^2*xr^3*z^3 - 231308*xr^4*z^3 + 7800*Pi^2*xr^4*z^3 + 
          273736*xr^5*z^3 - 13950*Pi^2*xr^5*z^3 - 466*xr^6*z^3 + 
          3030*Pi^2*xr^6*z^3 - 71596*xr^7*z^3 + 2550*Pi^2*xr^7*z^3 + 
          73148*xr^8*z^3 - 1700*Pi^2*xr^8*z^3 - 25704*xr^9*z^3 + 
          1350*Pi^2*xr^9*z^3 - 8304*xr^10*z^3 + 930*Pi^2*xr^10*z^3 + 
          120*Pi^2*xr^11*z^3 + 672*z^4 + 26264*xr*z^4 - 1400*Pi^2*xr*z^4 - 
          151242*xr^2*z^4 + 7700*Pi^2*xr^2*z^4 + 28862*xr^3*z^4 - 
          5800*Pi^2*xr^3*z^4 - 316862*xr^4*z^4 + 12100*Pi^2*xr^4*z^4 - 
          34591*xr^5*z^4 - 10540*Pi^2*xr^5*z^4 + 297966*xr^6*z^4 - 
          15130*Pi^2*xr^6*z^4 - 50040*xr^7*z^4 + 1280*Pi^2*xr^7*z^4 + 
          58402*xr^8*z^4 - 3080*Pi^2*xr^8*z^4 + 5673*xr^9*z^4 + 
          1660*Pi^2*xr^9*z^4 - 14208*xr^10*z^4 + 1290*Pi^2*xr^10*z^4 + 
          240*Pi^2*xr^11*z^4 + 1008*z^5 + 27496*xr*z^5 - 1120*Pi^2*xr*z^5 - 
          87542*xr^2*z^5 + 6860*Pi^2*xr^2*z^5 - 50870*xr^3*z^5 - 
          150*Pi^2*xr^3*z^5 - 142434*xr^4*z^5 + 9930*Pi^2*xr^4*z^5 - 
          384196*xr^5*z^5 + 7400*Pi^2*xr^5*z^5 + 34886*xr^6*z^5 - 
          12390*Pi^2*xr^6*z^5 + 89714*xr^7*z^5 - 7190*Pi^2*xr^7*z^5 + 
          39314*xr^8*z^5 - 5730*Pi^2*xr^8*z^5 + 38520*xr^9*z^5 - 
          2260*Pi^2*xr^9*z^5 - 6024*xr^10*z^5 + 690*Pi^2*xr^10*z^5 + 
          120*Pi^2*xr^11*z^5 + 1008*z^6 + 19376*xr*z^6 - 560*Pi^2*xr*z^6 - 
          686*xr^2*z^6 + 3780*Pi^2*xr^2*z^6 - 43882*xr^3*z^6 + 
          3300*Pi^2*xr^3*z^6 + 67644*xr^4*z^6 + 4230*Pi^2*xr^4*z^6 - 
          152231*xr^5*z^6 + 10980*Pi^2*xr^5*z^6 - 249136*xr^6*z^6 + 
          6150*Pi^2*xr^6*z^6 - 58766*xr^7*z^6 - 660*Pi^2*xr^7*z^6 + 
          2954*xr^8*z^6 - 2990*Pi^2*xr^8*z^6 + 19335*xr^9*z^6 - 
          1860*Pi^2*xr^9*z^6 + 3936*xr^10*z^6 + 30*Pi^2*xr^10*z^6 + 672*z^7 + 
          8944*xr*z^7 - 160*Pi^2*xr*z^7 + 31470*xr^2*z^7 + 
          1180*Pi^2*xr^2*z^7 + 6220*xr^3*z^7 + 2230*Pi^2*xr^3*z^7 + 
          78784*xr^4*z^7 + 740*Pi^2*xr^4*z^7 + 116104*xr^5*z^7 + 
          2010*Pi^2*xr^5*z^7 - 25062*xr^6*z^7 + 5160*Pi^2*xr^6*z^7 - 
          75252*xr^7*z^7 + 4010*Pi^2*xr^7*z^7 - 38384*xr^8*z^7 + 
          660*Pi^2*xr^8*z^7 - 7248*xr^9*z^7 - 410*Pi^2*xr^9*z^7 + 
          2712*xr^10*z^7 - 60*Pi^2*xr^10*z^7 + 288*z^8 + 2516*xr*z^8 - 
          20*Pi^2*xr*z^8 + 17966*xr^2*z^8 + 160*Pi^2*xr^2*z^8 + 
          18314*xr^3*z^8 + 480*Pi^2*xr^3*z^8 + 12682*xr^4*z^8 + 
          49139*xr^5*z^8 - 840*Pi^2*xr^5*z^8 + 65210*xr^6*z^8 - 
          480*Pi^2*xr^6*z^8 + 28900*xr^7*z^8 + 320*Pi^2*xr^7*z^8 - 
          2362*xr^8*z^8 + 320*Pi^2*xr^8*z^8 - 5349*xr^9*z^8 + 
          60*Pi^2*xr^9*z^8 - 24*xr^10*z^8 + 72*z^9 + 364*xr*z^9 + 
          3578*xr^2*z^9 + 5737*xr^3*z^9 - 3622*xr^4*z^9 - 11214*xr^5*z^9 - 
          2250*xr^6*z^9 + 5513*xr^7*z^9 + 2670*xr^8*z^9 + 48*xr^9*z^9 + 
          8*z^10 + 16*xr*z^10 + 88*xr^2*z^10 + 160*xr^3*z^10 + 16*xr^4*z^10 - 
          128*xr^5*z^10 - 88*xr^6*z^10 - 48*xr^7*z^10 - 24*xr^8*z^10)/
         (xr*(1 + z)^4*(1 - xr + z)*(1 + z + xr*z)^2*(1 + 2*xr + xr^2 + z - 
           2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       (2*(-1 + 2*xr - 2*z + 8*xr*z - 12*xr^2*z - z^2 + 6*xr*z^2 + 
          3*xr^2*z^2)*G0[-1, -1, z])/(1 + z)^3 - 
       (2*(-1 + 2*xr - 2*z + 8*xr*z - 12*xr^2*z - z^2 + 6*xr*z^2 + 
          3*xr^2*z^2)*G0[-1, 0, z])/(1 + z)^3 - 
       ((-1 + 2*xr - 2*z + 8*xr*z - 12*xr^2*z - z^2 + 6*xr*z^2 + 4*xr^2*z^2)*
         G0[0, -1, z])/(1 + z)^3 + ((-1 + 2*xr - 2*z + 8*xr*z - 12*xr^2*z - 
          z^2 + 6*xr*z^2 + 4*xr^2*z^2)*G0[0, 0, z])/(1 + z)^3) + 
     G0[0, xr]*((16 + 560*xr - 40*Pi^2*xr - 1743*xr^2 + 560*Pi^2*xr^2 + 
         2214*xr^3 - 1120*Pi^2*xr^3 - 417*xr^4 - 240*Pi^2*xr^4 - 4452*xr^5 + 
         2160*Pi^2*xr^5 + 5999*xr^6 - 1200*Pi^2*xr^6 + 22*xr^7 - 
         800*Pi^2*xr^7 - 3855*xr^8 + 880*Pi^2*xr^8 + 1656*xr^9 - 
         200*Pi^2*xr^9 + 176*z + 6200*xr*z - 460*Pi^2*xr*z - 4877*xr^2*z + 
         4960*Pi^2*xr^2*z - 2963*xr^3*z - 8680*Pi^2*xr^3*z - 25251*xr^4*z + 
         4440*Pi^2*xr^4*z + 61755*xr^5*z - 2720*Pi^2*xr^5*z - 47899*xr^6*z + 
         8280*Pi^2*xr^6*z + 18003*xr^7*z - 10200*Pi^2*xr^7*z - 10685*xr^8*z + 
         5320*Pi^2*xr^8*z + 3885*xr^9*z - 980*Pi^2*xr^9*z + 1656*xr^10*z + 
         40*Pi^2*xr^10*z + 880*z^2 + 31200*xr*z^2 - 2400*Pi^2*xr*z^2 + 
         32039*xr^2*z^2 + 19720*Pi^2*xr^2*z^2 - 71576*xr^3*z^2 - 
         29240*Pi^2*xr^3*z^2 - 73749*xr^4*z^2 + 32620*Pi^2*xr^4*z^2 + 
         112110*xr^5*z^2 - 50280*Pi^2*xr^5*z^2 + 43536*xr^6*z^2 + 
         55380*Pi^2*xr^6*z^2 - 112972*xr^7*z^2 - 39120*Pi^2*xr^7*z^2 + 
         14323*xr^8*z^2 + 13940*Pi^2*xr^8*z^2 + 16046*xr^9*z^2 + 
         280*Pi^2*xr^9*z^2 + 9819*xr^10*z^2 - 1340*Pi^2*xr^10*z^2 - 
         1656*xr^11*z^2 + 440*Pi^2*xr^11*z^2 + 2640*z^3 + 94200*xr*z^3 - 
         7500*Pi^2*xr*z^3 + 220221*xr^2*z^3 + 46680*Pi^2*xr^2*z^3 - 
         202015*xr^3*z^3 - 55520*Pi^2*xr^3*z^3 + 100981*xr^4*z^3 + 
         88380*Pi^2*xr^4*z^3 - 481435*xr^5*z^3 - 122460*Pi^2*xr^5*z^3 + 
         562086*xr^6*z^3 + 84580*Pi^2*xr^6*z^3 - 365762*xr^7*z^3 - 
         29940*Pi^2*xr^7*z^3 + 4525*xr^8*z^3 - 14020*Pi^2*xr^8*z^3 + 
         68813*xr^9*z^3 + 17400*Pi^2*xr^9*z^3 + 19811*xr^10*z^3 - 
         5260*Pi^2*xr^10*z^3 - 1113*xr^11*z^3 + 1540*Pi^2*xr^11*z^3 - 
         1656*xr^12*z^3 - 40*Pi^2*xr^12*z^3 + 5280*z^4 + 189600*xr*z^4 - 
         15600*Pi^2*xr*z^4 + 598314*xr^2*z^4 + 73920*Pi^2*xr^2*z^4 - 
         125564*xr^3*z^4 - 63520*Pi^2*xr^3*z^4 + 749782*xr^4*z^4 + 
         127620*Pi^2*xr^4*z^4 - 1318572*xr^5*z^4 - 102360*Pi^2*xr^5*z^4 + 
         228775*xr^6*z^4 - 12260*Pi^2*xr^6*z^4 + 128090*xr^7*z^4 + 
         58760*Pi^2*xr^7*z^4 - 528480*xr^8*z^4 - 75880*Pi^2*xr^8*z^4 + 
         326584*xr^9*z^4 + 36600*Pi^2*xr^9*z^4 + 26537*xr^10*z^4 - 
         5140*Pi^2*xr^10*z^4 - 14346*xr^11*z^4 + 600*Pi^2*xr^11*z^4 - 
         3312*xr^12*z^4 + 540*Pi^2*xr^12*z^4 - 240*Pi^2*xr^13*z^4 + 
         7392*z^5 + 267120*xr*z^5 - 22680*Pi^2*xr*z^5 + 932190*xr^2*z^5 + 
         84000*Pi^2*xr^2*z^5 + 410186*xr^3*z^5 - 40880*Pi^2*xr^3*z^5 + 
         1336146*xr^4*z^5 + 115500*Pi^2*xr^4*z^5 - 424206*xr^5*z^5 + 
         28260*Pi^2*xr^5*z^5 - 1597571*xr^6*z^5 - 130140*Pi^2*xr^6*z^5 + 
         962611*xr^7*z^5 + 75540*Pi^2*xr^7*z^5 - 874504*xr^8*z^5 - 
         54200*Pi^2*xr^8*z^5 + 109012*xr^9*z^5 - 4220*Pi^2*xr^9*z^5 + 
         221251*xr^10*z^5 + 20980*Pi^2*xr^10*z^5 - 57027*xr^11*z^5 - 
         6740*Pi^2*xr^11*z^5 - 11256*xr^12*z^5 + 660*Pi^2*xr^12*z^5 - 
         480*Pi^2*xr^13*z^5 + 7392*z^6 + 268800*xr*z^6 - 23520*Pi^2*xr*z^6 + 
         900270*xr^2*z^6 + 72240*Pi^2*xr^2*z^6 + 1034152*xr^3*z^6 - 
         6160*Pi^2*xr^3*z^6 + 1048166*xr^4*z^6 + 81900*Pi^2*xr^4*z^6 + 
         1677640*xr^5*z^6 + 113280*Pi^2*xr^5*z^6 - 2107427*xr^6*z^6 - 
         86380*Pi^2*xr^6*z^6 + 318244*xr^7*z^6 - 19640*Pi^2*xr^7*z^6 + 
         1564*xr^8*z^6 + 14240*Pi^2*xr^8*z^6 - 397760*xr^9*z^6 - 
         33120*Pi^2*xr^9*z^6 + 307827*xr^10*z^6 + 19620*Pi^2*xr^10*z^6 - 
         43140*xr^11*z^6 - 1160*Pi^2*xr^11*z^6 - 33360*xr^12*z^6 - 
         1460*Pi^2*xr^12*z^6 - 240*Pi^2*xr^13*z^6 + 5280*z^7 + 
         193200*xr*z^7 - 17400*Pi^2*xr*z^7 + 529914*xr^2*z^7 + 
         48720*Pi^2*xr^2*z^7 + 1098554*xr^3*z^7 + 14560*Pi^2*xr^3*z^7 + 
         245066*xr^4*z^7 + 55620*Pi^2*xr^4*z^7 + 1989870*xr^5*z^7 + 
         80820*Pi^2*xr^5*z^7 - 388469*xr^6*z^7 + 13580*Pi^2*xr^6*z^7 - 
         826773*xr^7*z^7 - 40300*Pi^2*xr^7*z^7 + 369152*xr^8*z^7 - 
         1800*Pi^2*xr^8*z^7 - 177556*xr^9*z^7 - 620*Pi^2*xr^9*z^7 + 
         208697*xr^10*z^7 + 6540*Pi^2*xr^10*z^7 + 57009*xr^11*z^7 + 
         5180*Pi^2*xr^11*z^7 - 40824*xr^12*z^7 - 2340*Pi^2*xr^12*z^7 + 
         2640*z^8 + 97200*xr*z^8 - 9000*Pi^2*xr*z^8 + 163221*xr^2*z^8 + 
         25680*Pi^2*xr^2*z^8 + 629830*xr^3*z^8 + 15680*Pi^2*xr^3*z^8 - 
         132309*xr^4*z^8 + 28380*Pi^2*xr^4*z^8 + 616560*xr^5*z^8 + 
         21240*Pi^2*xr^5*z^8 + 643926*xr^6*z^8 + 20580*Pi^2*xr^6*z^8 - 
         556756*xr^7*z^8 + 6840*Pi^2*xr^7*z^8 - 224665*xr^8*z^8 - 
         28340*Pi^2*xr^8*z^8 - 87928*xr^9*z^8 - 5200*Pi^2*xr^9*z^8 + 
         102691*xr^10*z^8 + 8060*Pi^2*xr^10*z^8 + 97782*xr^11*z^8 + 
         5000*Pi^2*xr^11*z^8 - 19968*xr^12*z^8 - 600*Pi^2*xr^12*z^8 + 
         880*z^9 + 32600*xr*z^9 - 3100*Pi^2*xr*z^9 + 5439*xr^2*z^9 + 
         9920*Pi^2*xr^2*z^9 + 184841*xr^3*z^9 + 8280*Pi^2*xr^3*z^9 - 
         51503*xr^4*z^9 + 4620*Pi^2*xr^4*z^9 - 147757*xr^5*z^9 - 
         1860*Pi^2*xr^5*z^9 + 270450*xr^6*z^9 - 2060*Pi^2*xr^6*z^9 + 
         88954*xr^7*z^9 + 11780*Pi^2*xr^7*z^9 - 196059*xr^8*z^9 - 
         8900*Pi^2*xr^8*z^9 - 191257*xr^9*z^9 - 13200*Pi^2*xr^9*z^9 - 
         27743*xr^10*z^9 - 1220*Pi^2*xr^10*z^9 + 45579*xr^11*z^9 + 
         660*Pi^2*xr^11*z^9 - 2904*xr^12*z^9 + 200*Pi^2*xr^12*z^9 + 
         176*z^10 + 6560*xr*z^10 - 640*Pi^2*xr*z^10 - 11717*xr^2*z^10 + 
         2440*Pi^2*xr^2*z^10 + 17792*xr^3*z^10 + 2440*Pi^2*xr^3*z^10 + 
         25423*xr^4*z^10 - 2760*Pi^2*xr^4*z^10 - 83094*xr^5*z^10 - 
         2600*Pi^2*xr^5*z^10 - 34585*xr^6*z^10 - 440*Pi^2*xr^6*z^10 + 
         99340*xr^7*z^10 + 1320*Pi^2*xr^7*z^10 + 45849*xr^8*z^10 + 
         680*Pi^2*xr^8*z^10 - 45446*xr^9*z^10 - 120*Pi^2*xr^9*z^10 - 
         26106*xr^10*z^10 + 80*Pi^2*xr^10*z^10 + 5808*xr^11*z^10 - 
         400*Pi^2*xr^11*z^10 + 16*z^11 + 600*xr*z^11 - 60*Pi^2*xr*z^11 - 
         2503*xr^2*z^11 + 280*Pi^2*xr^2*z^11 - 1755*xr^3*z^11 + 
         320*Pi^2*xr^3*z^11 + 11457*xr^4*z^11 - 1040*Pi^2*xr^4*z^11 + 
         1965*xr^5*z^11 - 600*Pi^2*xr^5*z^11 - 18373*xr^6*z^11 + 
         1440*Pi^2*xr^6*z^11 - 1065*xr^7*z^11 + 480*Pi^2*xr^7*z^11 + 
         12307*xr^8*z^11 - 880*Pi^2*xr^8*z^11 + 255*xr^9*z^11 - 
         140*Pi^2*xr^9*z^11 - 2904*xr^10*z^11 + 200*Pi^2*xr^10*z^11)/
        (120*xr*(1 + z)^4*(1 - xr + z)^2*(-1 - z + xr*z)*(1 + z + xr*z)^2*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 
          2*xr*z + xr^2*z)) + ((-15 + 105*xr - 180*xr^2 - 270*xr^3 + 
          870*xr^4 + 30*xr^5 - 1380*xr^6 + 480*xr^7 + 945*xr^8 - 495*xr^9 - 
          240*xr^10 + 150*xr^11 - 225*z - 510*xr*z + 1950*xr^2*z + 
          4305*xr^3*z - 13125*xr^4*z - 1815*xr^5*z + 22365*xr^6*z - 
          7725*xr^7*z - 12030*xr^8*z + 6225*xr^9*z + 1065*xr^10*z - 
          480*xr^11*z - 1260*z^2 - 5580*xr*z^2 + 10380*xr^2*z^2 - 
          7155*xr^3*z^2 + 21315*xr^4*z^2 + 25980*xr^5*z^2 - 118755*xr^6*z^2 + 
          66840*xr^7*z^2 + 21405*xr^8*z^2 - 15180*xr^9*z^2 + 4575*xr^10*z^2 - 
          3465*xr^11*z^2 + 900*xr^12*z^2 - 3780*z^3 - 15920*xr*z^3 + 
          11195*xr^2*z^3 - 78100*xr^3*z^3 + 126415*xr^4*z^3 - 
          110550*xr^5*z^3 + 259455*xr^6*z^3 - 232600*xr^7*z^3 + 
          71245*xr^8*z^3 - 55070*xr^9*z^3 + 27230*xr^10*z^3 - 
          5040*xr^11*z^3 + 3600*xr^12*z^3 - 6930*z^4 - 20090*xr*z^4 - 
          18930*xr^2*z^4 - 118280*xr^3*z^4 + 19705*xr^4*z^4 - 
          284635*xr^5*z^4 + 294505*xr^6*z^4 - 93335*xr^7*z^4 + 
          163645*xr^8*z^4 - 10655*xr^9*z^4 + 31725*xr^10*z^4 - 
          525*xr^11*z^4 + 5400*xr^12*z^4 - 8190*z^5 - 7980*xr*z^5 - 
          58455*xr^2*z^5 - 5831*xr^3*z^5 - 251969*xr^4*z^5 + 48089*xr^5*z^5 - 
          612219*xr^6*z^5 + 188419*xr^7*z^5 - 254909*xr^8*z^5 + 
          47799*xr^9*z^5 - 17994*xr^10*z^5 + 4224*xr^11*z^5 + 
          3576*xr^12*z^5 - 6300*z^6 + 8540*xr*z^6 - 59600*xr^2*z^6 + 
          111525*xr^3*z^6 - 230731*xr^4*z^6 + 324038*xr^5*z^6 - 
          358889*xr^6*z^6 + 59634*xr^7*z^6 - 193165*xr^8*z^6 + 
          31178*xr^9*z^6 - 40919*xr^10*z^6 + 3165*xr^11*z^6 + 804*xr^12*z^6 - 
          3060*z^7 + 12320*xr*z^7 - 28395*xr^2*z^7 + 77610*xr^3*z^7 - 
          33119*xr^4*z^7 + 93104*xr^5*z^7 + 120885*xr^6*z^7 + 
          105306*xr^7*z^7 - 31181*xr^8*z^7 + 15284*xr^9*z^7 - 
          18810*xr^10*z^7 + 600*xr^11*z^7 - 144*xr^12*z^7 - 855*z^8 + 
          6105*xr*z^8 - 5430*xr^2*z^8 + 6940*xr^3*z^8 + 16009*xr^4*z^8 - 
          30181*xr^5*z^8 - 23609*xr^6*z^8 + 15181*xr^7*z^8 + 16450*xr^8*z^8 + 
          11544*xr^9*z^8 - 3429*xr^10*z^8 + 75*xr^11*z^8 - 96*xr^12*z^8 - 
          105*z^9 + 1210*xr*z^9 - 55*xr^2*z^9 - 5360*xr^3*z^9 - 
          1034*xr^4*z^9 + 6548*xr^5*z^9 + 1386*xr^6*z^9 - 4616*xr^7*z^9 - 
          389*xr^8*z^9 + 2098*xr^9*z^9 + 221*xr^10*z^9 + 120*xr^11*z^9 - 
          24*xr^12*z^9 + 40*xr*z^10 - 136*xr^3*z^10 + 144*xr^5*z^10 - 
          16*xr^7*z^10 - 56*xr^9*z^10 + 24*xr^11*z^10)*G0[0, z])/
        (30*(1 + z)^4*(1 - xr + z)*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
       ((8 + 24*xr + 2*xr^2 + 19*z + 10*xr*z - 12*xr^2*z + 14*z^2 + xr*z^2 + 
          192*xr^2*z^2 + 3*z^3 + 15*xr*z^3 + 2*xr^2*z^3)*G0[-1, -1, z])/
        (2*(1 + z)^3) - ((9 + 22*xr + 6*xr^2 + 22*z + 4*xr*z + 17*z^2 - 
          5*xr*z^2 + 204*xr^2*z^2 + 4*z^3 + 13*xr*z^3 + 6*xr^2*z^3)*
         G0[-1, 0, z])/(2*(1 + z)^3) - 
       ((5 + 6*xr + 2*xr^2 + 12*z - 12*xr^2*z + 9*z^2 - xr*z^2 + 
          100*xr^2*z^2 + 2*z^3 + 5*xr*z^3 + 2*xr^2*z^3)*G0[0, -1, z])/
        (2*(1 + z)^3) + ((5 + 6*xr + 2*xr^2 + 12*z - 12*xr^2*z + 9*z^2 - 
          xr*z^2 + 100*xr^2*z^2 + 2*z^3 + 5*xr*z^3 + 2*xr^2*z^3)*G0[0, 0, z])/
        (2*(1 + z)^3)) + ((13 - 123*xr + 500*xr^2 - 1122*xr^3 + 1505*xr^4 - 
        1223*xr^5 + 578*xr^6 - 140*xr^7 + 12*xr^8 + 81*z - 516*xr*z + 
        1310*xr^2*z - 1649*xr^3*z + 1162*xr^4*z - 665*xr^5*z + 431*xr^6*z - 
        166*xr^7*z + 12*xr^8*z + 210*z^2 - 826*xr*z^2 + 1281*xr^2*z^2 - 
        1415*xr^3*z^2 + 1970*xr^4*z^2 - 1857*xr^5*z^2 + 877*xr^6*z^2 - 
        228*xr^7*z^2 - 12*xr^8*z^2 + 290*z^3 - 604*xr*z^3 + 917*xr^2*z^3 - 
        1592*xr^3*z^3 + 1662*xr^4*z^3 - 812*xr^5*z^3 + 775*xr^6*z^3 - 
        376*xr^7*z^3 - 12*xr^8*z^3 + 225*z^4 - 171*xr*z^4 + 665*xr^2*z^4 + 
        27*xr^3*z^4 - 43*xr^4*z^4 - 226*xr^5*z^4 + 235*xr^6*z^4 - 
        224*xr^7*z^4 + 93*z^5 + 8*xr*z^5 + 153*xr^2*z^5 + 683*xr^3*z^5 + 
        712*xr^4*z^5 + 491*xr^5*z^5 + 150*xr^6*z^5 - 50*xr^7*z^5 + 16*z^6 + 
        8*xr*z^6 - 66*xr^2*z^6 - 48*xr^3*z^6 + 104*xr^4*z^6 + 144*xr^5*z^6 + 
        50*xr^6*z^6)*G0[0, 1, xr])/(2*(1 + z)^3*(1 - xr + z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((90 - 450*xr + 615*xr^2 + 1005*xr^3 - 3180*xr^4 + 480*xr^5 + 
        4770*xr^6 - 2970*xr^7 - 2730*xr^8 + 2730*xr^9 + 255*xr^10 - 
        795*xr^11 + 180*xr^12 + 825*z - 4830*xr*z + 7590*xr^2*z - 
        615*xr^3*z - 165*xr^4*z - 4995*xr^5*z - 13575*xr^6*z + 26535*xr^7*z - 
        6120*xr^8*z - 11475*xr^9*z + 10725*xr^10*z - 4620*xr^11*z + 
        720*xr^12*z + 3360*z^2 - 20850*xr*z^2 + 33660*xr^2*z^2 - 
        58125*xr^3*z^2 + 95205*xr^4*z^2 - 40170*xr^5*z^2 + 33795*xr^6*z^2 - 
        123150*xr^7*z^2 + 126555*xr^8*z^2 - 68520*xr^9*z^2 + 
        27825*xr^10*z^2 - 11745*xr^11*z^2 + 2160*xr^12*z^2 + 7980*z^3 - 
        48470*xr*z^3 + 77060*xr^2*z^3 - 222250*xr^3*z^3 + 289135*xr^4*z^3 - 
        344460*xr^5*z^3 + 518625*xr^6*z^3 - 339190*xr^7*z^3 + 
        182725*xr^8*z^3 - 124250*xr^9*z^3 + 59915*xr^10*z^3 - 
        17700*xr^11*z^3 + 5040*xr^12*z^3 + 12180*z^4 - 66710*xr*z^4 + 
        103050*xr^2*z^4 - 335030*xr^3*z^4 + 325435*xr^4*z^4 - 
        673855*xr^5*z^4 + 552235*xr^6*z^4 - 357695*xr^7*z^4 + 
        375745*xr^8*z^4 - 124175*xr^9*z^4 + 73815*xr^10*z^4 - 
        18375*xr^11*z^4 + 6660*xr^12*z^4 + 12390*z^5 - 54810*xr*z^5 + 
        83640*xr^2*z^5 - 206231*xr^3*z^5 + 141091*xr^4*z^5 - 
        307591*xr^5*z^5 - 77409*xr^6*z^5 - 218921*xr^7*z^5 - 27389*xr^8*z^5 - 
        77451*xr^9*z^5 + 24501*xr^10*z^5 - 14196*xr^11*z^5 + 4296*xr^12*z^5 + 
        8400*z^6 - 24430*xr*z^6 + 40540*xr^2*z^6 - 4245*xr^3*z^6 + 
        18419*xr^4*z^6 + 164288*xr^5*z^6 - 46199*xr^6*z^6 + 20724*xr^7*z^6 - 
        29155*xr^8*z^6 - 17422*xr^9*z^6 - 10109*xr^10*z^6 - 7875*xr^11*z^6 + 
        984*xr^12*z^6 + 3660*z^7 - 3250*xr*z^7 + 10860*xr^2*z^7 + 
        40740*xr^3*z^7 + 15481*xr^4*z^7 + 80474*xr^5*z^7 + 93675*xr^6*z^7 + 
        87396*xr^7*z^7 + 3379*xr^8*z^7 + 15044*xr^9*z^7 - 3615*xr^10*z^7 - 
        2580*xr^11*z^7 - 144*xr^12*z^7 + 930*z^8 + 1680*xr*z^8 + 
        1335*xr^2*z^8 + 3715*xr^3*z^8 + 8569*xr^4*z^8 - 22711*xr^5*z^8 - 
        21209*xr^6*z^8 + 16051*xr^7*z^8 + 9265*xr^8*z^8 + 11139*xr^9*z^8 + 
        246*xr^10*z^8 - 210*xr^11*z^8 - 96*xr^12*z^8 + 105*z^9 + 640*xr*z^9 + 
        50*xr^2*z^9 - 4460*xr^3*z^9 - 1094*xr^4*z^9 + 4748*xr^5*z^9 + 
        2076*xr^6*z^9 - 2876*xr^7*z^9 - 1619*xr^8*z^9 + 1828*xr^9*z^9 + 
        506*xr^10*z^9 + 120*xr^11*z^9 - 24*xr^12*z^9 + 40*xr*z^10 - 
        136*xr^3*z^10 + 144*xr^5*z^10 - 16*xr^7*z^10 - 56*xr^9*z^10 + 
        24*xr^11*z^10)*G0[0, 1 + z, xr])/(30*(1 + z)^4*(1 - xr + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((-27 + 55*xr - 42*xr^2 + 14*xr^3 - 89*z + 282*xr*z - 378*xr^2*z + 
        164*xr^3*z - 97*z^2 + 303*xr*z^2 - 310*xr^2*z^2 + 62*xr^3*z^2 - 
        35*z^3 + 76*xr*z^3 - 62*xr^2*z^3)*G0[1, 0, xr])/
      (4*(-1 + xr - z)*(1 + z)^2) - 
     ((-19 + 145*xr - 496*xr^2 + 982*xr^3 - 1215*xr^4 + 949*xr^5 - 450*xr^6 + 
        116*xr^7 - 12*xr^8 - 117*z + 709*xr*z - 1935*xr^2*z + 3050*xr^3*z - 
        3041*xr^4*z + 2007*xr^5*z - 863*xr^6*z + 202*xr^7*z - 12*xr^8*z - 
        300*z^2 + 1358*xr*z^2 - 2793*xr^2*z^2 + 3458*xr^3*z^2 - 
        3330*xr^4*z^2 + 2668*xr^5*z^2 - 1441*xr^6*z^2 + 368*xr^7*z^2 + 
        12*xr^8*z^2 - 410*z^3 + 1242*xr*z^3 - 1679*xr^2*z^3 + 1500*xr^3*z^3 - 
        1716*xr^4*z^3 + 1358*xr^5*z^3 - 983*xr^6*z^3 + 452*xr^7*z^3 + 
        12*xr^8*z^3 - 315*z^4 + 493*xr*z^4 - 189*xr^2*z^4 - 28*xr^3*z^4 - 
        365*xr^4*z^4 - 57*xr^5*z^4 - 431*xr^6*z^4 + 220*xr^7*z^4 - 129*z^5 + 
        17*xr*z^5 + 186*xr^2*z^5 - 82*xr^3*z^5 - 243*xr^4*z^5 - 
        329*xr^5*z^5 - 142*xr^6*z^5 + 50*xr^7*z^5 - 22*z^6 - 28*xr*z^6 + 
        50*xr^2*z^6 + 56*xr^3*z^6 - 90*xr^4*z^6 - 140*xr^5*z^6 - 50*xr^6*z^6)*
       G0[1, 1, xr])/(2*(-1 + xr - z)*(1 + z)^3*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((4 + 12*xr + 203*xr^2 + 1497*xr^3 + 1668*xr^4 - 2748*xr^5 - 4717*xr^6 + 
        417*xr^7 + 3058*xr^8 + 822*xr^9 - 216*xr^10 + 28*z + 56*xr*z + 
        1120*xr^2*z + 5285*xr^3*z - 86*xr^4*z - 1432*xr^5*z - 216*xr^6*z - 
        10575*xr^7*z - 1590*xr^8*z + 6066*xr^9*z + 144*xr^10*z + 84*z^2 + 
        84*xr*z^2 + 2579*xr^2*z^2 + 6250*xr^3*z^2 - 6746*xr^4*z^2 + 
        11596*xr^5*z^2 - 16249*xr^6*z^2 + 16826*xr^7*z^2 - 19500*xr^8*z^2 + 
        3396*xr^9*z^2 + 960*xr^10*z^2 + 140*z^3 + 3200*xr^2*z^3 + 
        2034*xr^3*z^3 - 4390*xr^4*z^3 + 12080*xr^5*z^3 - 17360*xr^6*z^3 + 
        9850*xr^7*z^3 - 2494*xr^8*z^3 - 1500*xr^9*z^3 + 600*xr^10*z^3 + 
        140*z^4 - 140*xr*z^4 + 2305*xr^2*z^4 - 1059*xr^3*z^4 + 
        1590*xr^4*z^4 + 920*xr^5*z^4 + 745*xr^6*z^4 - 655*xr^7*z^4 - 
        3276*xr^8*z^4 + 1110*xr^9*z^4 + 84*z^5 - 168*xr*z^5 + 968*xr^2*z^5 - 
        719*xr^3*z^5 - 32*xr^4*z^5 + 2392*xr^5*z^5 - 6472*xr^6*z^5 + 
        7877*xr^7*z^5 - 4596*xr^8*z^5 + 642*xr^9*z^5 + 24*xr^10*z^5 + 
        28*z^6 - 84*xr*z^6 + 225*xr^2*z^6 - 144*xr^3*z^6 - 856*xr^4*z^6 + 
        3008*xr^5*z^6 - 3571*xr^6*z^6 + 1900*xr^7*z^6 - 386*xr^8*z^6 - 
        144*xr^9*z^6 + 24*xr^10*z^6 + 4*z^7 - 16*xr*z^7 + 24*xr^2*z^7 - 
        56*xr^3*z^7 + 164*xr^4*z^7 - 264*xr^5*z^7 + 256*xr^6*z^7 - 
        184*xr^7*z^7 + 96*xr^8*z^7 - 24*xr^9*z^7)*G0[1, 1 + z, xr])/
      (60*xr^2*(-1 + xr - z)*(1 + z)^3*(1 + 2*xr + xr^2 + z - 2*xr*z + 
         xr^2*z)^2) - (xr*(-4 + 23*z + 2*xr*z + 52*z^2 - 35*xr*z^2 + 
        12*xr^2*z^2 + 19*z^3 - 34*xr*z^3 - 6*z^4 + 3*xr*z^4)*
       G0[1 + z^(-1), 0, xr])/(2*(1 + z)^4) - 
     ((1 + 15*xr - 114*xr^2 + 310*xr^3 - 435*xr^4 + 339*xr^5 - 140*xr^6 + 
        24*xr^7 + 3*z - 6*xr*z + 238*xr^2*z - 1026*xr^3*z + 1725*xr^4*z - 
        1372*xr^5*z + 498*xr^6*z - 60*xr^7*z - 164*xr*z^2 + 1023*xr^2*z^2 - 
        1595*xr^3*z^2 + 903*xr^4*z^2 - 513*xr^5*z^2 + 534*xr^6*z^2 - 
        188*xr^7*z^2 - 10*z^3 - 296*xr*z^3 + 539*xr^2*z^3 + 502*xr^3*z^3 - 
        271*xr^4*z^3 - 382*xr^5*z^3 + 82*xr^6*z^3 - 100*xr^7*z^3 - 15*z^4 - 
        189*xr*z^4 - 431*xr^2*z^4 + 193*xr^3*z^4 + 548*xr^4*z^4 + 
        436*xr^5*z^4 + 166*xr^6*z^4 + 4*xr^7*z^4 - 9*z^5 - 26*xr*z^5 - 
        261*xr^2*z^5 - 510*xr^3*z^5 - 398*xr^4*z^5 - 152*xr^5*z^5 - 
        20*xr^6*z^5 - 2*z^6 + 10*xr*z^6 + 38*xr^2*z^6 + 58*xr^3*z^6 + 
        40*xr^4*z^6 + 8*xr^5*z^6)*G0[1 + z, 0, xr])/(2*(1 + z)^3*(1 - xr + z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((1 + 15*xr - 114*xr^2 + 310*xr^3 - 435*xr^4 + 339*xr^5 - 140*xr^6 + 
        24*xr^7 + 3*z - 6*xr*z + 238*xr^2*z - 1026*xr^3*z + 1725*xr^4*z - 
        1372*xr^5*z + 498*xr^6*z - 60*xr^7*z - 164*xr*z^2 + 1023*xr^2*z^2 - 
        1595*xr^3*z^2 + 903*xr^4*z^2 - 513*xr^5*z^2 + 534*xr^6*z^2 - 
        188*xr^7*z^2 - 10*z^3 - 296*xr*z^3 + 539*xr^2*z^3 + 502*xr^3*z^3 - 
        271*xr^4*z^3 - 382*xr^5*z^3 + 82*xr^6*z^3 - 100*xr^7*z^3 - 15*z^4 - 
        189*xr*z^4 - 431*xr^2*z^4 + 193*xr^3*z^4 + 548*xr^4*z^4 + 
        436*xr^5*z^4 + 166*xr^6*z^4 + 4*xr^7*z^4 - 9*z^5 - 26*xr*z^5 - 
        261*xr^2*z^5 - 510*xr^3*z^5 - 398*xr^4*z^5 - 152*xr^5*z^5 - 
        20*xr^6*z^5 - 2*z^6 + 10*xr*z^6 + 38*xr^2*z^6 + 58*xr^3*z^6 + 
        40*xr^4*z^6 + 8*xr^5*z^6)*G0[1 + z, 1, xr])/(2*(1 + z)^3*(1 - xr + z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((4 - 20*xr + 415*xr^2 - 1835*xr^3 + 3130*xr^4 - 1898*xr^5 - 605*xr^6 + 
        985*xr^7 + 160*xr^8 - 480*xr^9 + 144*xr^10 + 32*z - 124*xr*z + 
        2833*xr^2*z - 11590*xr^3*z + 24602*xr^4*z - 37040*xr^5*z + 
        39689*xr^6*z - 26818*xr^7*z + 10780*xr^8*z - 3012*xr^9*z + 
        648*xr^10*z + 112*z^2 - 308*xr*z^2 + 8307*xr^2*z^2 - 28213*xr^3*z^2 + 
        53406*xr^4*z^2 - 69666*xr^5*z^2 + 67803*xr^6*z^2 - 55837*xr^7*z^2 + 
        35268*xr^8*z^2 - 13416*xr^9*z^2 + 2544*xr^10*z^2 + 224*z^3 - 
        364*xr*z^3 + 13589*xr^2*z^3 - 31424*xr^3*z^3 + 36654*xr^4*z^3 - 
        24084*xr^5*z^3 + 19749*xr^6*z^3 - 15224*xr^7*z^3 + 9304*xr^8*z^3 - 
        9984*xr^9*z^3 + 3720*xr^10*z^3 + 280*z^4 - 140*xr*z^4 + 
        13445*xr^2*z^4 - 11125*xr^3*z^4 - 4950*xr^4*z^4 + 12150*xr^5*z^4 - 
        8895*xr^6*z^4 + 11795*xr^7*z^4 - 200*xr^8*z^4 - 1080*xr^9*z^4 + 
        1680*xr^10*z^4 + 224*z^5 + 140*xr*z^5 + 8115*xr^2*z^5 + 
        8370*xr^3*z^5 - 4010*xr^4*z^5 + 36*xr^5*z^5 - 2845*xr^6*z^5 - 
        670*xr^7*z^5 - 9300*xr^8*z^5 - 1980*xr^9*z^5 + 112*z^6 + 196*xr*z^6 + 
        2833*xr^2*z^6 + 8805*xr^3*z^6 + 12122*xr^4*z^6 + 6662*xr^5*z^6 + 
        3345*xr^6*z^6 + 1665*xr^7*z^6 - 1020*xr^8*z^6 + 32*z^7 + 92*xr*z^7 + 
        487*xr^2*z^7 + 2292*xr^3*z^7 + 6466*xr^4*z^7 + 8336*xr^5*z^7 + 
        5055*xr^6*z^7 + 1320*xr^7*z^7 + 4*z^8 + 16*xr*z^8 + 24*xr^2*z^8 + 
        16*xr^3*z^8 + 4*xr^4*z^8)*G0[1 + z, 1 + z, xr])/
      (60*xr^2*(-1 + xr - z)*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + 
         xr^2*z)^2) + G0[0, z]*((135*xr + 5*Pi^2*xr - 525*xr^2 + 
         140*Pi^2*xr^2 + 435*xr^3 - 325*Pi^2*xr^3 + 675*xr^4 - 90*Pi^2*xr^4 - 
         1215*xr^5 + 615*Pi^2*xr^5 + 225*xr^6 - 240*Pi^2*xr^6 + 585*xr^7 - 
         275*Pi^2*xr^7 - 375*xr^8 + 190*Pi^2*xr^8 + 60*xr^9 - 20*Pi^2*xr^9 - 
         8*z + 1302*xr*z + 40*Pi^2*xr*z - 158*xr^2*z + 1075*Pi^2*xr^2*z - 
         7279*xr^3*z - 1830*Pi^2*xr^3*z + 724*xr^4*z + 615*Pi^2*xr^4*z + 
         23003*xr^5*z - 1130*Pi^2*xr^5*z - 23442*xr^6*z + 3045*Pi^2*xr^6*z + 
         383*xr^7*z - 2570*Pi^2*xr^7*z + 8424*xr^8*z + 565*Pi^2*xr^8*z - 
         3009*xr^9*z + 210*Pi^2*xr^9*z + 60*xr^10*z - 20*Pi^2*xr^10*z - 
         80*z^2 + 5635*xr*z^2 + 135*Pi^2*xr*z^2 + 14303*xr^2*z^2 + 
         3625*Pi^2*xr^2*z^2 - 48780*xr^3*z^2 - 3555*Pi^2*xr^3*z^2 + 
         25776*xr^4*z^2 + 3955*Pi^2*xr^4*z^2 - 23053*xr^5*z^2 - 
         9750*Pi^2*xr^5*z^2 + 84827*xr^6*z^2 + 8825*Pi^2*xr^6*z^2 - 
         97402*xr^7*z^2 - 3315*Pi^2*xr^7*z^2 + 44030*xr^8*z^2 - 
         1535*Pi^2*xr^8*z^2 - 2772*xr^9*z^2 + 1745*Pi^2*xr^9*z^2 - 
         2424*xr^10*z^2 - 150*Pi^2*xr^10*z^2 - 60*xr^11*z^2 + 
         20*Pi^2*xr^11*z^2 - 360*z^3 + 14400*xr*z^3 + 240*Pi^2*xr*z^3 + 
         57040*xr^2*z^3 + 7100*Pi^2*xr^2*z^3 - 103826*xr^3*z^3 - 
         880*Pi^2*xr^3*z^3 + 132992*xr^4*z^3 + 7010*Pi^2*xr^4*z^3 - 
         300649*xr^5*z^3 - 9610*Pi^2*xr^5*z^3 + 295360*xr^6*z^3 - 
         5965*Pi^2*xr^6*z^3 - 137750*xr^7*z^3 + 11290*Pi^2*xr^7*z^3 + 
         26874*xr^8*z^3 - 12120*Pi^2*xr^8*z^3 + 27781*xr^9*z^3 + 
         4730*Pi^2*xr^9*z^3 - 17046*xr^10*z^3 + 595*Pi^2*xr^10*z^3 + 
         2844*xr^11*z^3 - 250*Pi^2*xr^11*z^3 - 60*xr^12*z^3 + 
         20*Pi^2*xr^12*z^3 - 960*z^4 + 24030*xr*z^4 + 210*Pi^2*xr*z^4 + 
         95702*xr^2*z^4 + 9100*Pi^2*xr^2*z^4 - 63800*xr^3*z^4 + 
         7910*Pi^2*xr^3*z^4 + 222846*xr^4*z^4 + 4570*Pi^2*xr^4*z^4 - 
         345512*xr^5*z^4 + 15605*Pi^2*xr^5*z^4 - 32072*xr^6*z^4 - 
         36045*Pi^2*xr^6*z^4 + 209256*xr^7*z^4 + 20350*Pi^2*xr^7*z^4 - 
         221384*xr^8*z^4 - 11860*Pi^2*xr^8*z^4 + 148100*xr^9*z^4 - 
         1325*Pi^2*xr^9*z^4 - 27464*xr^10*z^4 + 4635*Pi^2*xr^10*z^4 - 
         4386*xr^11*z^4 - 990*Pi^2*xr^11*z^4 + 2604*xr^12*z^4 - 
         80*Pi^2*xr^12*z^4 - 1680*z^5 + 27300*xr*z^5 + 64876*xr^2*z^5 + 
         8330*Pi^2*xr^2*z^5 + 92568*xr^3*z^5 + 15540*Pi^2*xr^3*z^5 + 
         66720*xr^4*z^5 + 1520*Pi^2*xr^4*z^5 + 220151*xr^5*z^5 + 
         37350*Pi^2*xr^5*z^5 - 533210*xr^6*z^5 - 29900*Pi^2*xr^6*z^5 + 
         327484*xr^7*z^5 - 4520*Pi^2*xr^7*z^5 - 123570*xr^8*z^5 + 
         7680*Pi^2*xr^8*z^5 - 65651*xr^9*z^5 - 12690*Pi^2*xr^9*z^5 + 
         67408*xr^10*z^5 + 7010*Pi^2*xr^10*z^5 - 20796*xr^11*z^5 - 
         480*Pi^2*xr^11*z^5 + 1824*xr^12*z^5 - 640*Pi^2*xr^12*z^5 - 
         2016*z^6 + 21294*xr*z^6 - 210*Pi^2*xr*z^6 - 25690*xr^2*z^6 + 
         5950*Pi^2*xr^2*z^6 + 191954*xr^3*z^6 + 14770*Pi^2*xr^3*z^6 - 
         209072*xr^4*z^6 + 3940*Pi^2*xr^4*z^6 + 528102*xr^5*z^6 + 
         27295*Pi^2*xr^5*z^6 - 217362*xr^6*z^6 + 3610*Pi^2*xr^6*z^6 - 
         129308*xr^7*z^6 - 19120*Pi^2*xr^7*z^6 + 225722*xr^8*z^6 + 
         7580*Pi^2*xr^8*z^6 - 104342*xr^9*z^6 - 3915*Pi^2*xr^9*z^6 + 
         16386*xr^10*z^6 + 1060*Pi^2*xr^10*z^6 - 5724*xr^11*z^6 + 
         1660*Pi^2*xr^11*z^6 - 4920*xr^12*z^6 - 940*Pi^2*xr^12*z^6 - 
         1680*z^7 + 11160*xr*z^7 - 240*Pi^2*xr*z^7 - 82712*xr^2*z^7 + 
         3500*Pi^2*xr^2*z^7 + 131930*xr^3*z^7 + 8320*Pi^2*xr^3*z^7 - 
         237504*xr^4*z^7 + 5630*Pi^2*xr^4*z^7 + 154497*xr^5*z^7 + 
         6850*Pi^2*xr^5*z^7 + 230012*xr^6*z^7 + 10935*Pi^2*xr^6*z^7 - 
         237564*xr^7*z^7 - 3490*Pi^2*xr^7*z^7 + 36836*xr^8*z^7 - 
         5460*Pi^2*xr^8*z^7 + 33449*xr^9*z^7 - 50*Pi^2*xr^9*z^7 + 
         22252*xr^10*z^7 + 2335*Pi^2*xr^10*z^7 + 19824*xr^11*z^7 + 
         2130*Pi^2*xr^11*z^7 - 4596*xr^12*z^7 - 380*Pi^2*xr^12*z^7 - 
         960*z^8 + 3675*xr*z^8 - 135*Pi^2*xr*z^8 - 65545*xr^2*z^8 + 
         1600*Pi^2*xr^2*z^8 + 30549*xr^3*z^8 + 2895*Pi^2*xr^3*z^8 - 
         66633*xr^4*z^8 + 2560*Pi^2*xr^4*z^8 - 106149*xr^5*z^8 - 
         960*Pi^2*xr^5*z^8 + 116515*xr^6*z^8 + 875*Pi^2*xr^6*z^8 + 
         21085*xr^7*z^8 + 3565*Pi^2*xr^7*z^8 - 62103*xr^8*z^8 - 
         2930*Pi^2*xr^8*z^8 - 54098*xr^9*z^8 - 4595*Pi^2*xr^9*z^8 - 
         18134*xr^10*z^8 - 685*Pi^2*xr^10*z^8 + 13050*xr^11*z^8 + 
         670*Pi^2*xr^11*z^8 - 516*xr^12*z^8 + 20*Pi^2*xr^12*z^8 - 360*z^9 + 
         630*xr*z^9 - 40*Pi^2*xr*z^9 - 24638*xr^2*z^9 + 475*Pi^2*xr^2*z^9 - 
         6185*xr^3*z^9 + 610*Pi^2*xr^3*z^9 + 22076*xr^4*z^9 - 
         55*Pi^2*xr^4*z^9 - 36122*xr^5*z^9 - 820*Pi^2*xr^5*z^9 - 
         28552*xr^6*z^9 - 835*Pi^2*xr^6*z^9 + 43143*xr^7*z^9 + 
         650*Pi^2*xr^7*z^9 + 42252*xr^8*z^9 + 655*Pi^2*xr^8*z^9 - 
         2682*xr^9*z^9 - 360*Pi^2*xr^9*z^9 - 11466*xr^10*z^9 - 
         240*Pi^2*xr^10*z^9 + 1008*xr^11*z^9 - 40*Pi^2*xr^11*z^9 - 80*z^10 + 
         15*xr*z^10 - 5*Pi^2*xr*z^10 - 3909*xr^2*z^10 + 65*Pi^2*xr^2*z^10 - 
         3222*xr^3*z^10 + 65*Pi^2*xr^3*z^10 + 11560*xr^4*z^10 - 
         215*Pi^2*xr^4*z^10 + 8851*xr^5*z^10 - 165*Pi^2*xr^5*z^10 - 
         12005*xr^6*z^10 + 255*Pi^2*xr^6*z^10 - 8560*xr^7*z^10 + 
         155*Pi^2*xr^7*z^10 + 4902*xr^8*z^10 - 125*Pi^2*xr^8*z^10 + 
         2916*xr^9*z^10 - 50*Pi^2*xr^9*z^10 - 468*xr^10*z^10 + 
         20*Pi^2*xr^10*z^10 - 8*z^11 - 8*xr*z^11 - 72*xr^2*z^11 - 
         72*xr^3*z^11 + 144*xr^4*z^11 + 144*xr^5*z^11 - 40*xr^6*z^11 - 
         40*xr^7*z^11 - 24*xr^8*z^11 - 24*xr^9*z^11)/(60*xr*(1 + z)^3*
         (1 - xr + z)^2*(-1 - z + xr*z)*(1 + z + xr*z)^2*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 
          2*xr*z + xr^2*z)) - ((4 + 12*xr + 503*xr^2 + 1617*xr^3 + 588*xr^4 - 
          2928*xr^5 - 2737*xr^6 + 1137*xr^7 + 1858*xr^8 + 162*xr^9 - 
          216*xr^10 + 28*z + 56*xr*z + 2920*xr^2*z + 3905*xr^3*z - 
          2306*xr^4*z + 188*xr^5*z + 1704*xr^6*z - 6075*xr^7*z - 
          1650*xr^8*z + 2766*xr^9*z + 144*xr^10*z + 84*z^2 + 84*xr*z^2 + 
          7079*xr^2*z^2 - 2450*xr^3*z^2 + 754*xr^4*z^2 + 6556*xr^5*z^2 - 
          8509*xr^6*z^2 + 13646*xr^7*z^2 - 7080*xr^8*z^2 - 3204*xr^9*z^2 + 
          960*xr^10*z^2 + 140*z^3 + 9200*xr^2*z^3 - 16566*xr^3*z^3 + 
          26210*xr^4*z^3 - 23080*xr^5*z^3 + 21520*xr^6*z^3 - 22910*xr^7*z^3 + 
          23786*xr^8*z^3 - 8100*xr^9*z^3 + 600*xr^10*z^3 + 140*z^4 - 
          140*xr*z^4 + 6805*xr^2*z^4 - 20259*xr^3*z^4 + 42390*xr^4*z^4 - 
          55420*xr^5*z^4 + 60445*xr^6*z^4 - 45655*xr^7*z^4 + 18444*xr^8*z^4 - 
          2190*xr^9*z^4 + 84*z^5 - 168*xr*z^5 + 2768*xr^2*z^5 - 
          10499*xr^3*z^5 + 24388*xr^4*z^5 - 34148*xr^5*z^5 + 29528*xr^6*z^5 - 
          14743*xr^7*z^5 + 2784*xr^8*z^5 - 18*xr^9*z^5 + 24*xr^10*z^5 + 
          28*z^6 - 84*xr*z^6 + 525*xr^2*z^6 - 2124*xr^3*z^6 + 4724*xr^4*z^6 - 
          5512*xr^5*z^6 + 3809*xr^6*z^6 - 1520*xr^7*z^6 + 274*xr^8*z^6 - 
          144*xr^9*z^6 + 24*xr^10*z^6 + 4*z^7 - 16*xr*z^7 + 24*xr^2*z^7 - 
          56*xr^3*z^7 + 164*xr^4*z^7 - 264*xr^5*z^7 + 256*xr^6*z^7 - 
          184*xr^7*z^7 + 96*xr^8*z^7 - 24*xr^9*z^7)*G0[1, xr])/
        (60*xr^2*(-1 + xr - z)*(1 + z)^3*(1 + 2*xr + xr^2 + z - 2*xr*z + 
           xr^2*z)^2) - (xr*(-4 + 23*z + 2*xr*z + 52*z^2 - 35*xr*z^2 + 
          12*xr^2*z^2 + 19*z^3 - 34*xr*z^3 - 6*z^4 + 3*xr*z^4)*
         G0[1 + z^(-1), xr])/(2*(1 + z)^4) + 
       ((2 - 2*xr + 195*xr^2 + 55*xr^3 - 805*xr^4 + 663*xr^5 - 108*xr^6 + 
          12*z - 10*xr*z + 870*xr^2*z - 1785*xr^3*z + 2635*xr^4*z - 
          1812*xr^5*z + 180*xr^6*z + 30*z^2 - 20*xr*z^2 + 1530*xr^2*z^2 - 
          4965*xr^3*z^2 + 6965*xr^4*z^2 - 3435*xr^5*z^2 + 840*xr^6*z^2 + 
          40*z^3 - 20*xr*z^3 + 1320*xr^2*z^3 - 3635*xr^3*z^3 + 
          2805*xr^4*z^3 - 960*xr^5*z^3 + 30*z^4 - 10*xr*z^4 + 555*xr^2*z^4 + 
          210*xr^3*z^4 - 720*xr^4*z^4 + 12*z^5 - 2*xr*z^5 + 90*xr^2*z^5 + 
          720*xr^3*z^5 + 2*z^6)*G0[1 + z, xr])/(30*xr^2*(-1 + xr - z)*
         (1 + z)^4) - ((4 - 16*xr + 459*xr^2 - 1816*xr^3 + 2854*xr^4 - 
          2100*xr^5 + 675*xr^6 - 60*xr^7 + 28*z - 80*xr*z + 2534*xr^2*z - 
          8300*xr^3*z + 13828*xr^4*z - 12570*xr^5*z + 3510*xr^6*z + 
          2010*xr^7*z - 960*xr^8*z + 84*z^2 - 144*xr*z^2 + 5809*xr^2*z^2 - 
          13644*xr^3*z^2 + 15354*xr^4*z^2 - 6120*xr^5*z^2 + 7215*xr^6*z^2 - 
          1200*xr^7*z^2 - 450*xr^8*z^2 - 1080*xr^9*z^2 + 140*z^3 - 
          80*xr*z^3 + 7100*xr^2*z^3 - 7840*xr^3*z^3 - 4250*xr^4*z^3 - 
          840*xr^5*z^3 - 1510*xr^6*z^3 - 260*xr^7*z^3 - 8220*xr^8*z^3 - 
          2160*xr^9*z^3 + 140*z^4 + 80*xr*z^4 + 4925*xr^2*z^4 + 
          2640*xr^3*z^4 - 9240*xr^4*z^4 - 16960*xr^5*z^4 - 20405*xr^6*z^4 - 
          20780*xr^7*z^4 - 9960*xr^8*z^4 - 1080*xr^9*z^4 + 84*z^5 + 
          144*xr*z^5 + 1894*xr^2*z^5 + 4884*xr^3*z^5 + 3834*xr^4*z^5 - 
          5366*xr^5*z^5 - 9336*xr^6*z^5 - 3966*xr^7*z^5 - 996*xr^8*z^5 + 
          24*xr^9*z^5 + 28*z^6 + 80*xr*z^6 + 359*xr^2*z^6 + 1620*xr^3*z^6 + 
          4608*xr^4*z^6 + 6668*xr^5*z^6 + 5435*xr^6*z^6 + 2344*xr^7*z^6 + 
          330*xr^8*z^6 + 48*xr^9*z^6 + 4*z^7 + 16*xr*z^7 + 24*xr^2*z^7 + 
          56*xr^3*z^7 + 164*xr^4*z^7 + 264*xr^5*z^7 + 256*xr^6*z^7 + 
          184*xr^7*z^7 + 96*xr^8*z^7 + 24*xr^9*z^7)*G0[-((1 + z)/z), xr])/
        (60*xr^2*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
       (2*(2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, 0, xr])/(1 + z)^2 + 
       ((2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, (-1 - z)/z, xr])/(1 + z)^2 + 
       ((8 + 24*xr + 2*xr^2 + 19*z + 10*xr*z - 12*xr^2*z + 14*z^2 + xr*z^2 + 
          192*xr^2*z^2 + 3*z^3 + 15*xr*z^3 + 2*xr^2*z^3)*G0[0, 0, xr])/
        (2*(1 + z)^3) + ((3 - 6*xr + 4*xr^2 + 10*z - 36*xr*z + 70*xr^2*z - 
          24*xr^3*z + 12*z^2 - 56*xr*z^2 + 82*xr^2*z^2 + 6*z^3 - 28*xr*z^3 + 
          20*xr^2*z^3 + z^4 - 2*xr*z^4 + 4*xr^2*z^4)*G0[0, 1, xr])/
        (2*(1 + z)^4) - (xr*z*(4 - 6*xr + 3*z + 6*xr*z - z^2)*
         G0[0, 1 + z^(-1), xr])/(1 + z)^3 - 
       ((3 + 10*xr + 2*xr^2 + 8*z + 8*xr*z - 24*xr^2*z + 7*z^2 + 5*xr*z^2 + 
          96*xr^2*z^2 + 2*z^3 + 7*xr*z^3 + 2*xr^2*z^3)*G0[0, (-1 - z)/z, xr])/
        (2*(1 + z)^3) - ((2 + 4*xr + 6*z - 14*xr*z + 45*xr^2*z - 12*xr^3*z + 
          6*z^2 - 36*xr*z^2 + 95*xr^2*z^2 + 2*z^3 - 14*xr*z^3 + 50*xr^2*z^3 + 
          4*xr*z^4)*G0[0, 1 + z, xr])/(1 + z)^4 + 
       ((2 - 4*xr + 2*xr^2 + 3*z - 2*xr*z - 2*xr^2*z + z^2 - xr*z^2 + 
          2*xr^2*z^2)*G0[1, 0, xr])/(1 + z)^2 - 2*(1 - 2*xr + 2*xr^2)*
        G0[1, 1, xr] - (2*(1 - 2*xr + z + 2*xr*z - 6*xr^2*z + xr*z^2)*
         G0[1, 1 + z, xr])/(1 + z)^2 + 
       (2*(-1 + 2*xr - 2*z + 8*xr*z - 12*xr^2*z - z^2 + 6*xr*z^2 + 
          3*xr^2*z^2)*G0[1 + z, 0, xr])/(1 + z)^3 - 
       ((1 - 2*xr + 3*z - 14*xr*z + 27*xr^2*z - 12*xr^3*z + 3*z^2 - 
          22*xr*z^2 + 29*xr^2*z^2 + z^3 - 10*xr*z^3 + 2*xr^2*z^3)*
         G0[1 + z, 1, xr])/(1 + z)^4 - 
       ((-3 + 6*xr - 9*z + 34*xr*z - 51*xr^2*z + 12*xr^3*z - 9*z^2 + 
          50*xr*z^2 - 47*xr^2*z^2 - 3*z^3 + 22*xr*z^3 + 4*xr^2*z^3)*
         G0[1 + z, 1 + z, xr])/(1 + z)^4) + 
     G0[-1, z]*(-1/60*(270*xr - 10*Pi^2*xr - 1050*xr^2 + 240*Pi^2*xr^2 + 
          870*xr^3 - 490*Pi^2*xr^3 + 1350*xr^4 - 140*Pi^2*xr^4 - 2430*xr^5 + 
          950*Pi^2*xr^5 + 450*xr^6 - 440*Pi^2*xr^6 + 1170*xr^7 - 
          390*Pi^2*xr^7 - 750*xr^8 + 340*Pi^2*xr^8 + 120*xr^9 - 
          60*Pi^2*xr^9 - 8*z + 2982*xr*z - 120*Pi^2*xr*z - 6578*xr^2*z + 
          2070*Pi^2*xr^2*z - 79*xr^3*z - 3510*Pi^2*xr^3*z + 859*xr^4*z + 
          1510*Pi^2*xr^4*z + 19748*xr^5*z - 1330*Pi^2*xr^5*z - 27192*xr^6*z + 
          3950*Pi^2*xr^6*z + 8573*xr^7*z - 4090*Pi^2*xr^7*z + 3999*xr^8*z + 
          1690*Pi^2*xr^8*z - 2424*xr^9*z - 230*Pi^2*xr^9*z + 120*xr^10*z + 
          60*Pi^2*xr^10*z - 88*z^2 + 14962*xr*z^2 - 650*Pi^2*xr*z^2 - 
          15630*xr^2*z^2 + 7960*Pi^2*xr^2*z^2 - 15094*xr^3*z^2 - 
          10310*Pi^2*xr^3*z^2 - 7490*xr^4*z^2 + 11390*Pi^2*xr^4*z^2 + 
          35260*xr^5*z^2 - 20700*Pi^2*xr^5*z^2 + 13985*xr^6*z^2 + 
          22050*Pi^2*xr^6*z^2 - 53894*xr^7*z^2 - 13690*Pi^2*xr^7*z^2 + 
          34964*xr^8*z^2 + 3330*Pi^2*xr^8*z^2 - 5706*xr^9*z^2 + 
          690*Pi^2*xr^9*z^2 - 1149*xr^10*z^2 - 250*Pi^2*xr^10*z^2 - 
          120*xr^11*z^2 + 180*Pi^2*xr^11*z^2 - 440*z^3 + 45010*xr*z^3 - 
          2100*Pi^2*xr*z^3 - 17982*xr^2*z^3 + 18090*Pi^2*xr^2*z^3 - 
          17051*xr^3*z^3 - 14770*Pi^2*xr^3*z^3 - 6697*xr^4*z^3 + 
          28060*Pi^2*xr^4*z^3 - 137222*xr^5*z^3 - 42070*Pi^2*xr^5*z^3 + 
          211872*xr^6*z^3 + 22350*Pi^2*xr^6*z^3 - 126522*xr^7*z^3 - 
          1920*Pi^2*xr^7*z^3 + 42689*xr^8*z^3 - 12660*Pi^2*xr^8*z^3 + 
          13054*xr^9*z^3 + 7630*Pi^2*xr^9*z^3 - 12090*xr^10*z^3 - 
          740*Pi^2*xr^10*z^3 + 2379*xr^11*z^3 + 590*Pi^2*xr^11*z^3 - 
          120*xr^12*z^3 - 60*Pi^2*xr^12*z^3 - 1320*z^4 + 90180*xr*z^4 - 
          4500*Pi^2*xr*z^4 - 24108*xr^2*z^4 + 27360*Pi^2*xr^2*z^4 + 
          110324*xr^3*z^4 - 6500*Pi^2*xr^3*z^4 - 36472*xr^4*z^4 + 
          33290*Pi^2*xr^4*z^4 - 236286*xr^5*z^4 - 11590*Pi^2*xr^5*z^4 - 
          3532*xr^6*z^4 - 37810*Pi^2*xr^6*z^4 + 177196*xr^7*z^4 + 
          40420*Pi^2*xr^7*z^4 - 175340*xr^8*z^4 - 38620*Pi^2*xr^8*z^4 + 
          121686*xr^9*z^4 + 11750*Pi^2*xr^9*z^4 - 24020*xr^10*z^4 + 
          1510*Pi^2*xr^10*z^4 - 1332*xr^11*z^4 + 140*Pi^2*xr^11*z^4 + 
          1824*xr^12*z^4 + 30*Pi^2*xr^12*z^4 - 120*Pi^2*xr^13*z^4 - 
          2640*z^5 + 126300*xr*z^5 - 6720*Pi^2*xr*z^5 - 81972*xr^2*z^5 + 
          29820*Pi^2*xr^2*z^5 + 400258*xr^3*z^5 + 12740*Pi^2*xr^3*z^5 - 
          253494*xr^4*z^5 + 22330*Pi^2*xr^4*z^5 + 347334*xr^5*z^5 + 
          61380*Pi^2*xr^5*z^5 - 728032*xr^6*z^5 - 88140*Pi^2*xr^6*z^5 + 
          498505*xr^7*z^5 + 33510*Pi^2*xr^7*z^5 - 224654*xr^8*z^5 - 
          17940*Pi^2*xr^8*z^5 - 15816*xr^9*z^5 - 13400*Pi^2*xr^9*z^5 + 
          63704*xr^10*z^5 + 15000*Pi^2*xr^10*z^5 - 19677*xr^11*z^5 - 
          2790*Pi^2*xr^11*z^5 + 1848*xr^12*z^5 - 270*Pi^2*xr^12*z^5 - 
          240*Pi^2*xr^13*z^5 - 3696*z^6 + 126084*xr*z^6 - 7140*Pi^2*xr*z^6 - 
          195804*xr^2*z^6 + 25200*Pi^2*xr^2*z^6 + 609812*xr^3*z^6 + 
          26740*Pi^2*xr^3*z^6 - 593432*xr^4*z^6 + 16310*Pi^2*xr^4*z^6 + 
          1018118*xr^5*z^6 + 89890*Pi^2*xr^5*z^6 - 685082*xr^6*z^6 - 
          44130*Pi^2*xr^6*z^6 + 32816*xr^7*z^6 - 25660*Pi^2*xr^7*z^6 + 
          253652*xr^8*z^6 + 18920*Pi^2*xr^8*z^6 - 254758*xr^9*z^6 - 
          26050*Pi^2*xr^9*z^6 + 88474*xr^10*z^6 + 12270*Pi^2*xr^10*z^6 - 
          12000*xr^11*z^6 + 1220*Pi^2*xr^11*z^6 - 7416*xr^12*z^6 - 
          1530*Pi^2*xr^12*z^6 - 120*Pi^2*xr^13*z^6 - 3696*z^7 + 
          89604*xr*z^7 - 5400*Pi^2*xr*z^7 - 269052*xr^2*z^7 + 
          17460*Pi^2*xr^2*z^7 + 501874*xr^3*z^7 + 25340*Pi^2*xr^3*z^7 - 
          650966*xr^4*z^7 + 19390*Pi^2*xr^4*z^7 + 710034*xr^5*z^7 + 
          52600*Pi^2*xr^5*z^7 + 161300*xr^6*z^7 + 17200*Pi^2*xr^6*z^7 - 
          488747*xr^7*z^7 - 31730*Pi^2*xr^7*z^7 + 346768*xr^8*z^7 + 
          4620*Pi^2*xr^8*z^7 - 108918*xr^9*z^7 - 5180*Pi^2*xr^9*z^7 + 
          24358*xr^10*z^7 + 3580*Pi^2*xr^10*z^7 + 32145*xr^11*z^7 + 
          4850*Pi^2*xr^11*z^7 - 13296*xr^12*z^7 - 1770*Pi^2*xr^12*z^7 - 
          2640*z^8 + 44310*xr*z^8 - 2850*Pi^2*xr*z^8 - 224082*xr^2*z^8 + 
          9840*Pi^2*xr^2*z^8 + 213134*xr^3*z^8 + 14830*Pi^2*xr^3*z^8 - 
          328302*xr^4*z^8 + 14810*Pi^2*xr^4*z^8 + 228*xr^5*z^8 + 
          11280*Pi^2*xr^5*z^8 + 411762*xr^6*z^8 + 16650*Pi^2*xr^6*z^8 - 
          237374*xr^7*z^8 + 1170*Pi^2*xr^7*z^8 + 3338*xr^8*z^8 - 
          13630*Pi^2*xr^8*z^8 - 34494*xr^9*z^8 - 5250*Pi^2*xr^9*z^8 - 
          11812*xr^10*z^8 + 3430*Pi^2*xr^10*z^8 + 44964*xr^11*z^8 + 
          4020*Pi^2*xr^11*z^8 - 6792*xr^12*z^8 - 540*Pi^2*xr^12*z^8 - 
          1320*z^9 + 14430*xr*z^9 - 1000*Pi^2*xr*z^9 - 113658*xr^2*z^9 + 
          4110*Pi^2*xr^2*z^9 + 24589*xr^3*z^9 + 5650*Pi^2*xr^3*z^9 - 
          23317*xr^4*z^9 + 4040*Pi^2*xr^4*z^9 - 160946*xr^5*z^9 - 
          2090*Pi^2*xr^5*z^9 + 82368*xr^6*z^9 - 410*Pi^2*xr^6*z^9 + 
          73018*xr^7*z^9 + 6980*Pi^2*xr^7*z^9 - 4221*xr^8*z^9 - 
          4320*Pi^2*xr^8*z^9 - 62900*xr^9*z^9 - 8170*Pi^2*xr^9*z^9 - 
          38540*xr^10*z^9 - 1240*Pi^2*xr^10*z^9 + 18273*xr^11*z^9 + 
          870*Pi^2*xr^11*z^9 - 816*xr^12*z^9 + 60*Pi^2*xr^12*z^9 - 440*z^10 + 
          2730*xr*z^10 - 210*Pi^2*xr*z^10 - 32822*xr^2*z^10 + 
          1080*Pi^2*xr^2*z^10 - 13502*xr^3*z^10 + 1330*Pi^2*xr^3*z^10 + 
          43626*xr^4*z^10 - 780*Pi^2*xr^4*z^10 - 25786*xr^5*z^10 - 
          1670*Pi^2*xr^5*z^10 - 51207*xr^6*z^10 - 800*Pi^2*xr^6*z^10 + 
          35438*xr^7*z^10 + 1190*Pi^2*xr^7*z^10 + 54864*xr^8*z^10 + 
          740*Pi^2*xr^8*z^10 - 696*xr^9*z^10 - 520*Pi^2*xr^9*z^10 - 
          14709*xr^10*z^10 - 240*Pi^2*xr^10*z^10 + 1608*xr^11*z^10 - 
          120*Pi^2*xr^11*z^10 - 88*z^11 + 202*xr*z^11 - 20*Pi^2*xr*z^11 - 
          4326*xr^2*z^11 + 130*Pi^2*xr^2*z^11 - 4119*xr^3*z^11 + 
          150*Pi^2*xr^3*z^11 + 13039*xr^4*z^11 - 450*Pi^2*xr^4*z^11 + 
          10300*xr^5*z^11 - 330*Pi^2*xr^5*z^11 - 13980*xr^6*z^11 + 
          570*Pi^2*xr^6*z^11 - 9515*xr^7*z^11 + 290*Pi^2*xr^7*z^11 + 
          6123*xr^8*z^11 - 310*Pi^2*xr^8*z^11 + 3132*xr^9*z^11 - 
          90*Pi^2*xr^9*z^11 - 768*xr^10*z^11 + 60*Pi^2*xr^10*z^11 - 8*z^12 - 
          8*xr*z^12 - 72*xr^2*z^12 - 72*xr^3*z^12 + 144*xr^4*z^12 + 
          144*xr^5*z^12 - 40*xr^6*z^12 - 40*xr^7*z^12 - 24*xr^8*z^12 - 
          24*xr^9*z^12)/(xr*(1 + z)^4*(1 - xr + z)^2*(-1 - z + xr*z)*
          (1 + z + xr*z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
          (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       ((-30 + 210*xr - 360*xr^2 - 540*xr^3 + 1740*xr^4 + 60*xr^5 - 
          2760*xr^6 + 960*xr^7 + 1890*xr^8 - 990*xr^9 - 480*xr^10 + 
          300*xr^11 - 390*z + 600*xr*z - 300*xr^2*z + 4635*xr^3*z - 
          11115*xr^4*z - 2715*xr^5*z + 23325*xr^6*z - 9945*xr^7*z - 
          10155*xr^8*z + 6495*xr^9*z - 1365*xr^10*z + 930*xr^11*z - 
          2040*z^2 - 570*xr*z^2 - 1200*xr^2*z^2 + 7065*xr^3*z^2 + 
          555*xr^4*z^2 + 39000*xr^5*z^2 - 118875*xr^6*z^2 + 75720*xr^7*z^2 - 
          255*xr^8*z^2 + 3510*xr^9*z^2 - 5805*xr^10*z^2 + 1995*xr^11*z^2 + 
          900*xr^12*z^2 - 5880*z^3 - 3110*xr*z^3 - 21145*xr^2*z^3 - 
          18370*xr^3*z^3 + 18535*xr^4*z^3 - 3330*xr^5*z^3 + 125655*xr^6*z^3 - 
          105220*xr^7*z^3 - 30935*xr^8*z^3 + 10180*xr^9*z^3 + 
          2330*xr^10*z^3 + 6570*xr^11*z^3 + 3600*xr^12*z^3 - 10500*z^4 + 
          490*xr*z^4 - 73110*xr^2*z^4 - 3200*xr^3*z^4 - 194435*xr^4*z^4 - 
          32995*xr^5*z^4 - 59255*xr^6*z^4 + 158185*xr^7*z^4 - 
          25925*xr^8*z^4 + 88165*xr^9*z^4 - 5535*xr^10*z^4 + 
          14475*xr^11*z^4 + 5400*xr^12*z^4 - 12180*z^5 + 13650*xr*z^5 - 
          114735*xr^2*z^5 + 114199*xr^3*z^5 - 465989*xr^4*z^5 + 
          298229*xr^5*z^5 - 941859*xr^6*z^5 + 382639*xr^7*z^5 - 
          436499*xr^8*z^5 + 125469*xr^9*z^5 - 54234*xr^10*z^5 + 
          16374*xr^11*z^5 + 3576*xr^12*z^5 - 9240*z^6 + 23450*xr*z^6 - 
          95300*xr^2*z^6 + 178905*xr^3*z^6 - 336931*xr^4*z^6 + 
          422858*xr^5*z^6 - 473009*xr^6*z^6 + 128514*xr^7*z^6 - 
          283705*xr^8*z^6 + 63128*xr^9*z^6 - 63899*xr^10*z^6 + 
          9225*xr^11*z^6 + 804*xr^12*z^6 - 4440*z^7 + 18830*xr*z^7 - 
          41175*xr^2*z^7 + 94080*xr^3*z^7 - 51719*xr^4*z^7 + 96524*xr^5*z^7 + 
          115965*xr^6*z^7 + 116886*xr^7*z^7 - 49601*xr^8*z^7 + 
          21674*xr^9*z^7 - 27990*xr^10*z^7 + 2310*xr^11*z^7 - 144*xr^12*z^7 - 
          1230*z^8 + 7740*xr*z^8 - 7470*xr^2*z^8 + 6370*xr^3*z^8 + 
          18319*xr^4*z^8 - 32731*xr^5*z^8 - 22709*xr^6*z^8 + 15661*xr^7*z^8 + 
          17755*xr^8*z^8 + 12339*xr^9*z^8 - 5529*xr^10*z^8 + 285*xr^11*z^8 - 
          96*xr^12*z^8 - 150*z^9 + 1390*xr*z^9 - 85*xr^2*z^9 - 
          6080*xr^3*z^9 - 464*xr^4*z^9 + 7628*xr^5*z^9 + 306*xr^6*z^9 - 
          5336*xr^7*z^9 + 406*xr^8*z^9 + 2278*xr^9*z^9 + 11*xr^10*z^9 + 
          120*xr^11*z^9 - 24*xr^12*z^9 + 40*xr*z^10 - 136*xr^3*z^10 + 
          144*xr^5*z^10 - 16*xr^7*z^10 - 56*xr^9*z^10 + 24*xr^11*z^10)*
         G0[0, xr])/(30*(1 + z)^4*(1 - xr + z)*(1 + 2*xr + xr^2 + z - 
           2*xr*z + xr^2*z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
       ((4 + 12*xr + 683*xr^2 + 1617*xr^3 - 252*xr^4 - 3108*xr^5 - 
          1357*xr^6 + 1737*xr^7 + 1138*xr^8 - 258*xr^9 - 216*xr^10 + 28*z + 
          56*xr*z + 4000*xr^2*z + 2645*xr^3*z - 4286*xr^4*z + 848*xr^5*z + 
          2904*xr^6*z - 2895*xr^7*z - 1470*xr^8*z + 666*xr^9*z + 
          144*xr^10*z + 84*z^2 + 84*xr*z^2 + 9779*xr^2*z^2 - 8750*xr^3*z^2 + 
          4894*xr^4*z^2 + 2476*xr^5*z^2 - 4009*xr^6*z^2 + 11426*xr^7*z^2 + 
          1260*xr^8*z^2 - 7404*xr^9*z^2 + 960*xr^10*z^2 + 140*z^3 + 
          12800*xr^2*z^3 - 29166*xr^3*z^3 + 45770*xr^4*z^3 - 46720*xr^5*z^3 + 
          46480*xr^6*z^3 - 44870*xr^7*z^3 + 40946*xr^8*z^3 - 12300*xr^9*z^3 + 
          600*xr^10*z^3 + 140*z^4 - 140*xr*z^4 + 9505*xr^2*z^4 - 
          32859*xr^3*z^4 + 69030*xr^4*z^4 - 92560*xr^5*z^4 + 99625*xr^6*z^4 - 
          75415*xr^7*z^4 + 32484*xr^8*z^4 - 4290*xr^9*z^4 + 84*z^5 - 
          168*xr*z^5 + 3848*xr^2*z^5 - 16799*xr^3*z^5 + 40408*xr^4*z^5 - 
          58208*xr^5*z^5 + 53288*xr^6*z^5 - 29563*xr^7*z^5 + 7524*xr^8*z^5 - 
          438*xr^9*z^5 + 24*xr^10*z^5 + 28*z^6 - 84*xr*z^6 + 705*xr^2*z^6 - 
          3384*xr^3*z^6 + 8384*xr^4*z^6 - 11152*xr^5*z^6 + 8669*xr^6*z^6 - 
          3740*xr^7*z^6 + 694*xr^8*z^6 - 144*xr^9*z^6 + 24*xr^10*z^6 + 
          4*z^7 - 16*xr*z^7 + 24*xr^2*z^7 - 56*xr^3*z^7 + 164*xr^4*z^7 - 
          264*xr^5*z^7 + 256*xr^6*z^7 - 184*xr^7*z^7 + 96*xr^8*z^7 - 
          24*xr^9*z^7)*G0[1, xr])/(60*xr^2*(-1 + xr - z)*(1 + z)^3*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
       (xr*(-4 + 23*z + 2*xr*z + 52*z^2 - 35*xr*z^2 + 12*xr^2*z^2 + 19*z^3 - 
          34*xr*z^3 - 6*z^4 + 3*xr*z^4)*G0[1 + z^(-1), xr])/(2*(1 + z)^4) - 
       ((4 - 4*xr + 465*xr^2 - 145*xr^3 - 1310*xr^4 + 1206*xr^5 - 216*xr^6 + 
          24*z - 20*xr*z + 2055*xr^2*z - 4410*xr^3*z + 5870*xr^4*z - 
          3684*xr^5*z + 360*xr^6*z + 60*z^2 - 40*xr*z^2 + 3570*xr^2*z^2 - 
          10920*xr^3*z^2 + 14170*xr^4*z^2 - 6750*xr^5*z^2 + 1680*xr^6*z^2 + 
          80*z^3 - 40*xr*z^3 + 3030*xr^2*z^3 - 7750*xr^3*z^3 + 
          5490*xr^4*z^3 - 1860*xr^5*z^3 + 60*z^4 - 20*xr*z^4 + 
          1245*xr^2*z^4 + 345*xr^3*z^4 - 1500*xr^4*z^4 + 24*z^5 - 4*xr*z^5 + 
          195*xr^2*z^5 + 1440*xr^3*z^5 + 4*z^6)*G0[1 + z, xr])/
        (60*xr^2*(-1 + xr - z)*(1 + z)^4) + 
       ((4 - 16*xr + 459*xr^2 - 1816*xr^3 + 2854*xr^4 - 2100*xr^5 + 
          675*xr^6 - 60*xr^7 + 28*z - 80*xr*z + 2534*xr^2*z - 8300*xr^3*z + 
          13828*xr^4*z - 12570*xr^5*z + 3510*xr^6*z + 2010*xr^7*z - 
          960*xr^8*z + 84*z^2 - 144*xr*z^2 + 5809*xr^2*z^2 - 13644*xr^3*z^2 + 
          15354*xr^4*z^2 - 6120*xr^5*z^2 + 7215*xr^6*z^2 - 1200*xr^7*z^2 - 
          450*xr^8*z^2 - 1080*xr^9*z^2 + 140*z^3 - 80*xr*z^3 + 
          7100*xr^2*z^3 - 7840*xr^3*z^3 - 4250*xr^4*z^3 - 840*xr^5*z^3 - 
          1510*xr^6*z^3 - 260*xr^7*z^3 - 8220*xr^8*z^3 - 2160*xr^9*z^3 + 
          140*z^4 + 80*xr*z^4 + 4925*xr^2*z^4 + 2640*xr^3*z^4 - 
          9240*xr^4*z^4 - 16960*xr^5*z^4 - 20405*xr^6*z^4 - 20780*xr^7*z^4 - 
          9960*xr^8*z^4 - 1080*xr^9*z^4 + 84*z^5 + 144*xr*z^5 + 
          1894*xr^2*z^5 + 4884*xr^3*z^5 + 3834*xr^4*z^5 - 5366*xr^5*z^5 - 
          9336*xr^6*z^5 - 3966*xr^7*z^5 - 996*xr^8*z^5 + 24*xr^9*z^5 + 
          28*z^6 + 80*xr*z^6 + 359*xr^2*z^6 + 1620*xr^3*z^6 + 4608*xr^4*z^6 + 
          6668*xr^5*z^6 + 5435*xr^6*z^6 + 2344*xr^7*z^6 + 330*xr^8*z^6 + 
          48*xr^9*z^6 + 4*z^7 + 16*xr*z^7 + 24*xr^2*z^7 + 56*xr^3*z^7 + 
          164*xr^4*z^7 + 264*xr^5*z^7 + 256*xr^6*z^7 + 184*xr^7*z^7 + 
          96*xr^8*z^7 + 24*xr^9*z^7)*G0[-((1 + z)/z), xr])/
        (60*xr^2*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
       (2*(2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, 0, xr])/(1 + z)^2 - 
       ((2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, (-1 - z)/z, xr])/(1 + z)^2 + 
       ((-6 - 28*xr + 6*xr^2 - 13*z - 22*xr*z + 36*xr^2*z - 8*z^2 - 
          13*xr*z^2 - 168*xr^2*z^2 - z^3 - 19*xr*z^3 + 6*xr^2*z^3)*
         G0[0, 0, xr])/(2*(1 + z)^3) - 
       ((7 - 14*xr + 16*xr^2 + 26*z - 68*xr*z + 118*xr^2*z - 24*xr^3*z + 
          36*z^2 - 104*xr*z^2 + 154*xr^2*z^2 + 22*z^3 - 60*xr*z^3 + 
          68*xr^2*z^3 + 5*z^4 - 10*xr*z^4 + 16*xr^2*z^4)*G0[0, 1, xr])/
        (2*(1 + z)^4) + (xr*z*(4 - 6*xr + 3*z + 6*xr*z - z^2)*
         G0[0, 1 + z^(-1), xr])/(1 + z)^3 + 
       ((3 + 10*xr + 2*xr^2 + 8*z + 8*xr*z - 24*xr^2*z + 7*z^2 + 5*xr*z^2 + 
          96*xr^2*z^2 + 2*z^3 + 7*xr*z^3 + 2*xr^2*z^3)*G0[0, (-1 - z)/z, xr])/
        (2*(1 + z)^3) + ((5 + 6*xr + 4*xr^2 + 16*z - 36*xr*z + 106*xr^2*z - 
          24*xr^3*z + 18*z^2 - 84*xr*z^2 + 214*xr^2*z^2 + 8*z^3 - 36*xr*z^3 + 
          116*xr^2*z^3 + z^4 + 6*xr*z^4 + 4*xr^2*z^4)*G0[0, 1 + z, xr])/
        (2*(1 + z)^4) - ((4 - 8*xr + 6*xr^2 + 7*z - 10*xr*z + 6*xr^2*z + 
          3*z^2 - 5*xr*z^2 + 6*xr^2*z^2)*G0[1, 0, xr])/(1 + z)^2 + 
       5*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] - 
       ((-1 + 2*xr + 2*xr^2 - 8*xr*z + 16*xr^2*z + z^2 - 4*xr*z^2 + 
          2*xr^2*z^2)*G0[1, 1 + z, xr])/(1 + z)^2 - 
       (2*(-1 + 2*xr - 2*z + 8*xr*z - 12*xr^2*z - z^2 + 6*xr*z^2 + 
          3*xr^2*z^2)*G0[1 + z, 0, xr])/(1 + z)^3 + 
       ((1 - 2*xr + 3*z - 14*xr*z + 27*xr^2*z - 12*xr^3*z + 3*z^2 - 
          22*xr*z^2 + 29*xr^2*z^2 + z^3 - 10*xr*z^3 + 2*xr^2*z^3)*
         G0[1 + z, 1, xr])/(1 + z)^4 + 
       ((-3 + 6*xr - 9*z + 34*xr*z - 51*xr^2*z + 12*xr^3*z - 9*z^2 + 
          50*xr*z^2 - 47*xr^2*z^2 - 3*z^3 + 22*xr*z^3 + 4*xr^2*z^3)*
         G0[1 + z, 1 + z, xr])/(1 + z)^4) - 
     ((4 - 16*xr + 459*xr^2 - 1816*xr^3 + 2854*xr^4 - 2100*xr^5 + 675*xr^6 - 
        60*xr^7 + 28*z - 80*xr*z + 2534*xr^2*z - 8300*xr^3*z + 13828*xr^4*z - 
        12570*xr^5*z + 3510*xr^6*z + 2010*xr^7*z - 960*xr^8*z + 84*z^2 - 
        144*xr*z^2 + 5809*xr^2*z^2 - 13644*xr^3*z^2 + 15354*xr^4*z^2 - 
        6120*xr^5*z^2 + 7215*xr^6*z^2 - 1200*xr^7*z^2 - 450*xr^8*z^2 - 
        1080*xr^9*z^2 + 140*z^3 - 80*xr*z^3 + 7100*xr^2*z^3 - 7840*xr^3*z^3 - 
        4250*xr^4*z^3 - 840*xr^5*z^3 - 1510*xr^6*z^3 - 260*xr^7*z^3 - 
        8220*xr^8*z^3 - 2160*xr^9*z^3 + 140*z^4 + 80*xr*z^4 + 4925*xr^2*z^4 + 
        2640*xr^3*z^4 - 9240*xr^4*z^4 - 16960*xr^5*z^4 - 20405*xr^6*z^4 - 
        20780*xr^7*z^4 - 9960*xr^8*z^4 - 1080*xr^9*z^4 + 84*z^5 + 
        144*xr*z^5 + 1894*xr^2*z^5 + 4884*xr^3*z^5 + 3834*xr^4*z^5 - 
        5366*xr^5*z^5 - 9336*xr^6*z^5 - 3966*xr^7*z^5 - 996*xr^8*z^5 + 
        24*xr^9*z^5 + 28*z^6 + 80*xr*z^6 + 359*xr^2*z^6 + 1620*xr^3*z^6 + 
        4608*xr^4*z^6 + 6668*xr^5*z^6 + 5435*xr^6*z^6 + 2344*xr^7*z^6 + 
        330*xr^8*z^6 + 48*xr^9*z^6 + 4*z^7 + 16*xr*z^7 + 24*xr^2*z^7 + 
        56*xr^3*z^7 + 164*xr^4*z^7 + 264*xr^5*z^7 + 256*xr^6*z^7 + 
        184*xr^7*z^7 + 96*xr^8*z^7 + 24*xr^9*z^7)*G0[-((1 + z)/z), 0, xr])/
      (30*xr^2*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((4 - 16*xr + 459*xr^2 - 1816*xr^3 + 2854*xr^4 - 2100*xr^5 + 675*xr^6 - 
        60*xr^7 + 28*z - 80*xr*z + 2534*xr^2*z - 8300*xr^3*z + 13828*xr^4*z - 
        12570*xr^5*z + 3510*xr^6*z + 2010*xr^7*z - 960*xr^8*z + 84*z^2 - 
        144*xr*z^2 + 5809*xr^2*z^2 - 13644*xr^3*z^2 + 15354*xr^4*z^2 - 
        6120*xr^5*z^2 + 7215*xr^6*z^2 - 1200*xr^7*z^2 - 450*xr^8*z^2 - 
        1080*xr^9*z^2 + 140*z^3 - 80*xr*z^3 + 7100*xr^2*z^3 - 7840*xr^3*z^3 - 
        4250*xr^4*z^3 - 840*xr^5*z^3 - 1510*xr^6*z^3 - 260*xr^7*z^3 - 
        8220*xr^8*z^3 - 2160*xr^9*z^3 + 140*z^4 + 80*xr*z^4 + 4925*xr^2*z^4 + 
        2640*xr^3*z^4 - 9240*xr^4*z^4 - 16960*xr^5*z^4 - 20405*xr^6*z^4 - 
        20780*xr^7*z^4 - 9960*xr^8*z^4 - 1080*xr^9*z^4 + 84*z^5 + 
        144*xr*z^5 + 1894*xr^2*z^5 + 4884*xr^3*z^5 + 3834*xr^4*z^5 - 
        5366*xr^5*z^5 - 9336*xr^6*z^5 - 3966*xr^7*z^5 - 996*xr^8*z^5 + 
        24*xr^9*z^5 + 28*z^6 + 80*xr*z^6 + 359*xr^2*z^6 + 1620*xr^3*z^6 + 
        4608*xr^4*z^6 + 6668*xr^5*z^6 + 5435*xr^6*z^6 + 2344*xr^7*z^6 + 
        330*xr^8*z^6 + 48*xr^9*z^6 + 4*z^7 + 16*xr*z^7 + 24*xr^2*z^7 + 
        56*xr^3*z^7 + 164*xr^4*z^7 + 264*xr^5*z^7 + 256*xr^6*z^7 + 
        184*xr^7*z^7 + 96*xr^8*z^7 + 24*xr^9*z^7)*G0[-((1 + z)/z), 1 + z, 
        xr])/(60*xr^2*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((12 + 16*xr + 18*xr^2 + 31*z - 14*xr*z + 36*xr^2*z + 26*z^2 - 
        23*xr*z^2 + 240*xr^2*z^2 + 7*z^3 + 7*xr*z^3 + 18*xr^2*z^3)*
       G0[-1, -1, -1, z])/(2*(1 + z)^3) + 
     ((11 + 18*xr + 14*xr^2 + 28*z - 8*xr*z + 24*xr^2*z + 23*z^2 - 
        17*xr*z^2 + 228*xr^2*z^2 + 6*z^3 + 9*xr*z^3 + 14*xr^2*z^3)*
       G0[-1, -1, 0, z])/(2*(1 + z)^3) + 
     ((6 + 4*xr + 6*xr^2 + 15*z - 6*xr*z + 12*z^2 - 7*xr*z^2 + 112*xr^2*z^2 + 
        3*z^3 + 3*xr*z^3 + 6*xr^2*z^3)*G0[-1, 0, -1, z])/(2*(1 + z)^3) - 
     (3*(2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
        2*xr^2*z^2)*G0[-1, 0, 0, xr])/(1 + z)^2 - 
     ((5 + 6*xr + 2*xr^2 + 12*z - 12*xr^2*z + 9*z^2 - xr*z^2 + 100*xr^2*z^2 + 
        2*z^3 + 5*xr*z^3 + 2*xr^2*z^3)*G0[-1, 0, 0, z])/(2*(1 + z)^3) + 
     (2*(2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
        2*xr^2*z^2)*G0[-1, 0, 1 + z, xr])/(1 + z)^2 + 
     (2*(2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
        2*xr^2*z^2)*G0[-1, (-1 - z)/z, 0, xr])/(1 + z)^2 - 
     ((2 + 4*xr + 2*xr^2 + 3*z + 2*xr*z - 2*xr^2*z + z^2 + xr*z^2 + 
        2*xr^2*z^2)*G0[-1, (-1 - z)/z, 1 + z, xr])/(1 + z)^2 + 
     ((2 + 4*xr + 2*xr^2 + 7*z + 14*xr*z + 5*xr^2*z - 12*xr^3*z + 9*z^2 + 
        15*xr*z^2 + 13*xr^2*z^2 + 5*z^3 + 4*xr*z^3 + 12*xr^2*z^3 + z^4 - 
        xr*z^4 + 2*xr^2*z^4)*G0[0, -1, -1, z])/(1 + z)^4 - 
     ((2 + 4*xr + 2*xr^2 + 7*z + 14*xr*z + 5*xr^2*z - 12*xr^3*z + 9*z^2 + 
        15*xr*z^2 + 13*xr^2*z^2 + 5*z^3 + 4*xr*z^3 + 12*xr^2*z^3 + z^4 - 
        xr*z^4 + 2*xr^2*z^4)*G0[0, -1, 0, z])/(1 + z)^4 - 
     ((-11 - 58*xr + 16*xr^2 - 23*z - 50*xr*z + 84*xr^2*z - 13*z^2 - 
        32*xr*z^2 - 324*xr^2*z^2 - z^3 - 40*xr*z^3 + 16*xr^2*z^3)*
       G0[0, 0, 0, xr])/(4*(1 + z)^3) + 
     ((8 - 16*xr + 30*xr^2 + 35*z - 26*xr*z + 24*xr^3*z + 57*z^2 - 
        23*xr*z^2 + 50*xr^2*z^2 + 41*z^3 - 32*xr*z^3 + 110*xr^2*z^3 + 
        11*z^4 - 19*xr*z^4 + 30*xr^2*z^4)*G0[0, 0, 1, xr])/(2*(1 + z)^4) - 
     ((4 + 32*xr + 10*xr^2 + 17*z + 54*xr*z - 38*xr^2*z + 48*xr^3*z + 
        27*z^2 + 27*xr*z^2 + 152*xr^2*z^2 + 19*z^3 + 20*xr*z^3 + 
        210*xr^2*z^3 + 5*z^4 + 15*xr*z^4 + 10*xr^2*z^4)*G0[0, 0, 1 + z, xr])/
      (2*(1 + z)^4) + ((3 - 6*xr + 12*xr^2 + 9*z - 42*xr*z + 84*xr^2*z + 
        9*z^2 - 42*xr*z^2 + 40*xr^2*z^2 + 3*z^3 - 6*xr*z^3 + 12*xr^2*z^3)*
       G0[0, 1, 0, xr])/(2*(1 + z)^3) - 
     ((7 - 14*xr + 26*xr^2 + 30*z - 68*xr*z + 98*xr^2*z + 24*xr^3*z + 
        48*z^2 - 112*xr*z^2 + 150*xr^2*z^2 + 34*z^3 - 76*xr*z^3 + 
        104*xr^2*z^3 + 9*z^4 - 18*xr*z^4 + 26*xr^2*z^4)*G0[0, 1, 1, xr])/
      (2*(1 + z)^4) + ((1 - 2*xr + 8*xr^2 + 6*z + 4*xr*z - 22*xr^2*z + 
        24*xr^3*z + 12*z^2 + 8*xr*z^2 - 10*xr^2*z^2 + 10*z^3 - 4*xr*z^3 + 
        28*xr^2*z^3 + 3*z^4 - 6*xr*z^4 + 8*xr^2*z^4)*G0[0, 1, 1 + z, xr])/
      (2*(1 + z)^4) - (xr*z*(4 - 6*xr + 3*z + 6*xr*z - z^2)*
       G0[0, -((-1 - z)/z), 0, xr])/(1 + z)^3 - 
     ((3 + 10*xr + 2*xr^2 + 8*z + 8*xr*z - 24*xr^2*z + 7*z^2 + 5*xr*z^2 + 
        96*xr^2*z^2 + 2*z^3 + 7*xr*z^3 + 2*xr^2*z^3)*G0[0, (-1 - z)/z, 0, 
        xr])/(1 + z)^3 + ((3 + 10*xr + 2*xr^2 + 8*z + 8*xr*z - 24*xr^2*z + 
        7*z^2 + 5*xr*z^2 + 96*xr^2*z^2 + 2*z^3 + 7*xr*z^3 + 2*xr^2*z^3)*
       G0[0, (-1 - z)/z, 1 + z, xr])/(2*(1 + z)^3) - 
     ((2 - 4*xr + 2*xr^2 + 5*z - 54*xr*z + 128*xr^2*z - 24*xr^3*z + 3*z^2 - 
        97*xr*z^2 + 142*xr^2*z^2 - z^3 - 48*xr*z^3 + 18*xr^2*z^3 - z^4 - 
        xr*z^4 + 2*xr^2*z^4)*G0[0, 1 + z, 0, xr])/(2*(1 + z)^4) + 
     ((2 - 4*xr + 2*xr^2 + 5*z - 54*xr*z + 128*xr^2*z - 24*xr^3*z + 3*z^2 - 
        97*xr*z^2 + 142*xr^2*z^2 - z^3 - 48*xr*z^3 + 18*xr^2*z^3 - z^4 - 
        xr*z^4 + 2*xr^2*z^4)*G0[0, 1 + z, 1, xr])/(2*(1 + z)^4) - 
     ((3 - 22*xr + 4*xr^2 + 10*z - 24*xr*z - 2*xr^2*z - 24*xr^3*z + 12*z^2 + 
        6*xr*z^2 - 90*xr^2*z^2 + 6*z^3 - 4*xr*z^3 - 80*xr^2*z^3 + z^4 - 
        12*xr*z^4 + 4*xr^2*z^4)*G0[0, 1 + z, 1 + z, xr])/(2*(1 + z)^4) + 
     (5*(1 - 2*xr + 2*xr^2)*G0[1, 0, 0, xr])/2 - 
     ((7 - 14*xr + 12*xr^2 + 13*z - 22*xr*z + 18*xr^2*z + 6*z^2 - 11*xr*z^2 + 
        12*xr^2*z^2)*G0[1, 0, 1, xr])/(1 + z)^2 - 
     ((1 - 2*xr + z + 2*xr*z - 6*xr^2*z + xr*z^2)*G0[1, 0, 1 + z, xr])/
      (1 + z)^2 - 3*(1 - 2*xr + 2*xr^2)*G0[1, 1, 0, xr] + 
     (11*(1 - 2*xr + 2*xr^2)*G0[1, 1, 1, xr])/2 + (-1 + 2*xr - 2*xr^2)*
      G0[1, 1, 1 + z, xr] + ((2*xr^2 + z - 6*xr*z + 10*xr^2*z + z^2 - 
        3*xr*z^2 + 2*xr^2*z^2)*G0[1, 1 + z, 0, xr])/(1 + z)^2 - 
     ((2*xr^2 + z - 6*xr*z + 10*xr^2*z + z^2 - 3*xr*z^2 + 2*xr^2*z^2)*
       G0[1, 1 + z, 1, xr])/(1 + z)^2 + 
     (2*(2 - 4*xr + 2*xr^2 + 3*z - 2*xr*z - 2*xr^2*z + z^2 - xr*z^2 + 
        2*xr^2*z^2)*G0[1, 1 + z, 1 + z, xr])/(1 + z)^2 + 
     (2*(-1 + 2*xr - 2*z + 8*xr*z - 12*xr^2*z - z^2 + 6*xr*z^2 + 3*xr^2*z^2)*
       G0[1 + z, 0, 0, xr])/(1 + z)^3 - 
     ((-3 + 6*xr - 9*z + 34*xr*z - 51*xr^2*z + 12*xr^3*z - 9*z^2 + 
        50*xr*z^2 - 47*xr^2*z^2 - 3*z^3 + 22*xr*z^3 + 4*xr^2*z^3)*
       G0[1 + z, 0, 1, xr])/(1 + z)^4 - 
     ((1 - 2*xr + 3*z - 6*xr*z + 18*xr^2*z - 24*xr^3*z + 3*z^2 - 6*xr*z^2 + 
        20*xr^2*z^2 + z^3 - 2*xr*z^3 + 2*xr^2*z^3)*G0[1 + z, 0, 1 + z, xr])/
      (1 + z)^4 - (2*xr*z*(-6 + 12*xr - 6*z + xr*z)*G0[1 + z, 1, 0, xr])/
      (1 + z)^3 - ((1 - 2*xr + 3*z - 2*xr*z + 3*xr^2*z - 12*xr^3*z + 3*z^2 + 
        2*xr*z^2 + 3*xr^2*z^2 + z^3 + 2*xr*z^3)*G0[1 + z, 1, 1, xr])/
      (1 + z)^4 + ((1 - 2*xr + 3*z - 14*xr*z + 27*xr^2*z - 12*xr^3*z + 
        3*z^2 - 22*xr*z^2 + 29*xr^2*z^2 + z^3 - 10*xr*z^3 + 2*xr^2*z^3)*
       G0[1 + z, 1, 1 + z, xr])/(1 + z)^4 - 
     ((-3 + 6*xr - 9*z + 34*xr*z - 51*xr^2*z + 12*xr^3*z - 9*z^2 + 
        50*xr*z^2 - 47*xr^2*z^2 - 3*z^3 + 22*xr*z^3 + 4*xr^2*z^3)*
       G0[1 + z, 1 + z, 0, xr])/(1 + z)^4 + 
     ((-3 + 6*xr - 9*z + 34*xr*z - 51*xr^2*z + 12*xr^3*z - 9*z^2 + 
        50*xr*z^2 - 47*xr^2*z^2 - 3*z^3 + 22*xr*z^3 + 4*xr^2*z^3)*
       G0[1 + z, 1 + z, 1, xr])/(1 + z)^4 - 
     (xr*z*(-8 + 9*xr + 12*xr^2 - 16*z + 9*xr*z - 8*z^2)*
       G0[1 + z, 1 + z, 1 + z, xr])/(1 + z)^4 + 
     (-48 + 3345*xr - 210*Pi^2*xr - 5466*xr^2 + 910*Pi^2*xr^2 - 18765*xr^3 - 
       610*Pi^2*xr^3 + 34956*xr^4 - 4578*Pi^2*xr^4 + 42345*xr^5 + 
       8358*Pi^2*xr^5 - 92262*xr^6 + 8358*Pi^2*xr^6 - 47325*xr^7 - 
       25578*Pi^2*xr^7 + 131640*xr^8 - 4970*Pi^2*xr^8 + 24075*xr^9 + 
       38570*Pi^2*xr^9 - 109062*xr^10 - 3990*Pi^2*xr^10 - 495*xr^11 - 
       32550*Pi^2*xr^11 + 51756*xr^12 + 7770*Pi^2*xr^12 - 4485*xr^13 + 
       15330*Pi^2*xr^13 - 12666*xr^14 - 4382*Pi^2*xr^14 + 1305*xr^15 - 
       3598*Pi^2*xr^15 + 1152*xr^16 + 882*Pi^2*xr^16 + 288*Pi^2*xr^17 - 
       576*z + 40980*xr*z - 2580*Pi^2*xr*z - 19278*xr^2*z + 
       5410*Pi^2*xr^2*z - 162291*xr^3*z - 5780*Pi^2*xr^3*z - 96741*xr^4*z + 
       12836*Pi^2*xr^4*z + 498078*xr^5*z - 14382*Pi^2*xr^5*z + 
       513540*xr^6*z - 65502*Pi^2*xr^6*z - 1268277*xr^7*z + 
       161676*Pi^2*xr^7*z - 624735*xr^8*z + 28948*Pi^2*xr^8*z + 
       1905000*xr^9*z - 293366*Pi^2*xr^9*z + 5346*xr^10*z + 
       93446*Pi^2*xr^10*z - 1513485*xr^11*z + 191124*Pi^2*xr^11*z + 
       469053*xr^12*z - 105444*Pi^2*xr^12*z + 582726*xr^13*z - 
       20586*Pi^2*xr^13*z - 302904*xr^14*z + 27670*Pi^2*xr^14*z - 
       83883*xr^15*z - 19724*Pi^2*xr^15*z + 56295*xr^16*z + 
       2348*Pi^2*xr^16*z + 1152*xr^17*z + 3618*Pi^2*xr^17*z + 
       288*Pi^2*xr^18*z - 3168*z^2 + 230010*xr*z^2 - 14520*Pi^2*xr*z^2 + 
       98970*xr^2*z^2 + 5940*Pi^2*xr^2*z^2 - 473214*xr^3*z^2 - 
       43350*Pi^2*xr^3*z^2 - 677790*xr^4*z^2 + 122596*Pi^2*xr^4*z^2 + 
       103914*xr^5*z^2 - 122688*Pi^2*xr^5*z^2 - 734814*xr^6*z^2 + 
       181068*Pi^2*xr^6*z^2 + 5064810*xr^7*z^2 - 378246*Pi^2*xr^7*z^2 + 
       145338*xr^8*z^2 - 111852*Pi^2*xr^8*z^2 - 10119162*xr^9*z^2 + 
       1146600*Pi^2*xr^9*z^2 + 5400846*xr^10*z^2 - 756932*Pi^2*xr^10*z^2 + 
       4714758*xr^11*z^2 - 329922*Pi^2*xr^11*z^2 - 5120442*xr^12*z^2 + 
       487596*Pi^2*xr^12*z^2 + 1432302*xr^13*z^2 - 272640*Pi^2*xr^13*z^2 + 
       530358*xr^14*z^2 + 62964*Pi^2*xr^14*z^2 - 1007346*xr^15*z^2 - 
       4386*Pi^2*xr^15*z^2 + 360702*xr^16*z^2 + 6172*Pi^2*xr^16*z^2 + 
       53928*xr^17*z^2 + 19152*Pi^2*xr^17*z^2 + 2448*Pi^2*xr^18*z^2 - 
       10560*z^3 + 782100*xr*z^3 - 49500*Pi^2*xr*z^3 + 847470*xr^2*z^3 - 
       37950*Pi^2*xr^2*z^3 - 80811*xr^3*z^3 - 227760*Pi^2*xr^3*z^3 + 
       1677303*xr^4*z^3 + 67352*Pi^2*xr^4*z^3 - 7084314*xr^5*z^3 - 
       295308*Pi^2*xr^5*z^3 - 2741712*xr^6*z^3 + 1082478*Pi^2*xr^6*z^3 + 
       5216307*xr^7*z^3 - 1211172*Pi^2*xr^7*z^3 - 2991987*xr^8*z^3 + 
       1419580*Pi^2*xr^8*z^3 + 22980528*xr^9*z^3 - 3727192*Pi^2*xr^9*z^3 - 
       30582378*xr^10*z^3 + 4154774*Pi^2*xr^10*z^3 + 12212811*xr^11*z^3 - 
       1765368*Pi^2*xr^11*z^3 + 6621585*xr^12*z^3 + 305472*Pi^2*xr^12*z^3 - 
       12580002*xr^13*z^3 - 48492*Pi^2*xr^13*z^3 + 7168044*xr^14*z^3 + 
       64578*Pi^2*xr^14*z^3 - 2780595*xr^15*z^3 + 171468*Pi^2*xr^15*z^3 + 
       965835*xr^16*z^3 + 26348*Pi^2*xr^16*z^3 + 380376*xr^17*z^3 + 
       59052*Pi^2*xr^17*z^3 + 11640*Pi^2*xr^18*z^3 - 23760*z^4 + 
       1794375*xr*z^4 - 113850*Pi^2*xr*z^4 + 2698380*xr^2*z^4 - 
       166650*Pi^2*xr^2*z^4 + 3077991*xr^3*z^4 - 750840*Pi^2*xr^3*z^4 + 
       14738328*xr^4*z^4 - 839000*Pi^2*xr^4*z^4 - 20271069*xr^5*z^4 - 
       1425390*Pi^2*xr^5*z^4 + 29167668*xr^6*z^4 - 647790*Pi^2*xr^6*z^4 - 
       64281165*xr^7*z^4 + 204000*Pi^2*xr^7*z^4 + 42129936*xr^8*z^4 + 
       1679860*Pi^2*xr^8*z^4 - 43088331*xr^9*z^4 - 698930*Pi^2*xr^9*z^4 + 
       88071732*xr^10*z^4 - 3747606*Pi^2*xr^10*z^4 - 97667883*xr^11*z^4 + 
       1944120*Pi^2*xr^11*z^4 + 65220696*xr^12*z^4 - 344448*Pi^2*xr^12*z^4 - 
       36716031*xr^13*z^4 + 933990*Pi^2*xr^13*z^4 + 15692940*xr^14*z^4 + 
       55422*Pi^2*xr^14*z^4 - 1066671*xr^15*z^4 + 502560*Pi^2*xr^15*z^4 + 
       1126224*xr^16*z^4 + 154084*Pi^2*xr^16*z^4 + 1239840*xr^17*z^4 + 
       121140*Pi^2*xr^17*z^4 + 34560*Pi^2*xr^18*z^4 - 38016*z^5 + 
       2926440*xr*z^5 - 186120*Pi^2*xr*z^5 + 4987188*xr^2*z^5 - 
       318780*Pi^2*xr^2*z^5 + 9441594*xr^3*z^5 - 1585080*Pi^2*xr^3*z^5 + 
       35798598*xr^4*z^5 - 2286808*Pi^2*xr^4*z^5 - 19756260*xr^5*z^5 - 
       5149212*Pi^2*xr^5*z^5 + 105768216*xr^6*z^5 - 6492012*Pi^2*xr^6*z^5 - 
       147115722*xr^7*z^5 - 5769828*Pi^2*xr^7*z^5 + 173539986*xr^8*z^5 - 
       6972600*Pi^2*xr^8*z^5 - 280931664*xr^9*z^5 + 4892952*Pi^2*xr^9*z^5 + 
       218535732*xr^10*z^5 - 2821836*Pi^2*xr^10*z^5 - 157336506*xr^11*z^5 - 
       192672*Pi^2*xr^11*z^5 + 71831466*xr^12*z^5 - 237288*Pi^2*xr^12*z^5 - 
       24141780*xr^13*z^5 + 438612*Pi^2*xr^13*z^5 + 8836416*xr^14*z^5 + 
       1219788*Pi^2*xr^14*z^5 + 6538122*xr^15*z^5 + 696252*Pi^2*xr^15*z^5 - 
       140994*xr^16*z^5 + 394808*Pi^2*xr^16*z^5 + 2316384*xr^17*z^5 + 
       176568*Pi^2*xr^17*z^5 + 63720*Pi^2*xr^18*z^5 - 44352*z^6 + 
       3478860*xr*z^6 - 221760*Pi^2*xr*z^6 + 5903604*xr^2*z^6 - 
       341880*Pi^2*xr^2*z^6 + 14854644*xr^3*z^6 - 2207100*Pi^2*xr^3*z^6 + 
       44152668*xr^4*z^6 - 2442944*Pi^2*xr^4*z^6 + 3377052*xr^5*z^6 - 
       9542232*Pi^2*xr^5*z^6 + 132982068*xr^6*z^6 - 7868832*Pi^2*xr^6*z^6 - 
       91831116*xr^7*z^6 - 22595184*Pi^2*xr^7*z^6 + 182471004*xr^8*z^6 - 
       11782352*Pi^2*xr^8*z^6 - 199369260*xr^9*z^6 - 29086300*Pi^2*xr^9*z^6 + 
       6112764*xr^10*z^6 + 5199768*Pi^2*xr^10*z^6 - 55905156*xr^11*z^6 - 
       14012508*Pi^2*xr^11*z^6 - 23809932*xr^12*z^6 + 
       5841696*Pi^2*xr^12*z^6 + 4367124*xr^13*z^6 - 2246160*Pi^2*xr^13*z^6 - 
       12494628*xr^14*z^6 + 1267824*Pi^2*xr^14*z^6 + 11096028*xr^15*z^6 + 
       516936*Pi^2*xr^15*z^6 - 2194668*xr^16*z^6 + 377392*Pi^2*xr^16*z^6 + 
       2658096*xr^17*z^6 + 187908*Pi^2*xr^17*z^6 + 72528*Pi^2*xr^18*z^6 - 
       38016*z^7 + 3037320*xr*z^7 - 194040*Pi^2*xr*z^7 + 4536540*xr^2*z^7 - 
       189420*Pi^2*xr^2*z^7 + 14270706*xr^3*z^7 - 2042160*Pi^2*xr^3*z^7 + 
       28728054*xr^4*z^7 - 766864*Pi^2*xr^4*z^7 + 22199004*xr^5*z^7 - 
       9386328*Pi^2*xr^5*z^7 + 60104880*xr^6*z^7 - 1038612*Pi^2*xr^6*z^7 + 
       21346590*xr^7*z^7 - 24519156*Pi^2*xr^7*z^7 + 14201874*xr^8*z^7 - 
       2324552*Pi^2*xr^8*z^7 + 54965184*xr^9*z^7 - 37555964*Pi^2*xr^9*z^7 - 
       79464564*xr^10*z^7 - 14439724*Pi^2*xr^10*z^7 - 30159666*xr^11*z^7 - 
       18242904*Pi^2*xr^11*z^7 - 62898534*xr^12*z^7 - 
       9416064*Pi^2*xr^12*z^7 - 4663476*xr^13*z^7 - 3866064*Pi^2*xr^13*z^7 - 
       21341016*xr^14*z^7 - 1750620*Pi^2*xr^14*z^7 + 5833314*xr^15*z^7 + 
       131964*Pi^2*xr^15*z^7 - 3032802*xr^16*z^7 - 34792*Pi^2*xr^16*z^7 + 
       1865808*xr^17*z^7 + 145692*Pi^2*xr^17*z^7 + 49608*Pi^2*xr^18*z^7 - 
       23760*z^8 + 1932975*xr*z^8 - 123750*Pi^2*xr*z^8 + 2135070*xr^2*z^8 - 
       4950*Pi^2*xr^2*z^8 + 8455689*xr^3*z^8 - 1223010*Pi^2*xr^3*z^8 + 
       7066548*xr^4*z^8 + 744742*Pi^2*xr^4*z^8 + 16804431*xr^5*z^8 - 
       4570878*Pi^2*xr^5*z^8 - 10062702*xr^6*z^8 + 3579378*Pi^2*xr^6*z^8 + 
       33370017*xr^7*z^8 - 7053822*Pi^2*xr^7*z^8 - 47772768*xr^8*z^8 + 
       3403590*Pi^2*xr^8*z^8 + 30288741*xr^9*z^8 - 777990*Pi^2*xr^9*z^8 + 
       22285602*xr^10*z^8 - 6608450*Pi^2*xr^10*z^8 - 10318221*xr^11*z^8 - 
       6162990*Pi^2*xr^11*z^8 - 10718748*xr^12*z^8 - 6023070*Pi^2*xr^12*z^8 - 
       14199939*xr^13*z^8 - 2455890*Pi^2*xr^13*z^8 - 10407186*xr^14*z^8 - 
       2626362*Pi^2*xr^14*z^8 - 912285*xr^15*z^8 - 106482*Pi^2*xr^15*z^8 - 
       2059560*xr^16*z^8 - 317198*Pi^2*xr^16*z^8 + 724896*xr^17*z^8 + 
       79932*Pi^2*xr^17*z^8 + 18720*Pi^2*xr^18*z^8 - 10560*z^9 + 
       874500*xr*z^9 - 56100*Pi^2*xr*z^9 + 471930*xr^2*z^9 + 
       69850*Pi^2*xr^2*z^9 + 2772441*xr^3*z^9 - 432340*Pi^2*xr^3*z^9 - 
       2141217*xr^4*z^9 + 771860*Pi^2*xr^4*z^9 + 3743046*xr^5*z^9 - 
       569190*Pi^2*xr^5*z^9 - 13062012*xr^6*z^9 + 1717770*Pi^2*xr^6*z^9 + 
       1158495*xr^7*z^9 + 2485800*Pi^2*xr^7*z^9 + 2496717*xr^8*z^9 + 
       789220*Pi^2*xr^8*z^9 - 15507288*xr^9*z^9 + 4979870*Pi^2*xr^9*z^9 + 
       2766474*xr^10*z^9 + 6336710*Pi^2*xr^10*z^9 + 13391271*xr^11*z^9 + 
       2500620*Pi^2*xr^11*z^9 + 11495769*xr^12*z^9 - 40020*Pi^2*xr^12*z^9 - 
       2498034*xr^13*z^9 - 298650*Pi^2*xr^13*z^9 + 138840*xr^14*z^9 - 
       879650*Pi^2*xr^14*z^9 - 1813311*xr^15*z^9 - 99040*Pi^2*xr^15*z^9 - 
       681381*xr^16*z^9 - 228580*Pi^2*xr^16*z^9 + 90720*xr^17*z^9 + 
       29190*Pi^2*xr^17*z^9 + 3000*Pi^2*xr^18*z^9 - 3168*z^10 + 
       266970*xr*z^10 - 17160*Pi^2*xr*z^10 - 51246*xr^2*z^10 + 
       49060*Pi^2*xr^2*z^10 + 258234*xr^3*z^10 - 63470*Pi^2*xr^3*z^10 - 
       1479438*xr^4*z^10 + 207660*Pi^2*xr^4*z^10 - 666630*xr^5*z^10 + 
       312600*Pi^2*xr^5*z^10 + 644778*xr^6*z^10 - 203820*Pi^2*xr^6*z^10 - 
       2130702*xr^7*z^10 + 637350*Pi^2*xr^7*z^10 + 6481530*xr^8*z^10 + 
       33580*Pi^2*xr^8*z^10 + 4692102*xr^9*z^10 - 1792220*Pi^2*xr^9*z^10 - 
       7375914*xr^10*z^10 - 880020*Pi^2*xr^10*z^10 - 3659058*xr^11*z^10 + 
       750270*Pi^2*xr^11*z^10 + 423702*xr^12*z^10 + 999780*Pi^2*xr^12*z^10 + 
       1647678*xr^13*z^10 + 309360*Pi^2*xr^13*z^10 + 1391022*xr^14*z^10 - 
       10340*Pi^2*xr^14*z^10 - 376698*xr^15*z^10 - 20150*Pi^2*xr^15*z^10 - 
       31266*xr^16*z^10 - 73020*Pi^2*xr^16*z^10 - 31896*xr^17*z^10 + 
       6300*Pi^2*xr^17*z^10 - 576*z^11 + 49380*xr*z^11 - 3180*Pi^2*xr*z^11 - 
       53418*xr^2*z^11 + 15210*Pi^2*xr^2*z^11 - 115815*xr^3*z^11 + 
       7680*Pi^2*xr^3*z^11 - 66861*xr^4*z^11 - 25320*Pi^2*xr^4*z^11 - 
       124866*xr^5*z^11 + 58260*Pi^2*xr^5*z^11 + 1127808*xr^6*z^11 - 
       112410*Pi^2*xr^6*z^11 + 668751*xr^7*z^11 - 319800*Pi^2*xr^7*z^11 - 
       2708895*xr^8*z^11 + 216780*Pi^2*xr^8*z^11 - 847920*xr^9*z^11 + 
       484500*Pi^2*xr^9*z^11 + 2796606*xr^10*z^11 - 72810*Pi^2*xr^10*z^11 + 
       489735*xr^11*z^11 - 300720*Pi^2*xr^11*z^11 - 1273707*xr^12*z^11 - 
       78240*Pi^2*xr^12*z^11 - 146730*xr^13*z^11 + 66540*Pi^2*xr^13*z^11 + 
       133836*xr^14*z^11 + 69210*Pi^2*xr^14*z^11 + 37041*xr^15*z^11 + 
       6120*Pi^2*xr^15*z^11 + 45207*xr^16*z^11 - 12420*Pi^2*xr^16*z^11 - 
       9576*xr^17*z^11 + 600*Pi^2*xr^17*z^11 - 48*z^12 + 4185*xr*z^12 - 
       270*Pi^2*xr*z^12 - 8880*xr^2*z^12 + 1890*Pi^2*xr^2*z^12 - 
       28755*xr^3*z^12 + 2940*Pi^2*xr^3*z^12 + 63864*xr^4*z^12 - 
       15420*Pi^2*xr^4*z^12 + 84645*xr^5*z^12 - 15930*Pi^2*xr^5*z^12 - 
       194016*xr^6*z^12 + 43350*Pi^2*xr^6*z^12 - 138375*xr^7*z^12 + 
       39000*Pi^2*xr^7*z^12 + 326280*xr^8*z^12 - 60480*Pi^2*xr^8*z^12 + 
       135675*xr^9*z^12 - 48930*Pi^2*xr^9*z^12 - 328752*xr^10*z^12 + 
       47790*Pi^2*xr^10*z^12 - 79785*xr^11*z^12 + 33660*Pi^2*xr^11*z^12 + 
       198600*xr^12*z^12 - 22380*Pi^2*xr^12*z^12 + 26055*xr^13*z^12 - 
       12630*Pi^2*xr^13*z^12 - 66624*xr^14*z^12 + 5850*Pi^2*xr^14*z^12 - 
       3645*xr^15*z^12 + 2160*Pi^2*xr^15*z^12 + 9576*xr^16*z^12 - 
       600*Pi^2*xr^16*z^12 + 180*xr*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,1}^{(3)}"] - 
       1260*xr^3*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3780*xr^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6300*xr^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 6300*xr^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3780*xr^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1260*xr^13*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^15*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2070*xr*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 540*xr^2*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6840*xr^3*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 900*xr^4*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2430*xr^5*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 540*xr^6*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 14400*xr^7*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1620*xr^8*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 18990*xr^9*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 540*xr^10*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5400*xr^11*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 540*xr^12*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2970*xr^13*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 540*xr^14*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1440*xr^15*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^16*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 10890*xr*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5850*xr^2*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2250*xr^3*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2790*xr^4*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 44820*xr^5*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4860*xr^6*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 23220*xr^7*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 12600*xr^8*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 20970*xr^9*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1350*xr^10*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2070*xr^11*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 15390*xr^12*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4320*xr^13*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3960*xr^14*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5760*xr^15*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1260*xr^16*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 34650*xr*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 28800*xr^2*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 80190*xr^3*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 62640*xr^4*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 22050*xr^5*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 7740*xr^6*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 56250*xr^7*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 20880*xr^8*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 39870*xr^9*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 57420*xr^10*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3510*xr^11*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 41580*xr^12*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 31050*xr^13*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 28800*xr^14*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 15210*xr^15*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3780*xr^16*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 74250*xr*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 85050*xr^2*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 318060*xr^3*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 292500*xr^4*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 507330*xr^5*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 165690*xr^6*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 425340*xr^7*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 133560*xr^8*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 412110*xr^9*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 377730*xr^10*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 104580*xr^11*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 215820*xr^12*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 85050*xr^13*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 63090*xr^14*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 28620*xr^15*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6480*xr^16*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 112860*xr*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 167400*xr^2*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 646920*xr^3*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 716760*xr^4*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1640340*xr^5*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 915840*xr^6*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2056500*xr^7*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 99540*xr^8*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1524600*xr^9*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 314460*xr^10*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 155700*xr^11*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 178740*xr^12*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 153720*xr^13*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 62460*xr^14*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 38880*xr^15*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 7560*xr^16*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 124740*xr*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 230580*xr^2*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 835380*xr^3*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1087380*xr^4*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2467080*xr^5*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2060820*xr^6*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3418200*xr^7*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1665000*xr^8*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1650060*xr^9*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 805860*xr^10*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 148860*xr^11*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 94860*xr^12*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 162360*xr^13*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27180*xr^14*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 37800*xr^15*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 7560*xr^16*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 100980*xr*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 226800*xr^2*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 729540*xr^3*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1078560*xr^4*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2120580*xr^5*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2410920*xr^6*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2890440*xr^7*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2901060*xr^8*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1530000*xr^9*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1189260*xr^10*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 353160*xr^11*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 210420*xr^12*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 61560*xr^13*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3060*xr^14*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 25380*xr^15*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 7560*xr^16*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 59400*xr*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 159300*xr^2*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 437940*xr^3*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 703440*xr^4*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1060200*xr^5*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1465560*xr^6*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1289700*xr^7*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1697760*xr^8*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1366920*xr^9*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 917460*xr^10*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 501660*xr^11*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 185760*xr^12*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 52200*xr^13*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3600*xr^14*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 10260*xr^15*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6480*xr^16*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 24750*xr*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 78300*xr^2*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 178560*xr^3*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 290700*xr^4*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 279630*xr^5*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 349740*xr^6*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 209340*xr^7*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 91800*xr^8*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 275670*xr^9*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 351000*xr^10*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 262980*xr^11*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 134640*xr^12*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 71550*xr^13*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 9360*xr^14*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 720*xr^15*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3780*xr^16*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 6930*xr*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 25650*xr^2*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 47430*xr^3*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 68310*xr^4*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 26460*xr^5*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 43560*xr^6*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 63900*xr^7*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 141120*xr^8*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 187110*xr^9*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 96750*xr^10*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1170*xr^11*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 40950*xr^12*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 31320*xr^13*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 9540*xr^14*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1800*xr^15*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1260*xr^16*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1170*xr*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5040*xr^2*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 7470*xr^3*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 6480*xr^4*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 450*xr^5*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 22140*xr^6*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 28350*xr^7*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3060*xr^8*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5490*xr^9*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 32760*xr^10*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 26190*xr^11*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3240*xr^12*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4770*xr^13*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3780*xr^14*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 990*xr^15*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^16*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 90*xr*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 450*xr^2*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 540*xr^3*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^4*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 450*xr^5*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2430*xr^6*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^7*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5400*xr^8*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3330*xr^9*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2430*xr^10*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2340*xr^11*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^12*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 90*xr^13*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 450*xr^14*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 180*xr^15*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 180*xr*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       360*xr^2*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 900*xr^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2160*xr^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1620*xr^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5400*xr^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 900*xr^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7200*xr^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 900*xr^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5400*xr^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1620*xr^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2160*xr^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 900*xr^13*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 360*xr^14*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 180*xr^15*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2070*xr*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3960*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3060*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 6120*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 90*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 10980*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 10080*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 25740*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 28170*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 9360*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 22500*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7920*xr^12*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4230*xr^13*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4860*xr^14*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1080*xr^15*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 180*xr^16*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 10890*xr*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 20070*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 15390*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 34110*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4860*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 39960*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 14220*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 19440*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 115470*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 64890*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27990*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 55710*xr^12*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 40680*xr^13*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 15660*xr^14*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1440*xr^15*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1260*xr^16*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 34650*xr*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 62100*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 127530*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 237060*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 205290*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 284940*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 324630*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 197640*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 326250*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 463680*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 374130*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 216360*xr^12*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 86850*xr^13*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 16560*xr^14*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4770*xr^15*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3780*xr^16*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 74250*xr*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 130950*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 395820*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 646380*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 952290*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1289430*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1399860*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1516680*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1612350*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1210770*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 602820*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 311580*xr^12*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 29430*xr^13*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7470*xr^14*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 21060*xr^15*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 6480*xr^16*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 112860*xr*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 198720*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 719280*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1038960*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2056860*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2243520*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3053700*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2546100*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2201400*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1192140*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 345420*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 220500*xr^12*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 135360*xr^13*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 36540*xr^14*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 36720*xr^15*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7560*xr^16*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 124740*xr*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 223020*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 850500*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1092420*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2502360*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2113740*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3585240*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1627560*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2002860*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 279180*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 199980*xr^11*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 82980*xr^12*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 207720*xr^13*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 49860*xr^14*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 37800*xr^15*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7560*xr^16*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 100980*xr*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 186840*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 674460*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 776520*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1747980*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1153800*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1999800*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 362340*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 932400*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 565020*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 160560*xr^11*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 347220*xr^12*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 116640*xr^13*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 50580*xr^14*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 27540*xr^15*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7560*xr^16*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 59400*xr*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 116100*xr^2*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 354780*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 369360*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 608040*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 323640*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 145980*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12240*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 288360*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 160380*xr^10*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 89820*xr^11*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 212400*xr^12*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 23400*xr^13*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 37440*xr^14*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 17820*xr^15*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 6480*xr^16*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 24750*xr*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 52200*xr^2*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 116820*xr^3*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 109080*xr^4*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 18090*xr^5*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 14220*xr^6*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 293940*xr^7*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 66240*xr^8*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 197730*xr^9*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 166500*xr^10*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 123480*xr^11*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 36540*xr^12*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5670*xr^13*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 15120*xr^14*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 11160*xr^15*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3780*xr^16*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 6930*xr*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 16110*xr^2*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 20430*xr^3*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 14670*xr^4*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 49860*xr^5*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 46980*xr^6*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 54900*xr^7*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 33480*xr^8*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 51570*xr^9*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 22050*xr^10*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 13950*xr^11*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 51750*xr^12*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5760*xr^13*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1800*xr^14*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5400*xr^15*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1260*xr^16*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1170*xr*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3060*xr^2*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 810*xr^3*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1260*xr^4*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7830*xr^5*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 10980*xr^6*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 11970*xr^7*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4500*xr^8*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 24570*xr^9*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1980*xr^10*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 20430*xr^11*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2700*xr^12*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 450*xr^13*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr^14*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1530*xr^15*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 180*xr^16*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 90*xr*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 270*xr^2*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr^3*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 540*xr^4*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1170*xr^5*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 810*xr^6*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3420*xr^7*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1800*xr^8*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3870*xr^9*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1890*xr^10*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1980*xr^11*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 540*xr^12*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 630*xr^13*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 90*xr^14*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr^15*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       360*xr*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 720*xr^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1800*xr^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4320*xr^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3240*xr^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10800*xr^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1800*xr^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 14400*xr^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1800*xr^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10800*xr^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3240*xr^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4320*xr^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1800*xr^13*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 720*xr^14*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 360*xr^15*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4140*xr*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 7920*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6120*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 12240*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 180*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 21960*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 20160*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 51480*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 56340*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 18720*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 45000*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 15840*xr^12*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 8460*xr^13*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9720*xr^14*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2160*xr^15*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 360*xr^16*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 21780*xr*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 40140*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 30780*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 68220*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9720*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 79920*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 28440*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 38880*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 230940*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 129780*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 55980*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 111420*xr^12*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 81360*xr^13*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 31320*xr^14*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2880*xr^15*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2520*xr^16*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 69300*xr*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 124200*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 255060*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 474120*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 410580*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 569880*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 649260*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 395280*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 652500*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 927360*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 748260*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 432720*xr^12*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 173700*xr^13*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 33120*xr^14*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9540*xr^15*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7560*xr^16*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 148500*xr*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 261900*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 791640*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1292760*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1904580*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2578860*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2799720*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3033360*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3224700*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2421540*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1205640*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 623160*xr^12*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 58860*xr^13*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 14940*xr^14*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 42120*xr^15*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 12960*xr^16*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 225720*xr*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 397440*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1438560*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2077920*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4113720*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4487040*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 6107400*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5092200*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4402800*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2384280*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 690840*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 441000*xr^12*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 270720*xr^13*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 73080*xr^14*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 73440*xr^15*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 15120*xr^16*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 249480*xr*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 446040*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1701000*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2184840*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5004720*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4227480*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7170480*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3255120*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4005720*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 558360*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 399960*xr^11*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 165960*xr^12*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 415440*xr^13*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 99720*xr^14*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 75600*xr^15*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 15120*xr^16*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 201960*xr*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 373680*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1348920*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1553040*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3495960*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2307600*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3999600*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 724680*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1864800*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1130040*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 321120*xr^11*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 694440*xr^12*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 233280*xr^13*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 101160*xr^14*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 55080*xr^15*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 15120*xr^16*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 118800*xr*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 232200*xr^2*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 709560*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 738720*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1216080*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 647280*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 291960*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24480*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 576720*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 320760*xr^10*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 179640*xr^11*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 424800*xr^12*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 46800*xr^13*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 74880*xr^14*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 35640*xr^15*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 12960*xr^16*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 49500*xr*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 104400*xr^2*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 233640*xr^3*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 218160*xr^4*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 36180*xr^5*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 28440*xr^6*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 587880*xr^7*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 132480*xr^8*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 395460*xr^9*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 333000*xr^10*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 246960*xr^11*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 73080*xr^12*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 11340*xr^13*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 30240*xr^14*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 22320*xr^15*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7560*xr^16*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 13860*xr*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 32220*xr^2*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 40860*xr^3*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 29340*xr^4*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 99720*xr^5*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 93960*xr^6*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 109800*xr^7*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 66960*xr^8*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 103140*xr^9*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 44100*xr^10*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 27900*xr^11*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 103500*xr^12*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 11520*xr^13*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3600*xr^14*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10800*xr^15*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2520*xr^16*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2340*xr*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6120*xr^2*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1620*xr^3*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2520*xr^4*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 15660*xr^5*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 21960*xr^6*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 23940*xr^7*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9000*xr^8*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 49140*xr^9*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3960*xr^10*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 40860*xr^11*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5400*xr^12*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 900*xr^13*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 360*xr^14*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3060*xr^15*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 360*xr^16*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 180*xr*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 540*xr^2*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 360*xr^3*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1080*xr^4*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2340*xr^5*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1620*xr^6*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6840*xr^7*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3600*xr^8*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7740*xr^9*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3780*xr^10*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3960*xr^11*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1080*xr^12*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1260*xr^13*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 180*xr^14*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 360*xr^15*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 540*xr*Zeta[3] + 5580*xr^2*Zeta[3] - 
       12960*xr^3*Zeta[3] - 29880*xr^4*Zeta[3] + 66420*xr^5*Zeta[3] + 
       62100*xr^6*Zeta[3] - 156600*xr^7*Zeta[3] - 57600*xr^8*Zeta[3] + 
       202500*xr^9*Zeta[3] + 11700*xr^10*Zeta[3] - 149040*xr^11*Zeta[3] + 
       20520*xr^12*Zeta[3] + 58860*xr^13*Zeta[3] - 16020*xr^14*Zeta[3] - 
       9720*xr^15*Zeta[3] + 3600*xr^16*Zeta[3] + 4860*xr*z*Zeta[3] + 
       44820*xr^2*z*Zeta[3] - 53100*xr^3*z*Zeta[3] - 14400*xr^4*z*Zeta[3] - 
       181620*xr^5*z*Zeta[3] - 146340*xr^6*z*Zeta[3] + 
       1077300*xr^7*z*Zeta[3] - 180360*xr^8*z*Zeta[3] - 
       1584540*xr^9*z*Zeta[3] + 904140*xr^10*z*Zeta[3] + 
       783900*xr^11*z*Zeta[3] - 892080*xr^12*z*Zeta[3] + 
       85860*xr^13*z*Zeta[3] + 297540*xr^14*z*Zeta[3] - 
       149220*xr^15*z*Zeta[3] - 13320*xr^16*z*Zeta[3] + 
       16560*xr^17*z*Zeta[3] + 17820*xr*z^2*Zeta[3] + 
       147960*xr^2*z^2*Zeta[3] + 81720*xr^3*z^2*Zeta[3] + 
       486000*xr^4*z^2*Zeta[3] - 1463580*xr^5*z^2*Zeta[3] + 
       521640*xr^6*z^2*Zeta[3] - 1319760*xr^7*z^2*Zeta[3] + 
       1162080*xr^8*z^2*Zeta[3] + 4054500*xr^9*z^2*Zeta[3] - 
       6364440*xr^10*z^2*Zeta[3] + 1657080*xr^11*z^2*Zeta[3] + 
       3544560*xr^12*z^2*Zeta[3] - 3412260*xr^13*z^2*Zeta[3] + 
       808920*xr^14*z^2*Zeta[3] + 300960*xr^15*z^2*Zeta[3] - 
       319680*xr^16*z^2*Zeta[3] + 83520*xr^17*z^2*Zeta[3] + 
       12960*xr^18*z^2*Zeta[3] + 29700*xr*z^3*Zeta[3] + 
       242100*xr^2*z^3*Zeta[3] + 997200*xr^3*z^3*Zeta[3] + 
       1160100*xr^4*z^3*Zeta[3] + 215460*xr^5*z^3*Zeta[3] + 
       2703780*xr^6*z^3*Zeta[3] - 10539720*xr^7*z^3*Zeta[3] + 
       8344980*xr^8*z^3*Zeta[3] - 9788220*xr^9*z^3*Zeta[3] + 
       23414940*xr^10*z^3*Zeta[3] - 25025760*xr^11*z^3*Zeta[3] + 
       7446060*xr^12*z^3*Zeta[3] + 3797820*xr^13*z^3*Zeta[3] - 
       4953780*xr^14*z^3*Zeta[3] + 2629080*xr^15*z^3*Zeta[3] - 
       834660*xr^16*z^3*Zeta[3] + 83160*xr^17*z^3*Zeta[3] + 
       77760*xr^18*z^3*Zeta[3] + 153900*xr^2*z^4*Zeta[3] + 
       2951100*xr^3*z^4*Zeta[3] - 126360*xr^4*z^4*Zeta[3] + 
       13476240*xr^5*z^4*Zeta[3] - 4793580*xr^6*z^4*Zeta[3] + 
       14797620*xr^7*z^4*Zeta[3] - 15720480*xr^8*z^4*Zeta[3] - 
       2062440*xr^9*z^4*Zeta[3] - 17184780*xr^10*z^4*Zeta[3] + 
       50557860*xr^11*z^4*Zeta[3] - 46596600*xr^12*z^4*Zeta[3] + 
       26589600*xr^13*z^4*Zeta[3] - 11829780*xr^14*z^4*Zeta[3] + 
       3169260*xr^15*z^4*Zeta[3] - 680400*xr^16*z^4*Zeta[3] - 
       361800*xr^17*z^4*Zeta[3] + 194400*xr^18*z^4*Zeta[3] - 
       106920*xr*z^5*Zeta[3] - 100440*xr^2*z^5*Zeta[3] + 
       4774680*xr^3*z^5*Zeta[3] - 3367440*xr^4*z^5*Zeta[3] + 
       34145280*xr^5*z^5*Zeta[3] - 23616360*xr^6*z^5*Zeta[3] + 
       92014920*xr^7*z^5*Zeta[3] - 79332480*xr^8*z^5*Zeta[3] + 
       119243520*xr^9*z^5*Zeta[3] - 151324200*xr^10*z^5*Zeta[3] + 
       92336040*xr^11*z^5*Zeta[3] - 48062160*xr^12*z^5*Zeta[3] + 
       16152480*xr^13*z^5*Zeta[3] - 10770840*xr^14*z^5*Zeta[3] - 
       3342600*xr^15*z^5*Zeta[3] + 21600*xr^16*z^5*Zeta[3] - 
       1323000*xr^17*z^5*Zeta[3] + 259200*xr^18*z^5*Zeta[3] - 
       249480*xr*z^6*Zeta[3] - 196560*xr^2*z^6*Zeta[3] + 
       4838400*xr^3*z^6*Zeta[3] - 3689280*xr^4*z^6*Zeta[3] + 
       41852160*xr^5*z^6*Zeta[3] - 20794320*xr^6*z^6*Zeta[3] + 
       129746880*xr^7*z^6*Zeta[3] - 51907680*xr^8*z^6*Zeta[3] + 
       181145520*xr^9*z^6*Zeta[3] - 40674960*xr^10*z^6*Zeta[3] + 
       24831360*xr^11*z^6*Zeta[3] - 30879360*xr^12*z^6*Zeta[3] - 
       12502080*xr^13*z^6*Zeta[3] - 3639600*xr^14*z^6*Zeta[3] - 
       10048320*xr^15*z^6*Zeta[3] + 444960*xr^16*z^6*Zeta[3] - 
       2033640*xr^17*z^6*Zeta[3] + 194400*xr^18*z^6*Zeta[3] - 
       320760*xr*z^7*Zeta[3] + 42120*xr^2*z^7*Zeta[3] + 
       3237840*xr^3*z^7*Zeta[3] + 791640*xr^4*z^7*Zeta[3] + 
       29274480*xr^5*z^7*Zeta[3] + 10306440*xr^6*z^7*Zeta[3] + 
       80090640*xr^7*z^7*Zeta[3] + 54843480*xr^8*z^7*Zeta[3] + 
       89386560*xr^9*z^7*Zeta[3] + 116847000*xr^10*z^7*Zeta[3] + 
       64859760*xr^11*z^7*Zeta[3] + 52046280*xr^12*z^7*Zeta[3] + 
       1915920*xr^13*z^7*Zeta[3] + 8247960*xr^14*z^7*Zeta[3] - 
       7160400*xr^15*z^7*Zeta[3] + 837000*xr^16*z^7*Zeta[3] - 
       1761480*xr^17*z^7*Zeta[3] + 77760*xr^18*z^7*Zeta[3] - 
       267300*xr*z^8*Zeta[3] + 332100*xr^2*z^8*Zeta[3] + 
       1528200*xr^3*z^8*Zeta[3] + 4433400*xr^4*z^8*Zeta[3] + 
       12025260*xr^5*z^8*Zeta[3] + 24525180*xr^6*z^8*Zeta[3] + 
       21109680*xr^7*z^8*Zeta[3] + 59395680*xr^8*z^8*Zeta[3] + 
       19888380*xr^9*z^8*Zeta[3] + 37861020*xr^10*z^8*Zeta[3] + 
       49365000*xr^11*z^8*Zeta[3] + 34107480*xr^12*z^8*Zeta[3] + 
       19165140*xr^13*z^8*Zeta[3] + 10795140*xr^14*z^8*Zeta[3] - 
       285120*xr^15*z^8*Zeta[3] + 1060560*xr^16*z^8*Zeta[3] - 
       878040*xr^17*z^8*Zeta[3] + 12960*xr^18*z^8*Zeta[3] - 
       148500*xr*z^9*Zeta[3] + 360900*xr^2*z^9*Zeta[3] + 
       602100*xr^3*z^9*Zeta[3] + 3489840*xr^4*z^9*Zeta[3] + 
       2835540*xr^5*z^9*Zeta[3] + 10569420*xr^6*z^9*Zeta[3] + 
       1373220*xr^7*z^9*Zeta[3] + 2842920*xr^8*z^9*Zeta[3] + 
       5211900*xr^9*z^9*Zeta[3] - 8769060*xr^10*z^9*Zeta[3] - 
       6082020*xr^11*z^9*Zeta[3] + 116640*xr^12*z^9*Zeta[3] + 
       7240860*xr^13*z^9*Zeta[3] + 3270420*xr^14*z^9*Zeta[3] + 
       1722060*xr^15*z^9*Zeta[3] + 652680*xr^16*z^9*Zeta[3] - 
       221400*xr^17*z^9*Zeta[3] - 53460*xr*z^10*Zeta[3] + 
       195480*xr^2*z^10*Zeta[3] + 233640*xr^3*z^10*Zeta[3] + 
       1020240*xr^4*z^10*Zeta[3] + 278460*xr^5*z^10*Zeta[3] - 
       471960*xr^6*z^10*Zeta[3] - 308880*xr^7*z^10*Zeta[3] - 
       4596480*xr^8*z^10*Zeta[3] - 492660*xr^9*z^10*Zeta[3] + 
       5673960*xr^10*z^10*Zeta[3] + 527400*xr^11*z^10*Zeta[3] - 
       1782000*xr^12*z^10*Zeta[3] - 773820*xr^13*z^10*Zeta[3] - 
       201960*xr^14*z^10*Zeta[3] + 601920*xr^15*z^10*Zeta[3] + 
       162720*xr^16*z^10*Zeta[3] - 12600*xr^17*z^10*Zeta[3] - 
       11340*xr*z^11*Zeta[3] + 55620*xr^2*z^11*Zeta[3] + 
       72000*xr^3*z^11*Zeta[3] - 9180*xr^4*z^11*Zeta[3] - 
       95220*xr^5*z^11*Zeta[3] - 646380*xr^6*z^11*Zeta[3] - 
       63720*xr^7*z^11*Zeta[3] + 1569780*xr^8*z^11*Zeta[3] + 
       167580*xr^9*z^11*Zeta[3] - 1578420*xr^10*z^11*Zeta[3] - 
       13680*xr^11*z^11*Zeta[3] + 750060*xr^12*z^11*Zeta[3] - 
       93420*xr^13*z^11*Zeta[3] - 146340*xr^14*z^11*Zeta[3] + 
       34200*xr^15*z^11*Zeta[3] + 4860*xr^16*z^11*Zeta[3] + 
       3600*xr^17*z^11*Zeta[3] - 1080*xr*z^12*Zeta[3] + 
       6660*xr^2*z^12*Zeta[3] + 10620*xr^3*z^12*Zeta[3] - 
       43560*xr^4*z^12*Zeta[3] - 41040*xr^5*z^12*Zeta[3] + 
       121500*xr^6*z^12*Zeta[3] + 83700*xr^7*z^12*Zeta[3] - 
       187200*xr^8*z^12*Zeta[3] - 99000*xr^9*z^12*Zeta[3] + 
       171900*xr^10*z^12*Zeta[3] + 68580*xr^11*z^12*Zeta[3] - 
       93960*xr^12*z^12*Zeta[3] - 25920*xr^13*z^12*Zeta[3] + 
       28260*xr^14*z^12*Zeta[3] + 4140*xr^15*z^12*Zeta[3] - 
       3600*xr^16*z^12*Zeta[3])/(360*xr*(-1 + xr - z)*(1 + z)^4*
       (1 + z + xr*z)*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^3*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^3)), 
 "c_{L;g}^{(2),[1]}" -> LL^2*((Nh*(1 - 2*xr + 2*xr^2)*z)/(6*(1 + z)) + 
     Ca*(-1/12*((-1 + xr)*(4 + 7*xr + 31*xr^2)*z)/(xr*(1 + z)) + 
       ((1 + 4*xr)*z*G0[0, xr])/(2*(1 + z)) + 
       ((1 - 2*xr + 2*xr^2)*z*G0[1, xr])/(2*(1 + z))) + 
     Cf*(((-1 + 4*xr)*z)/(8*(1 + z)) - ((1 - 2*xr + 4*xr^2)*z*G0[0, xr])/
        (4*(1 + z)) + ((1 - 2*xr + 2*xr^2)*z*G0[1, xr])/(2*(1 + z)))) + 
   Nh*(-1/3*(z*(1 + 2*xr - 6*xr^2 + 2*z + 4*xr^2*z + z^2 - 2*xr*z^2 + 
         2*xr^2*z^2)*G0[0, xr]*G0[0, z])/(1 + z)^3 + 
     G0[0, z]*((-2*(-1 + xr)*xr*(2 - z + z^2))/(3*(1 + z)^2) + 
       ((1 - 2*xr + 2*xr^2)*z*G0[1, xr])/(3*(1 + z)) - 
       (4*xr*(-1 + 2*xr - z)*z*G0[1 + z, xr])/(3*(1 + z)^3)) + 
     (z*(1 + 2*xr - 6*xr^2 + 2*z + 4*xr^2*z + z^2 - 2*xr*z^2 + 2*xr^2*z^2)*
       G0[-1, 0, z])/(3*(1 + z)^3) + 
     (z*(1 + 2*xr - 6*xr^2 + 2*z + 4*xr^2*z + z^2 - 2*xr*z^2 + 2*xr^2*z^2)*
       G0[0, -1, z])/(3*(1 + z)^3) - 
     (z*(1 + 6*xr - 14*xr^2 + 2*z + 4*xr*z + 4*xr^2*z + z^2 - 2*xr*z^2 + 
        2*xr^2*z^2)*G0[0, 0, z])/(3*(1 + z)^3)) + 
   LL*(Nh*((2*(-1 + xr)*xr*(2 - z + z^2))/(3*(1 + z)^2) - 
       (z*(1 + 2*xr - 6*xr^2 + 2*z + 4*xr^2*z + z^2 - 2*xr*z^2 + 2*xr^2*z^2)*
         G0[-1, z])/(3*(1 + z)^3) + (z*(1 + 2*xr - 6*xr^2 + 2*z + 4*xr^2*z + 
          z^2 - 2*xr*z^2 + 2*xr^2*z^2)*G0[0, xr])/(3*(1 + z)^3) - 
       (4*xr*(-1 + 2*xr - z)*z*G0[0, z])/(3*(1 + z)^3) - 
       ((1 - 2*xr + 2*xr^2)*z*G0[1, xr])/(3*(1 + z)) + 
       (4*xr*(-1 + 2*xr - z)*z*G0[1 + z, xr])/(3*(1 + z)^3)) + 
     Cf*((12 - 36*xr^2 + 24*xr^3 + 45*z - 3*Pi^2*z - 126*xr*z + 9*Pi^2*xr*z + 
         141*xr^2*z - 14*Pi^2*xr^2*z - 60*xr^3*z + 8*Pi^2*xr^3*z + 33*z^2 - 
         3*Pi^2*z^2 - 102*xr*z^2 + 6*Pi^2*xr*z^2 + 60*xr^2*z^2 - 
         8*Pi^2*xr^2*z^2)/(12*(-1 + xr - z)*(1 + z)) - 
       ((4*xr + 3*z - 12*xr*z + 14*xr^2*z)*G0[0, xr])/(2*(1 + z)) + 
       (z*(-3 + 6*xr - 6*xr^2 + z)*G0[0, z])/(2*(1 + z)) + 
       ((3 - 9*xr + 7*xr^2)*z*G0[1, xr])/(1 + z) + 
       G0[-1, z]*(-1/4*(z*(-7 + 16*xr - 12*xr^2 + 2*z))/(1 + z) + 
         ((1 - 2*xr + 4*xr^2)*z*G0[0, xr])/(2*(1 + z)) - 
         ((1 - 2*xr + 2*xr^2)*z*G0[1, xr])/(1 + z)) - 
       (z*(1 - 4*xr + 2*z)*G0[1 + z, xr])/(4*(1 + z)) + 
       ((1 - 2*xr + 4*xr^2)*z*G0[-1, -1, z])/(2*(1 + z)) - 
       ((1 - 2*xr + 4*xr^2)*z*G0[-1, 0, z])/(2*(1 + z)) - 
       ((1 - 2*xr + 4*xr^2)*z*G0[0, 0, xr])/(1 + z) + 
       (2*(1 - 2*xr + 3*xr^2)*z*G0[0, 1, xr])/(1 + z) - 
       ((1 - 2*xr + 4*xr^2)*z*G0[0, 1 + z, xr])/(2*(1 + z)) + 
       (2*(1 - 2*xr + 2*xr^2)*z*G0[1, 0, xr])/(1 + z) - 
       (3*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, xr])/(1 + z) + 
       ((1 - 2*xr + 2*xr^2)*z*G0[1, 1 + z, xr])/(1 + z)) + 
     Ca*((-24 + 72*xr + 360*xr^2 - 408*xr^3 - 104*z + 225*xr*z - 243*xr^2*z + 
         42*Pi^2*xr^2*z + 113*xr^3*z - 36*Pi^2*xr^3*z - 136*z^2 + 
         234*xr*z^2 - 606*xr^2*z^2 + 12*Pi^2*xr^2*z^2 + 490*xr^3*z^2 + 
         24*Pi^2*xr^3*z^2 - 56*z^3 + 81*xr*z^3 - 3*xr^2*z^3 - 
         30*Pi^2*xr^2*z^3 - 31*xr^3*z^3 + 12*Pi^2*xr^3*z^3)/
        (18*xr*(1 + z)^3) + G0[0, xr]*
        (-1/6*(-96*xr + 9*z - 118*xr^2*z + 18*z^2 + 72*xr*z^2 + 
            212*xr^2*z^2 + 9*z^3 - 24*xr*z^3 + 106*xr^2*z^3)/(1 + z)^3 + 
         (z*(1 - 12*xr + z + 4*xr*z)*G0[0, z])/(1 + z)^2) + 
       ((-1 + xr)*(24*xr^2 + 4*z + 7*xr*z + 13*xr^2*z + 4*z^2 + 7*xr*z^2 + 
          37*xr^2*z^2)*G0[1, xr])/(3*xr*(1 + z)^2) - 
       (4*(-1 + xr - z)*z*(1 + xr + 28*xr^2 + 2*z + xr*z + z^2)*
         G0[1 + z, xr])/(3*xr*(1 + z)^3) + 
       G0[0, z]*(-1/6*(z*(4 - 3*xr + 192*xr^2 - 193*xr^3 + 16*z - 6*xr*z + 
             168*xr^2*z + 62*xr^3*z + 20*z^2 - 3*xr*z^2 - 24*xr^2*z^2 + 
             31*xr^3*z^2 + 8*z^3))/(xr*(1 + z)^3) + 
         ((1 - 2*xr + 2*xr^2)*z*G0[1, xr])/(1 + z) - 
         (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, xr])/(1 + z)^3) + 
       G0[-1, z]*((z*(-3*xr + 84*xr^2 - 81*xr^3 + 4*z - 6*xr*z + 60*xr^2*z + 
            62*xr^3*z + 8*z^2 - 3*xr*z^2 - 24*xr^2*z^2 + 31*xr^3*z^2 + 
            4*z^3))/(3*xr*(1 + z)^3) - (2*z*(1 - 4*xr + z + 4*xr*z)*
           G0[0, xr])/(1 + z)^2 - (2*(1 - 2*xr + 2*xr^2)*z*G0[1, xr])/
          (1 + z) + (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, xr])/(1 + z)^3) - 
       (16*xr*z*G0[-1, -1, z])/(1 + z)^2 + 
       ((1 + 2*xr + 2*xr^2)*z*G0[-1, 0, xr])/(1 + z) + 
       (16*xr*z*G0[-1, 0, z])/(1 + z)^2 + (z*(3 - 6*xr + 3*z + 10*xr*z)*
         G0[0, 0, xr])/(1 + z)^2 + (4*xr*z*(-1 - 3*xr - 4*z + 2*xr*z - 
          3*z^2 + xr*z^2)*G0[0, 1, xr])/(1 + z)^3 + 
       (16*xr*z*G0[0, 1 + z, xr])/(1 + z)^2 + 
       (2*(1 - 2*xr + 2*xr^2)*z*G0[1, 0, xr])/(1 + z) - 
       (3*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, xr])/(1 + z) - 
       (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, xr])/(1 + z)^3 + 
       (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1, xr])/(1 + z)^3 + 
       (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1 + z, xr])/(1 + z)^3)) + 
   Ca*(((-144*xr^2 - 288*xr^3 - 144*xr^4 + 24*xr*z - 804*xr^2*z - 
        567*xr^3*z + 270*xr^4*z + 585*xr^5*z - 32*z^2 + 20*xr*z^2 - 
        1652*xr^2*z^2 + 430*xr^3*z^2 - 2296*xr^4*z^2 + 1222*xr^5*z^2 + 
        192*xr^6*z^2 - 128*z^3 - 32*xr*z^3 - 1568*xr^2*z^3 + 1231*xr^3*z^3 - 
        2786*xr^4*z^3 - 629*xr^5*z^3 + 192*xr^6*z^3 - 192*z^4 + 24*xr*z^4 - 
        672*xr^2*z^4 + 300*xr^3*z^4 + 300*xr^4*z^4 - 672*xr^5*z^4 - 128*z^5 + 
        104*xr*z^5 - 92*xr^2*z^5 - 266*xr^3*z^5 + 404*xr^4*z^5 - 
        182*xr^5*z^5 - 32*z^6 + 52*xr*z^6 + 4*xr^2*z^6 - 44*xr^3*z^6 + 
        28*xr^4*z^6 - 8*xr^5*z^6)*G0[-1, -1, z])/(12*xr*(1 + z)^4*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)) + 
     ((24*xr^2 + 24*xr^3 - 48*xr^4 - 48*xr^5 + 24*xr^6 + 24*xr^7 - 6*xr*z + 
        33*xr^2*z + 75*xr^3*z + 294*xr^4*z + 276*xr^5*z + 57*xr^6*z + 
        39*xr^7*z + 4*z^2 - 6*xr*z^2 - 8*xr^2*z^2 - 134*xr^3*z^2 - 
        176*xr^4*z^2 - 158*xr^5*z^2 - 12*xr^6*z^2 + 10*xr^7*z^2 + 8*z^3 + 
        6*xr*z^3 + 45*xr^2*z^3 + 95*xr^3*z^3 + 98*xr^4*z^3 + 60*xr^5*z^3 + 
        9*xr^6*z^3 - xr^7*z^3 + 4*z^4 + 6*xr*z^4 - 2*xr^2*z^4 - 8*xr^3*z^4 - 
        8*xr^4*z^4 - 2*xr^5*z^4 + 6*xr^6*z^4 + 4*xr^7*z^4)*G0[-1, 0, xr])/
      (3*xr*(1 + z)*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-144*xr^2 - 288*xr^3 - 144*xr^4 + 12*xr*z - 492*xr^2*z - 231*xr^3*z - 
        42*xr^4*z + 261*xr^5*z - 16*z^2 + 4*xr*z^2 - 772*xr^2*z^2 + 
        462*xr^3*z^2 - 888*xr^4*z^2 + 822*xr^5*z^2 + 192*xr^6*z^2 - 64*z^3 - 
        40*xr*z^3 - 784*xr^2*z^3 + 591*xr^3*z^3 - 1170*xr^4*z^3 - 
        333*xr^5*z^3 + 192*xr^6*z^3 - 96*z^4 - 24*xr*z^4 - 480*xr^2*z^4 + 
        268*xr^3*z^4 - 148*xr^4*z^4 - 176*xr^5*z^4 - 64*z^5 + 28*xr*z^5 - 
        100*xr^2*z^5 + 38*xr^3*z^5 + 60*xr^4*z^5 - 58*xr^5*z^5 - 16*z^6 + 
        20*xr*z^6 + 20*xr^2*z^6 - 44*xr^3*z^6 + 28*xr^4*z^6 - 8*xr^5*z^6)*
       G0[-1, 0, z])/(12*xr*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + 
        xr^2*z)) + G0[-1, xr]*
      (-1/12*(Pi^2*z*(5 + 6*xr + 2*xr^2 + 5*z + 8*xr*z + 10*xr^2*z))/
         (1 + z)^2 - (xr*z*(2 + 4*xr + z)*G0[-1, -1, z])/(2*(1 + z)^2) + 
       (xr*z*(2 + 4*xr + z)*G0[-1, 0, z])/(2*(1 + z)^2)) + 
     (z*(12*xr - 12*xr^2 - 24*xr^3 + 24*xr^4 + 12*xr^5 - 12*xr^6 + 6*z + 
        78*xr*z - 18*xr^2*z + 30*xr^3*z - 372*xr^4*z + 180*xr^5*z + 
        48*xr^6*z - 48*xr^7*z + 30*z^2 + 186*xr*z^2 + 129*xr^2*z^2 + 
        432*xr^3*z^2 + 564*xr^4*z^2 - 378*xr^5*z^2 + 237*xr^6*z^2 - 
        96*xr^7*z^2 + 60*z^3 + 204*xr*z^3 + 367*xr^2*z^3 + 552*xr^3*z^3 + 
        1090*xr^4*z^3 + 300*xr^5*z^3 + 307*xr^6*z^3 - 48*xr^7*z^3 + 60*z^4 + 
        96*xr*z^4 + 327*xr^2*z^4 + 60*xr^3*z^4 + 142*xr^4*z^4 + 84*xr^5*z^4 + 
        159*xr^6*z^4 + 30*z^5 + 6*xr*z^5 + 87*xr^2*z^5 - 102*xr^3*z^5 + 
        10*xr^4*z^5 + 33*xr^6*z^5 + 6*z^6 - 6*xr*z^6 - 8*xr^2*z^6 + 
        12*xr^3*z^6 - 2*xr^4*z^6 - 6*xr^5*z^6 + 4*xr^6*z^6)*G0[0, -1, z])/
      (6*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-288*xr - 576*xr^2 - 288*xr^3 + 51*z - 750*xr*z - 1288*xr^2*z - 
        2546*xr^3*z - 907*xr^4*z + 204*z^2 - 588*xr*z^2 - 514*xr^2*z^2 - 
        136*xr^3*z^2 - 1894*xr^4*z^2 - 192*xr^5*z^2 + 306*z^3 - 144*xr*z^3 + 
        963*xr^2*z^3 + 2502*xr^3*z^3 + 537*xr^4*z^3 - 192*xr^5*z^3 + 
        204*z^4 - 84*xr*z^4 + 1196*xr^2*z^4 - 488*xr^3*z^4 + 1208*xr^4*z^4 + 
        51*z^5 - 66*xr*z^5 + 431*xr^2*z^5 - 868*xr^3*z^5 + 452*xr^4*z^5)*
       G0[0, 0, xr])/(12*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)) + 
     (z*(4 - 3*xr + 172*xr^2 - 175*xr^3 - 356*xr^4 + 359*xr^5 + 180*xr^6 - 
        181*xr^7 + 28*z - 21*xr*z + 674*xr^2*z - 517*xr^3*z + 1582*xr^4*z - 
        1697*xr^5*z + 564*xr^6*z - 565*xr^7*z + 48*xr^8*z + 80*z^2 - 
        60*xr*z^2 + 1030*xr^2*z^2 - 575*xr^3*z^2 + 3296*xr^4*z^2 - 
        1966*xr^5*z^2 + 1434*xr^6*z^2 - 599*xr^7*z^2 + 96*xr^8*z^2 + 
        120*z^3 - 90*xr*z^3 + 756*xr^2*z^3 - 365*xr^3*z^3 + 624*xr^4*z^3 + 
        196*xr^5*z^3 + 324*xr^6*z^3 - 221*xr^7*z^3 + 48*xr^8*z^3 + 100*z^4 - 
        75*xr*z^4 + 248*xr^2*z^4 - 190*xr^3*z^4 - 536*xr^4*z^4 + 
        29*xr^5*z^4 + 12*xr^6*z^4 - 4*xr^7*z^4 + 44*z^5 - 33*xr*z^5 + 
        10*xr^2*z^5 - 50*xr^3*z^5 + 194*xr^4*z^5 - 75*xr^5*z^5 - 
        24*xr^6*z^5 - 2*xr^7*z^5 + 8*z^6 - 6*xr*z^6 - 10*xr^2*z^6 + 
        8*xr^3*z^6 - 4*xr^4*z^6 + 2*xr^5*z^6 + 6*xr^6*z^6 - 4*xr^7*z^6)*
       G0[0, 0, z])/(6*xr*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     G0[1 + z, xr]*((-48 + 144*xr + 720*xr^2 - 816*xr^3 - 248*z + 519*xr*z - 
         189*xr^2*z - 72*Pi^2*xr^2*z + 1598*xr^3*z + 144*Pi^2*xr^3*z - 
         816*xr^4*z - 512*z^2 + 637*xr*z^2 - 1935*xr^2*z^2 - 
         144*Pi^2*xr^2*z^2 + 155*xr^3*z^2 + 72*Pi^2*xr^3*z^2 + 
         1694*xr^4*z^2 + 144*Pi^2*xr^4*z^2 - 528*z^3 + 237*xr*z^3 - 
         471*xr^2*z^3 - 72*Pi^2*xr^2*z^3 - 1761*xr^3*z^3 - 72*Pi^2*xr^3*z^3 - 
         468*xr^4*z^3 - 272*z^4 - 81*xr*z^4 + 507*xr^2*z^4 + 450*xr^3*z^4 + 
         48*xr^4*z^4 - 56*z^5 - 56*xr*z^5 - 48*xr^2*z^5 - 48*xr^3*z^5)/
        (36*xr*(1 + z)^3*(1 + z + xr*z)) - (8*xr*(-1 + 2*xr - z)*z*
         G0[-1, -1, z])/(1 + z)^3 + (2*xr*(-1 + 2*xr - z)*z*G0[0, -1, z])/
        (1 + z)^3 + (6*xr*(-1 + 2*xr - z)*z*G0[0, 0, z])/(1 + z)^3) + 
     G0[1, xr]*(-1/36*(-96 + 288*xr + 2016*xr^2 - 2208*xr^3 - 320*z + 
          612*xr*z + 6*Pi^2*xr*z - 2223*xr^2*z - 24*Pi^2*xr^2*z + 
          1904*xr^3*z + 36*Pi^2*xr^3*z - 224*z^2 + 324*xr*z^2 + 
          6*Pi^2*xr*z^2 - 111*xr^2*z^2 - 18*Pi^2*xr^2*z^2 - 16*xr^3*z^2 + 
          12*Pi^2*xr^3*z^2)/(xr*(1 + z)^2) + 
       (z*(2 - 6*xr + 8*xr^2 + 2*z - 5*xr*z + 4*xr^2*z)*G0[-1, -1, z])/
        (1 + z)^2 - (xr*(-2 + 4*xr - z)*z*G0[-1, 0, z])/(1 + z)^2 - 
       (xr*(-2 + 4*xr - z)*z*G0[0, -1, z])/(2*(1 + z)^2) - 
       (z*(2 - 2*xr + 2*z - 3*xr*z + 4*xr^2*z)*G0[0, 0, z])/(2*(1 + z)^2)) + 
     G0[0, xr]*((144 + 1152*xr - 1872*xr^2 + 780*z - 12*Pi^2*z + 2703*xr*z + 
         162*Pi^2*xr*z - 2090*xr^2*z - 120*Pi^2*xr^2*z - 1872*xr^3*z + 
         1476*z^2 - 36*Pi^2*z^2 + 2232*xr*z^2 + 207*Pi^2*xr*z^2 + 
         3301*xr^2*z^2 + 258*Pi^2*xr^2*z^2 - 1370*xr^3*z^2 - 
         120*Pi^2*xr^3*z^2 + 1188*z^3 - 36*Pi^2*z^3 + 963*xr*z^3 - 
         72*Pi^2*xr*z^3 + 3189*xr^2*z^3 + 297*Pi^2*xr^2*z^3 + 3228*xr^3*z^3 + 
         216*Pi^2*xr^3*z^3 + 348*z^4 - 12*Pi^2*z^4 + 282*xr*z^4 - 
         117*Pi^2*xr*z^4 - 330*xr^2*z^4 - 81*Pi^2*xr^2*z^4 - 300*xr^3*z^4 + 
         24*Pi^2*xr^3*z^4)/(36*(1 + z)^3*(1 + z + xr*z)) + 
       (z*(-6 + 48*xr + 436*xr^2 - 72*xr^3 - 926*xr^4 + 24*xr^5 + 496*xr^6 - 
          30*z + 96*xr*z + 1414*xr^2*z + 360*xr^3*z + 4982*xr^4*z - 
          408*xr^5*z + 1522*xr^6*z + 192*xr^7*z - 60*z^2 - 72*xr*z^2 + 
          1463*xr^2*z^2 + 72*xr^3*z^2 + 5590*xr^4*z^2 + 2064*xr^5*z^2 + 
          1439*xr^6*z^2 + 384*xr^7*z^2 - 60*z^3 - 288*xr*z^3 + 265*xr^2*z^3 - 
          792*xr^3*z^3 - 2174*xr^4*z^3 - 696*xr^5*z^3 + 145*xr^6*z^3 + 
          192*xr^7*z^3 - 30*z^4 - 192*xr*z^4 - 383*xr^2*z^4 - 48*xr^3*z^4 - 
          1536*xr^4*z^4 - 96*xr^5*z^4 - 419*xr^6*z^4 - 6*z^5 - 163*xr^2*z^5 + 
          336*xr^3*z^5 + 320*xr^4*z^5 + 48*xr^5*z^5 - 151*xr^6*z^5 + 
          24*xr*z^6 - 48*xr^3*z^6 + 24*xr^5*z^6)*G0[0, z])/
        (12*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       (z*(8 - 98*xr - 12*xr^2 + 16*z - 59*xr*z - 92*xr^2*z + 8*z^2 + 
          39*xr*z^2)*G0[-1, -1, z])/(4*(1 + z)^3) + 
       (xr*z*(66 + 12*xr + 59*z + 92*xr*z - 7*z^2)*G0[-1, 0, z])/
        (4*(1 + z)^3) + (xr*z*(10 + 4*xr + 7*z + 52*xr*z - 3*z^2)*
         G0[0, -1, z])/(4*(1 + z)^3) - 
       (z*(4 - 38*xr + 4*xr^2 + 8*z - 25*xr*z + 52*xr^2*z + 4*z^2 + 
          13*xr*z^2)*G0[0, 0, z])/(4*(1 + z)^3)) + 
     ((-120*xr + 264*xr^2 - 168*xr^3 + 24*xr^4 + 9*z - 153*xr*z - 
        277*xr^2*z + 131*xr^3*z - 94*xr^4*z + 27*z^2 + 48*xr*z^2 - 
        107*xr^2*z^2 - 540*xr^3*z^2 + 58*xr^4*z^2 + 27*z^3 + 75*xr*z^3 + 
        513*xr^2*z^3 + 173*xr^3*z^3 + 294*xr^4*z^3 + 9*z^4 - 6*xr*z^4 + 
        79*xr^2*z^4 + 212*xr^3*z^4 + 118*xr^4*z^4)*G0[0, 1, xr])/
      (3*(1 + z)^3*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-192*xr + 384*xr^3 - 192*xr^5 + 12*z - 468*xr*z + 311*xr^2*z - 
        2016*xr^3*z - 634*xr^4*z - 588*xr^5*z + 311*xr^6*z + 60*z^2 - 
        120*xr*z^2 + 1505*xr^2*z^2 - 1776*xr^3*z^2 + 2266*xr^4*z^2 - 
        936*xr^5*z^2 + 1385*xr^6*z^2 + 192*xr^7*z^2 + 120*z^3 + 384*xr*z^3 + 
        2683*xr^2*z^3 + 2184*xr^3*z^3 + 7682*xr^4*z^3 + 2184*xr^5*z^3 + 
        2347*xr^6*z^3 + 384*xr^7*z^3 + 120*z^4 + 96*xr*z^4 + 2129*xr^2*z^4 + 
        264*xr^3*z^4 + 4598*xr^4*z^4 - 408*xr^5*z^4 + 1841*xr^6*z^4 + 
        192*xr^7*z^4 + 60*z^5 - 228*xr*z^5 + 674*xr^2*z^5 - 792*xr^3*z^5 - 
        288*xr^4*z^5 - 84*xr^5*z^5 + 626*xr^6*z^5 + 12*z^6 - 72*xr*z^6 + 
        34*xr^2*z^6 + 456*xr^3*z^6 - 104*xr^4*z^6 + 58*xr^6*z^6 + 24*xr*z^7 - 
        48*xr^3*z^7 + 24*xr^5*z^7)*G0[0, 1 + z, xr])/
      (12*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((-1 + xr)*(64*xr^2 + 8*z + 15*xr*z + 15*xr^2*z + 8*z^2 + 15*xr*z^2 + 
        79*xr^2*z^2)*G0[1, 0, xr])/(4*xr*(1 + z)^2) - 
     ((-1 + xr)*(72*xr^2 - 144*xr^3 + 72*xr^4 + 8*z - 2*xr*z + 54*xr^2*z + 
        139*xr^3*z + 77*xr^4*z + 16*z^2 + 28*xr*z^2 + 95*xr^2*z^2 - 
        113*xr^3*z^2 + 82*xr^4*z^2 + 8*z^3 + 30*xr*z^3 + 113*xr^2*z^3 + 
        168*xr^3*z^3 + 77*xr^4*z^3)*G0[1, 1, xr])/(3*xr*(1 + z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     (z*(8 + 7*xr - 22*xr^2 - 32*xr^3 - 10*xr^4 + xr^5 + 8*z - 22*xr*z + 
        104*xr^2*z + 28*xr^3*z - 80*xr^4*z - 86*xr^5*z - 8*z^2 - xr*z^2 + 
        82*xr^2*z^2 - 232*xr^3*z^2 + 238*xr^4*z^2 - 79*xr^5*z^2 - 8*z^3 + 
        28*xr*z^3 - 44*xr^2*z^3 + 44*xr^3*z^3 - 28*xr^4*z^3 + 8*xr^5*z^3)*
       G0[1, 1 + z, xr])/(12*xr*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + 
        xr^2*z)) - (z*(-1 - 8*xr - 8*xr^2 - 2*z - 8*xr*z + 2*xr^2*z - z^2 + 
        xr^2*z^2)*G0[1 + z^(-1), 0, xr])/(4*(1 + z)^3) - 
     ((-24*xr^2 + 72*xr^3 - 72*xr^4 + 24*xr^5 - 8*z + 16*xr*z - 242*xr^2*z + 
        620*xr^3*z - 646*xr^4*z + 260*xr^5*z - 32*z^2 + 32*xr*z^2 - 
        437*xr^2*z^2 + 227*xr^3*z^2 + 58*xr^4*z^2 + 248*xr^5*z^2 - 48*z^3 - 
        252*xr^2*z^3 - 342*xr^3*z^3 - 180*xr^4*z^3 + 12*xr^5*z^3 - 32*z^4 - 
        32*xr*z^4 - 41*xr^2*z^4 - 21*xr^3*z^4 - 12*xr^4*z^4 - 8*z^5 - 
        16*xr*z^5 - 8*xr^2*z^5)*G0[1 + z, 0, xr])/(3*xr*(1 + z)^3*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((-24*xr^2 + 72*xr^3 - 72*xr^4 + 24*xr^5 - 8*z + 16*xr*z - 242*xr^2*z + 
        620*xr^3*z - 646*xr^4*z + 260*xr^5*z - 32*z^2 + 32*xr*z^2 - 
        437*xr^2*z^2 + 227*xr^3*z^2 + 58*xr^4*z^2 + 248*xr^5*z^2 - 48*z^3 - 
        252*xr^2*z^3 - 342*xr^3*z^3 - 180*xr^4*z^3 + 12*xr^5*z^3 - 32*z^4 - 
        32*xr*z^4 - 41*xr^2*z^4 - 21*xr^3*z^4 - 12*xr^4*z^4 - 8*z^5 - 
        16*xr*z^5 - 8*xr^2*z^5)*G0[1 + z, 1, xr])/(3*xr*(1 + z)^3*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((-24*xr^2 + 72*xr^3 - 72*xr^4 + 24*xr^5 + 2*z - 10*xr*z + 62*xr^2*z - 
        176*xr^3*z + 124*xr^4*z - 2*xr^5*z + 10*z^2 - 36*xr*z^2 + 
        283*xr^2*z^2 - 295*xr^3*z^2 + 249*xr^4*z^2 - 115*xr^5*z^2 + 
        24*xr^6*z^2 + 20*z^3 - 44*xr*z^3 + 239*xr^2*z^3 + 148*xr^3*z^3 + 
        113*xr^4*z^3 + 16*xr^5*z^3 + 24*xr^6*z^3 + 20*z^4 - 16*xr*z^4 - 
        xr^2*z^4 + 117*xr^3*z^4 + 27*xr^4*z^4 + 9*xr^5*z^4 + 10*z^5 + 
        6*xr*z^5 - 41*xr^2*z^5 - 78*xr^3*z^5 - 33*xr^4*z^5 + 2*z^6 + 
        4*xr*z^6 + 2*xr^2*z^6)*G0[1 + z, 1 + z, xr])/
      (3*xr*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     G0[0, z]*((z*(-8 + 36*xr + 558*xr^2 + 24*Pi^2*xr^2 - 1468*xr^3 - 
          24*Pi^2*xr^3 + 32*z + 100*xr*z + 669*xr^2*z + 48*Pi^2*xr^2*z + 
          556*xr^3*z + 96*Pi^2*xr^3*z - 1468*xr^4*z - 24*Pi^2*xr^4*z + 
          144*z^2 + 148*xr*z^2 - 288*xr^2*z^2 + 24*Pi^2*xr^2*z^2 + 
          1449*xr^3*z^2 + 120*Pi^2*xr^3*z^2 + 1448*xr^4*z^2 + 
          96*Pi^2*xr^4*z^2 + 160*z^3 + 140*xr*z^3 - 351*xr^2*z^3 - 
          527*xr^3*z^3 - 110*xr^4*z^3 + 56*z^4 + 56*xr*z^4 + 48*xr^2*z^4 + 
          48*xr^3*z^4))/(36*xr*(1 + z)^3*(1 + z + xr*z)) + 
       ((-96*xr^2 - 96*xr^3 + 96*xr^4 + 96*xr^5 - 8*z - 37*xr*z - 
          182*xr^2*z + 248*xr^3*z - 218*xr^4*z + 149*xr^5*z - 24*z^2 - 
          46*xr*z^2 - 72*xr^2*z^2 + 12*xr^3*z^2 - 32*xr^4*z^2 + 
          114*xr^5*z^2 - 24*z^3 + 19*xr*z^3 - 30*xr^2*z^3 + 144*xr^3*z^3 - 
          178*xr^4*z^3 + 69*xr^5*z^3 - 8*z^4 + 28*xr*z^4 - 44*xr^2*z^4 + 
          44*xr^3*z^4 - 28*xr^4*z^4 + 8*xr^5*z^4)*G0[1, xr])/
        (12*xr*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)) - 
       (z*(-1 - 8*xr - 8*xr^2 - 2*z - 8*xr*z + 2*xr^2*z - z^2 + xr^2*z^2)*
         G0[1 + z^(-1), xr])/(4*(1 + z)^3) - 
       ((-96*xr^2 + 96*xr^3 - 8*z - 21*xr*z - 180*xr^2*z + 317*xr^3*z - 
          32*z^2 - 63*xr*z^2 - 204*xr^2*z^2 + 257*xr^3*z^2 + 96*xr^4*z^2 - 
          48*z^3 - 63*xr*z^3 - 252*xr^2*z^3 + 36*xr^3*z^3 - 32*z^4 - 
          21*xr*z^4 - 132*xr^2*z^4 - 8*z^5)*G0[1 + z, xr])/
        (12*xr*(1 + z)^4) - ((-48*xr^2 + 96*xr^3 - 48*xr^4 + 8*z - 25*xr*z + 
          194*xr^2*z - 465*xr^3*z + 48*xr^4*z + 48*xr^5*z + 40*z^2 - 
          72*xr*z^2 + 796*xr^2*z^2 - 318*xr^3*z^2 + 204*xr^4*z^2 + 
          186*xr^5*z^2 + 96*xr^6*z^2 + 80*z^3 - 38*xr*z^3 + 788*xr^2*z^3 + 
          1041*xr^3*z^3 + 942*xr^4*z^3 + 783*xr^5*z^3 + 96*xr^6*z^3 + 
          80*z^4 + 68*xr*z^4 + 248*xr^2*z^4 + 740*xr^3*z^4 + 776*xr^4*z^4 + 
          248*xr^5*z^4 + 40*z^5 + 87*xr*z^5 + 58*xr^2*z^5 - 14*xr^3*z^5 - 
          30*xr^4*z^5 - 5*xr^5*z^5 + 8*z^6 + 28*xr*z^6 + 44*xr^2*z^6 + 
          44*xr^3*z^6 + 28*xr^4*z^6 + 8*xr^5*z^6)*G0[-((1 + z)/z), xr])/
        (12*xr*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       (z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, xr])/(1 + z)^2 + 
       (xr*z*(2 + 4*xr + z)*G0[-1, (-1 - z)/z, xr])/(2*(1 + z)^2) + 
       (z*(4 - 58*xr - 12*xr^2 + 8*z - 43*xr*z - 92*xr^2*z + 4*z^2 + 
          15*xr*z^2)*G0[0, 0, xr])/(4*(1 + z)^3) + 
       (z*(1 - 8*xr^2 + 2*z - 6*xr*z + 8*xr^2*z + z^2 - 6*xr*z^2 + 
          4*xr^2*z^2)*G0[0, 1, xr])/(1 + z)^3 - 
       (xr*z*(-2 - 4*xr - z + 4*xr*z + z^2)*G0[0, 1 + z^(-1), xr])/
        (2*(1 + z)^3) + (z*(4 - 26*xr - 52*xr^2 + 8*z - 19*xr*z + 60*xr^2*z + 
          4*z^2 + 7*xr*z^2)*G0[0, (-1 - z)/z, xr])/(4*(1 + z)^3) - 
       (z*(1 - 4*xr - 4*xr^2 + 2*z - 9*xr*z - 8*xr^2*z + z^2 - 5*xr*z^2 + 
          4*xr^2*z^2)*G0[0, 1 + z, xr])/(1 + z)^3 + 
       (xr*(-2 + 4*xr - z)*z*G0[1, 0, xr])/(2*(1 + z)^2) - 
       ((1 - 2*xr + 2*xr^2)*z*G0[1, 1, xr])/(1 + z) + 
       (z*(2 - 2*xr + 2*z - 3*xr*z + 4*xr^2*z)*G0[1, 1 + z, xr])/(1 + z)^2 + 
       (6*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1, xr])/(1 + z)^3 - 
       (10*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1 + z, xr])/(1 + z)^3) + 
     G0[-1, z]*(-1/36*(-48 + 144*xr + 720*xr^2 - 816*xr^3 - 264*z + 
          582*xr*z + 936*xr^2*z + 210*Pi^2*xr^2*z - 1338*xr^3*z - 
          120*Pi^2*xr^3*z - 816*xr^4*z - 448*z^2 + 810*xr*z^2 - 
          579*xr^2*z^2 + 363*Pi^2*xr^2*z^2 + 1276*xr^3*z^2 + 
          306*Pi^2*xr^3*z^2 - 1242*xr^4*z^2 - 120*Pi^2*xr^4*z^2 - 240*z^3 + 
          506*xr*z^3 - 1038*xr^2*z^3 + 96*Pi^2*xr^2*z^3 + 1155*xr^3*z^3 + 
          393*Pi^2*xr^3*z^3 + 2428*xr^4*z^3 + 216*Pi^2*xr^4*z^3 + 48*z^4 + 
          190*xr*z^4 - 195*xr^2*z^4 - 57*Pi^2*xr^2*z^4 - 595*xr^3*z^4 - 
          33*Pi^2*xr^3*z^4 - 172*xr^4*z^4 + 24*Pi^2*xr^4*z^4 + 56*z^5 + 
          56*xr*z^5 + 48*xr^2*z^5 + 48*xr^3*z^5)/(xr*(1 + z)^3*
          (1 + z + xr*z)) - ((64*xr - 128*xr^3 + 64*xr^5 - 8*z + 208*xr*z + 
          236*xr^2*z + 616*xr^3*z - 472*xr^4*z + 200*xr^5*z + 244*xr^6*z - 
          40*z^2 + 176*xr*z^2 + 530*xr^2*z^2 + 856*xr^3*z^2 + 2700*xr^4*z^2 + 
          8*xr^5*z^2 + 602*xr^6*z^2 + 64*xr^7*z^2 - 80*z^3 - 88*xr*z^3 + 
          61*xr^2*z^3 - 616*xr^3*z^3 + 1318*xr^4*z^3 + 624*xr^5*z^3 + 
          221*xr^6*z^3 + 128*xr^7*z^3 - 80*z^4 - 192*xr*z^4 - 637*xr^2*z^4 - 
          584*xr^3*z^4 - 3062*xr^4*z^4 - 328*xr^5*z^4 - 509*xr^6*z^4 + 
          64*xr^7*z^4 - 40*z^5 - 64*xr*z^5 - 517*xr^2*z^5 + 240*xr^3*z^5 - 
          966*xr^4*z^5 - 32*xr^5*z^5 - 493*xr^6*z^5 - 8*z^6 + 16*xr*z^6 - 
          113*xr^2*z^6 + 80*xr^3*z^6 + 242*xr^4*z^6 + 32*xr^5*z^6 - 
          121*xr^6*z^6 + 8*xr*z^7 - 16*xr^3*z^7 + 8*xr^5*z^7)*G0[0, xr])/
        (4*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       ((-192*xr^2 - 192*xr^3 + 192*xr^4 + 192*xr^5 - 24*z - 81*xr*z - 
          342*xr^2*z + 528*xr^3*z - 426*xr^4*z + 297*xr^5*z - 56*z^2 - 
          70*xr*z^2 - 248*xr^2*z^2 - 4*xr^3*z^2 + 16*xr^4*z^2 + 
          314*xr^5*z^2 - 40*z^3 + 39*xr*z^3 - 142*xr^2*z^3 + 520*xr^3*z^3 - 
          594*xr^4*z^3 + 217*xr^5*z^3 - 8*z^4 + 28*xr*z^4 - 44*xr^2*z^4 + 
          44*xr^3*z^4 - 28*xr^4*z^4 + 8*xr^5*z^4)*G0[1, xr])/
        (12*xr*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)) + 
       (z*(-1 - 8*xr - 8*xr^2 - 2*z - 8*xr*z + 2*xr^2*z - z^2 + xr^2*z^2)*
         G0[1 + z^(-1), xr])/(4*(1 + z)^3) + 
       ((-32*xr^2 + 32*xr^3 - 8*z - 7*xr*z - 204*xr^2*z + 255*xr^3*z - 
          32*z^2 - 21*xr*z^2 - 356*xr^2*z^2 + 235*xr^3*z^2 + 32*xr^4*z^2 - 
          48*z^3 - 21*xr*z^3 - 228*xr^2*z^3 + 12*xr^3*z^3 - 32*z^4 - 
          7*xr*z^4 - 44*xr^2*z^4 - 8*z^5)*G0[1 + z, xr])/(4*xr*(1 + z)^4) + 
       ((-48*xr^2 + 96*xr^3 - 48*xr^4 + 8*z - 25*xr*z + 194*xr^2*z - 
          465*xr^3*z + 48*xr^4*z + 48*xr^5*z + 40*z^2 - 72*xr*z^2 + 
          796*xr^2*z^2 - 318*xr^3*z^2 + 204*xr^4*z^2 + 186*xr^5*z^2 + 
          96*xr^6*z^2 + 80*z^3 - 38*xr*z^3 + 788*xr^2*z^3 + 1041*xr^3*z^3 + 
          942*xr^4*z^3 + 783*xr^5*z^3 + 96*xr^6*z^3 + 80*z^4 + 68*xr*z^4 + 
          248*xr^2*z^4 + 740*xr^3*z^4 + 776*xr^4*z^4 + 248*xr^5*z^4 + 
          40*z^5 + 87*xr*z^5 + 58*xr^2*z^5 - 14*xr^3*z^5 - 30*xr^4*z^5 - 
          5*xr^5*z^5 + 8*z^6 + 28*xr*z^6 + 44*xr^2*z^6 + 44*xr^3*z^6 + 
          28*xr^4*z^6 + 8*xr^5*z^6)*G0[-((1 + z)/z), xr])/
        (12*xr*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       (z*(2 + 2*xr + 2*z + 3*xr*z + 4*xr^2*z)*G0[-1, 0, xr])/(1 + z)^2 - 
       (xr*z*(2 + 4*xr + z)*G0[-1, (-1 - z)/z, xr])/(2*(1 + z)^2) - 
       (z*(16 - 82*xr - 12*xr^2 + 32*z - 27*xr*z - 92*xr^2*z + 16*z^2 + 
          55*xr*z^2)*G0[0, 0, xr])/(4*(1 + z)^3) - 
       (z*(1 - 4*xr - 20*xr^2 + 2*z - 22*xr*z + 16*xr^2*z + z^2 - 18*xr*z^2 + 
          8*xr^2*z^2)*G0[0, 1, xr])/(1 + z)^3 + 
       (xr*z*(-2 - 4*xr - z + 4*xr*z + z^2)*G0[0, 1 + z^(-1), xr])/
        (2*(1 + z)^3) - (z*(4 - 26*xr - 52*xr^2 + 8*z - 19*xr*z + 60*xr^2*z + 
          4*z^2 + 7*xr*z^2)*G0[0, (-1 - z)/z, xr])/(4*(1 + z)^3) + 
       (z*(1 - 20*xr - 4*xr^2 + 2*z - 25*xr*z - 8*xr^2*z + z^2 - 5*xr*z^2 + 
          4*xr^2*z^2)*G0[0, 1 + z, xr])/(1 + z)^3 - 
       (z*(4 - 10*xr + 12*xr^2 + 4*z - 9*xr*z + 8*xr^2*z)*G0[1, 0, xr])/
        (2*(1 + z)^2) + (4*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, xr])/(1 + z) - 
       (z*(2 - 2*xr + 2*z - 3*xr*z + 4*xr^2*z)*G0[1, 1 + z, xr])/(1 + z)^2 + 
       (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, xr])/(1 + z)^3 - 
       (14*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1, xr])/(1 + z)^3 + 
       (2*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1 + z, xr])/(1 + z)^3) - 
     ((-48*xr^2 + 96*xr^3 - 48*xr^4 + 8*z - 25*xr*z + 194*xr^2*z - 
        465*xr^3*z + 48*xr^4*z + 48*xr^5*z + 40*z^2 - 72*xr*z^2 + 
        796*xr^2*z^2 - 318*xr^3*z^2 + 204*xr^4*z^2 + 186*xr^5*z^2 + 
        96*xr^6*z^2 + 80*z^3 - 38*xr*z^3 + 788*xr^2*z^3 + 1041*xr^3*z^3 + 
        942*xr^4*z^3 + 783*xr^5*z^3 + 96*xr^6*z^3 + 80*z^4 + 68*xr*z^4 + 
        248*xr^2*z^4 + 740*xr^3*z^4 + 776*xr^4*z^4 + 248*xr^5*z^4 + 40*z^5 + 
        87*xr*z^5 + 58*xr^2*z^5 - 14*xr^3*z^5 - 30*xr^4*z^5 - 5*xr^5*z^5 + 
        8*z^6 + 28*xr*z^6 + 44*xr^2*z^6 + 44*xr^3*z^6 + 28*xr^4*z^6 + 
        8*xr^5*z^6)*G0[-((1 + z)/z), 0, xr])/(6*xr*(1 + z)^4*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((-48*xr^2 + 96*xr^3 - 48*xr^4 + 8*z - 25*xr*z + 194*xr^2*z - 
        465*xr^3*z + 48*xr^4*z + 48*xr^5*z + 40*z^2 - 72*xr*z^2 + 
        796*xr^2*z^2 - 318*xr^3*z^2 + 204*xr^4*z^2 + 186*xr^5*z^2 + 
        96*xr^6*z^2 + 80*z^3 - 38*xr*z^3 + 788*xr^2*z^3 + 1041*xr^3*z^3 + 
        942*xr^4*z^3 + 783*xr^5*z^3 + 96*xr^6*z^3 + 80*z^4 + 68*xr*z^4 + 
        248*xr^2*z^4 + 740*xr^3*z^4 + 776*xr^4*z^4 + 248*xr^5*z^4 + 40*z^5 + 
        87*xr*z^5 + 58*xr^2*z^5 - 14*xr^3*z^5 - 30*xr^4*z^5 - 5*xr^5*z^5 + 
        8*z^6 + 28*xr*z^6 + 44*xr^2*z^6 + 44*xr^3*z^6 + 28*xr^4*z^6 + 
        8*xr^5*z^6)*G0[-((1 + z)/z), 1 + z, xr])/(12*xr*(1 + z)^4*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     (z*(8 + 162*xr + 12*xr^2 + 16*z + 187*xr*z + 92*xr^2*z + 8*z^2 + 
        25*xr*z^2)*G0[-1, -1, -1, z])/(4*(1 + z)^3) - 
     ((1 + 2*xr + 2*xr^2)*z*G0[-1, -1, 0, xr])/(1 + z) - 
     (z*(8 + 98*xr + 12*xr^2 + 16*z + 123*xr*z + 92*xr^2*z + 8*z^2 + 
        25*xr*z^2)*G0[-1, -1, 0, z])/(4*(1 + z)^3) - 
     (z*(4 + 18*xr + 4*xr^2 + 8*z + 23*xr*z + 52*xr^2*z + 4*z^2 + 5*xr*z^2)*
       G0[-1, 0, -1, z])/(4*(1 + z)^3) + 
     (z*(7 + 8*xr + 2*xr^2 + 7*z + 11*xr*z + 14*xr^2*z)*G0[-1, 0, 0, xr])/
      (2*(1 + z)^2) + (z*(4 - 46*xr + 4*xr^2 + 8*z - 41*xr*z + 52*xr^2*z + 
        4*z^2 + 5*xr*z^2)*G0[-1, 0, 0, z])/(4*(1 + z)^3) - 
     (2*(1 + 2*xr + 2*xr^2)*z*G0[-1, 0, 1, xr])/(1 + z) + 
     (xr*z*(2 + 4*xr + z)*G0[-1, 0, 1 + z, xr])/(1 + z)^2 + 
     (xr*z*(2 + 4*xr + z)*G0[-1, (-1 - z)/z, 0, xr])/(1 + z)^2 - 
     (xr*z*(2 + 4*xr + z)*G0[-1, (-1 - z)/z, 1 + z, xr])/(2*(1 + z)^2) - 
     (z*(2 - 26*xr + 12*xr^2 + 4*z - 17*xr*z - 4*xr^2*z + 2*z^2 + 9*xr*z^2)*
       G0[0, -1, -1, z])/(2*(1 + z)^3) + (2*(1 + 2*xr^2)*z*G0[0, -1, 0, xr])/
      (1 + z) + (z*(2 - 26*xr + 12*xr^2 + 4*z - 17*xr*z - 4*xr^2*z + 2*z^2 + 
        9*xr*z^2)*G0[0, -1, 0, z])/(2*(1 + z)^3) + 
     (z*(18 - 78*xr - 12*xr^2 + 36*z - 19*xr*z - 92*xr^2*z + 18*z^2 + 
        59*xr*z^2)*G0[0, 0, 0, xr])/(4*(1 + z)^3) + 
     (z*(-16 + 58*xr - 28*xr^2 - 32*z - 41*xr*z + 36*xr^2*z - 16*z^2 - 
        99*xr*z^2 + 16*xr^2*z^2)*G0[0, 0, 1, xr])/(4*(1 + z)^3) + 
     (z*(8 + 50*xr - 52*xr^2 + 16*z + 79*xr*z + 108*xr^2*z + 8*z^2 + 
        29*xr*z^2)*G0[0, 0, 1 + z, xr])/(4*(1 + z)^3) + 
     (z*(1 - 4*xr - 24*xr^2 + 2*z - 24*xr*z + 16*xr^2*z + z^2 - 20*xr*z^2 + 
        8*xr^2*z^2)*G0[0, 1, 0, xr])/(1 + z)^3 - 
     (2*z*(1 - 3*xr - 16*xr^2 + 2*z - 17*xr*z + 12*xr^2*z + z^2 - 14*xr*z^2 + 
        6*xr^2*z^2)*G0[0, 1, 1, xr])/(1 + z)^3 - 
     (z*(1 + 4*xr + 4*xr^2 + 2*z + 10*xr*z + z^2 + 6*xr*z^2)*
       G0[0, 1, 1 + z, xr])/(1 + z)^3 - (xr*z*(-2 - 4*xr - z + 4*xr*z + z^2)*
       G0[0, -((-1 - z)/z), 0, xr])/(2*(1 + z)^3) + 
     (z*(4 - 26*xr - 52*xr^2 + 8*z - 19*xr*z + 60*xr^2*z + 4*z^2 + 7*xr*z^2)*
       G0[0, (-1 - z)/z, 0, xr])/(2*(1 + z)^3) - 
     (z*(4 - 26*xr - 52*xr^2 + 8*z - 19*xr*z + 60*xr^2*z + 4*z^2 + 7*xr*z^2)*
       G0[0, (-1 - z)/z, 1 + z, xr])/(4*(1 + z)^3) - 
     (z*(8 - 106*xr - 68*xr^2 + 16*z - 119*xr*z + 28*xr^2*z + 8*z^2 - 
        13*xr*z^2 + 16*xr^2*z^2)*G0[0, 1 + z, 0, xr])/(4*(1 + z)^3) + 
     (z*(8 - 106*xr - 68*xr^2 + 16*z - 119*xr*z + 28*xr^2*z + 8*z^2 - 
        13*xr*z^2 + 16*xr^2*z^2)*G0[0, 1 + z, 1, xr])/(4*(1 + z)^3) + 
     (z*(2 + 14*xr + 20*xr^2 + 4*z + 3*xr*z - 20*xr^2*z + 2*z^2 - 11*xr*z^2 + 
        8*xr^2*z^2)*G0[0, 1 + z, 1 + z, xr])/(2*(1 + z)^3) + 
     (2*(1 - 2*xr + 2*xr^2)*z*G0[1, 0, 0, xr])/(1 + z) - 
     (z*(7 - 16*xr + 18*xr^2 + 7*z - 15*xr*z + 14*xr^2*z)*G0[1, 0, 1, xr])/
      (2*(1 + z)^2) + (z*(4 - 6*xr + 4*xr^2 + 4*z - 7*xr*z + 8*xr^2*z)*
       G0[1, 0, 1 + z, xr])/(2*(1 + z)^2) - 
     (11*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, 0, xr])/(2*(1 + z)) + 
     (13*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, 1, xr])/(2*(1 + z)) - 
     (2*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, 1 + z, xr])/(1 + z) + 
     (z*(4 - 6*xr + 4*xr^2 + 4*z - 7*xr*z + 8*xr^2*z)*G0[1, 1 + z, 0, xr])/
      (2*(1 + z)^2) - (z*(4 - 6*xr + 4*xr^2 + 4*z - 7*xr*z + 8*xr^2*z)*
       G0[1, 1 + z, 1, xr])/(2*(1 + z)^2) - 
     (z*(2 - 2*xr + 2*z - 3*xr*z + 4*xr^2*z)*G0[1, 1 + z, 1 + z, xr])/
      (1 + z)^2 - (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, 0, xr])/(1 + z)^3 + 
     (14*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, 1, xr])/(1 + z)^3 - 
     (2*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, 1 + z, xr])/(1 + z)^3 + 
     (16*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1, 0, xr])/(1 + z)^3 - 
     (22*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1, 1, xr])/(1 + z)^3 + 
     (2*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1, 1 + z, xr])/(1 + z)^3 - 
     (2*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1 + z, 0, xr])/(1 + z)^3 + 
     (2*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1 + z, 1, xr])/(1 + z)^3 + 
     (12*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1 + z, 1 + z, xr])/(1 + z)^3 - 
     (96 - 288*xr - 5280*xr^2 + 576*Pi^2*xr^2 + 6240*xr^3 - 288*Pi^2*xr^3 + 
       20160*xr^4 - 2304*Pi^2*xr^4 - 22080*xr^5 + 1152*Pi^2*xr^5 - 
       29760*xr^6 + 3456*Pi^2*xr^6 + 31680*xr^7 - 1728*Pi^2*xr^7 + 
       19680*xr^8 - 2304*Pi^2*xr^8 - 20640*xr^9 + 1152*Pi^2*xr^9 - 
       4896*xr^10 + 576*Pi^2*xr^10 + 5088*xr^11 - 288*Pi^2*xr^11 + 160*z - 
       2772*xr*z - 72*Pi^2*xr*z - 35206*xr^2*z + 2988*Pi^2*xr^2*z + 
       42230*xr^3*z + 1053*Pi^2*xr^3*z - 11304*xr^4*z + 6912*Pi^2*xr^4*z + 
       3184*xr^5*z - 12852*Pi^2*xr^5*z + 89948*xr^6*z - 20232*Pi^2*xr^6*z - 
       81612*xr^7*z + 23742*Pi^2*xr^7*z - 5960*xr^8*z + 7776*Pi^2*xr^8*z - 
       1388*xr^9*z - 12780*Pi^2*xr^9*z - 37638*xr^10*z + 2556*Pi^2*xr^10*z + 
       40358*xr^11*z + 909*Pi^2*xr^11*z - 1568*z^2 - 48*Pi^2*z^2 - 
       11340*xr*z^2 - 504*Pi^2*xr*z^2 - 115070*xr^2*z^2 + 
       5916*Pi^2*xr^2*z^2 + 109070*xr^3*z^2 + 7245*Pi^2*xr^3*z^2 - 
       392584*xr^4*z^2 + 35208*Pi^2*xr^4*z^2 + 428672*xr^5*z^2 + 
       15804*Pi^2*xr^5*z^2 - 187892*xr^6*z^2 + 68736*Pi^2*xr^6*z^2 + 
       149860*xr^7*z^2 - 119250*Pi^2*xr^7*z^2 - 411368*xr^8*z^2 + 
       35880*Pi^2*xr^8*z^2 + 418556*xr^9*z^2 + 14868*Pi^2*xr^9*z^2 - 
       120318*xr^10*z^2 + 1188*Pi^2*xr^10*z^2 + 133982*xr^11*z^2 + 
       8109*Pi^2*xr^11*z^2 + 576*Pi^2*xr^12*z^2 - 7392*z^3 - 336*Pi^2*z^3 - 
       25956*xr*z^3 - 1512*Pi^2*xr*z^3 - 227318*xr^2*z^3 + 
       3660*Pi^2*xr^2*z^3 + 132006*xr^3*z^3 + 9396*Pi^2*xr^3*z^3 - 
       1087912*xr^4*z^3 + 28560*Pi^2*xr^4*z^3 + 1083536*xr^5*z^3 + 
       103536*Pi^2*xr^5*z^3 - 2054852*xr^6*z^3 + 92616*Pi^2*xr^6*z^3 + 
       2074132*xr^7*z^3 + 267912*Pi^2*xr^7*z^3 - 1096008*xr^8*z^3 - 
       10848*Pi^2*xr^8*z^3 + 1201796*xr^9*z^3 + 109656*Pi^2*xr^9*z^3 - 
       205686*xr^10*z^3 + 8460*Pi^2*xr^10*z^3 + 241302*xr^11*z^3 + 
       15588*Pi^2*xr^11*z^3 + 2304*Pi^2*xr^12*z^3 - 14560*z^4 - 
       1008*Pi^2*z^4 - 36540*xr*z^4 - 2520*Pi^2*xr*z^4 - 273150*xr^2*z^4 - 
       5988*Pi^2*xr^2*z^4 + 65230*xr^3*z^4 - 4680*Pi^2*xr^3*z^4 - 
       1215688*xr^4*z^4 - 28680*Pi^2*xr^4*z^4 + 1004448*xr^5*z^4 + 
       45936*Pi^2*xr^5*z^4 - 2322036*xr^6*z^4 - 97392*Pi^2*xr^6*z^4 + 
       2589220*xr^7*z^4 + 233136*Pi^2*xr^7*z^4 - 1089640*xr^8*z^4 + 
       50616*Pi^2*xr^8*z^4 + 1320780*xr^9*z^4 + 67752*Pi^2*xr^9*z^4 - 
       198270*xr^10*z^4 + 16020*Pi^2*xr^10*z^4 + 253150*xr^11*z^4 + 
       8280*Pi^2*xr^11*z^4 + 3456*Pi^2*xr^12*z^4 - 15904*z^5 - 
       1680*Pi^2*z^5 - 32508*xr*z^5 - 2520*Pi^2*xr*z^5 - 184290*xr^2*z^5 - 
       14364*Pi^2*xr^2*z^5 - 6350*xr^3*z^5 - 20763*Pi^2*xr^3*z^5 - 
       466360*xr^4*z^5 - 55104*Pi^2*xr^4*z^5 + 288144*xr^5*z^5 - 
       103860*Pi^2*xr^5*z^5 - 23244*xr^6*z^5 - 80568*Pi^2*xr^6*z^5 + 
       257404*xr^7*z^5 - 341298*Pi^2*xr^7*z^5 - 315160*xr^8*z^5 - 
       68496*Pi^2*xr^8*z^5 + 529020*xr^9*z^5 - 85212*Pi^2*xr^9*z^5 - 
       99426*xr^10*z^5 + 1332*Pi^2*xr^10*z^5 + 151618*xr^11*z^5 - 
       8523*Pi^2*xr^11*z^5 + 2304*Pi^2*xr^12*z^5 - 10080*z^6 - 
       1680*Pi^2*z^6 - 17892*xr*z^6 - 1512*Pi^2*xr*z^6 - 52586*xr^2*z^6 - 
       12492*Pi^2*xr^2*z^6 - 14310*xr^3*z^6 - 18747*Pi^2*xr^3*z^6 + 
       102824*xr^4*z^6 - 26376*Pi^2*xr^4*z^6 - 71872*xr^5*z^6 - 
       91044*Pi^2*xr^5*z^6 + 405892*xr^6*z^6 + 11232*Pi^2*xr^6*z^6 - 
       421940*xr^7*z^6 - 117378*Pi^2*xr^7*z^6 + 126600*xr^8*z^6 - 
       6504*Pi^2*xr^8*z^6 - 49228*xr^9*z^6 - 89244*Pi^2*xr^9*z^6 - 
       14058*xr^10*z^6 - 6228*Pi^2*xr^10*z^6 + 44298*xr^11*z^6 - 
       13851*Pi^2*xr^11*z^6 + 576*Pi^2*xr^12*z^6 - 3488*z^7 - 1008*Pi^2*z^7 - 
       5580*xr*z^7 - 504*Pi^2*xr*z^7 + 5470*xr^2*z^7 - 4764*Pi^2*xr^2*z^7 + 
       50*xr^3*z^7 - 7110*Pi^2*xr^3*z^7 + 66440*xr^4*z^7 - 
       816*Pi^2*xr^4*z^7 - 34960*xr^5*z^7 - 10440*Pi^2*xr^5*z^7 - 
       127436*xr^6*z^7 - 6600*Pi^2*xr^6*z^7 + 94012*xr^7*z^7 + 
       37260*Pi^2*xr^7*z^7 + 51112*xr^8*z^7 + 1728*Pi^2*xr^8*z^7 - 
       55444*xr^9*z^7 - 12240*Pi^2*xr^9*z^7 + 7902*xr^10*z^7 - 
       828*Pi^2*xr^10*z^7 + 1922*xr^11*z^7 - 6966*Pi^2*xr^11*z^7 - 512*z^8 - 
       336*Pi^2*z^8 - 756*xr*z^8 - 72*Pi^2*xr*z^8 + 4742*xr^2*z^8 - 
       300*Pi^2*xr^2*z^8 + 1706*xr^3*z^8 - 954*Pi^2*xr^3*z^8 - 
       13848*xr^4*z^8 + 1416*Pi^2*xr^4*z^8 + 736*xr^5*z^8 + 
       4536*Pi^2*xr^5*z^8 + 18212*xr^6*z^8 - 624*Pi^2*xr^6*z^8 - 
       4884*xr^7*z^8 - 7164*Pi^2*xr^7*z^8 - 11288*xr^8*z^8 - 
       120*Pi^2*xr^8*z^8 + 4516*xr^9*z^8 + 4896*Pi^2*xr^9*z^8 + 
       2694*xr^10*z^8 - 36*Pi^2*xr^10*z^8 - 1318*xr^11*z^8 - 
       1242*Pi^2*xr^11*z^8 - 48*Pi^2*z^9 + 192*Pi^2*xr^2*z^9 - 
       288*Pi^2*xr^4*z^9 + 192*Pi^2*xr^6*z^9 - 48*Pi^2*xr^8*z^9 - 
       162*xr^2*z*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 54*xr^3*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 594*xr^4*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 162*xr^5*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 810*xr^6*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 162*xr^7*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 486*xr^8*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 54*xr^9*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 108*xr^10*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 945*xr^2*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 243*xr^3*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 135*xr^4*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1323*xr^5*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4941*xr^6*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1377*xr^7*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27*xr^8*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 513*xr^9*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 648*xr^10*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2268*xr^2*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1944*xr^3*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5616*xr^4*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6480*xr^5*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2592*xr^6*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 7128*xr^7*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5184*xr^8*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1728*xr^9*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1620*xr^10*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2835*xr^2*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4185*xr^3*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 11907*xr^4*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 12609*xr^5*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 24273*xr^6*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 11475*xr^7*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 10665*xr^8*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2835*xr^9*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2160*xr^10*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1890*xr^2*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4050*xr^3*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 9558*xr^4*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 9882*xr^5*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 16578*xr^6*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 7830*xr^7*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 8370*xr^8*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2430*xr^9*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1620*xr^10*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 567*xr^2*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1701*xr^3*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2943*xr^4*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2349*xr^5*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 405*xr^6*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1863*xr^7*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2349*xr^8*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 999*xr^9*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 648*xr^10*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 108*xr^3*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 108*xr^4*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 108*xr^5*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 108*xr^6*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 108*xr^7*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 108*xr^8*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 108*xr^9*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 108*xr^10*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr^2*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 81*xr^3*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr^4*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 135*xr^5*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 135*xr^6*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr^7*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 81*xr^8*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr^9*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 162*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 54*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 594*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 162*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 810*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 162*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 486*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 54*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 108*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 945*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 243*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 135*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1323*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4941*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1377*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 513*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 648*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2268*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1944*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 5616*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 6480*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2592*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7128*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 5184*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1728*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1620*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2835*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4185*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 11907*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 12609*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 24273*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 11475*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 10665*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2835*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2160*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1890*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4050*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 9558*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 9882*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 16578*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7830*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 8370*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2430*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1620*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 567*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1701*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2943*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2349*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 405*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1863*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2349*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 999*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 648*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 108*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 108*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 108*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 108*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 108*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 108*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 108*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 108*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 27*xr^2*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 81*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 27*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 135*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 135*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 81*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 324*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 108*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1188*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 324*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1620*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 324*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 972*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 216*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1890*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 486*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 270*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2646*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9882*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2754*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1026*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1296*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4536*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3888*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 11232*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 12960*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5184*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 14256*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 10368*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3456*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3240*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5670*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 8370*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 23814*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 25218*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 48546*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 22950*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 21330*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5670*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4320*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3780*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 8100*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 19116*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 19764*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 33156*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 15660*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 16740*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4860*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3240*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1134*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3402*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5886*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4698*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 810*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3726*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4698*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1998*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1296*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 216*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 216*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 216*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 216*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 216*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 216*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 216*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 216*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 54*xr^2*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 162*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 54*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 270*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 270*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 162*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 648*xr*z*Zeta[3] + 
       756*xr^2*z*Zeta[3] + 7128*xr^3*z*Zeta[3] - 3024*xr^4*z*Zeta[3] - 
       22032*xr^5*z*Zeta[3] + 4536*xr^6*z*Zeta[3] + 29808*xr^7*z*Zeta[3] - 
       3024*xr^8*z*Zeta[3] - 18792*xr^9*z*Zeta[3] + 756*xr^10*z*Zeta[3] + 
       4536*xr^11*z*Zeta[3] - 4536*xr*z^2*Zeta[3] + 4806*xr^2*z^2*Zeta[3] + 
       7776*xr^3*z^2*Zeta[3] + 4968*xr^4*z^2*Zeta[3] + 
       117936*xr^5*z^2*Zeta[3] - 19548*xr^6*z^2*Zeta[3] - 
       230688*xr^7*z^2*Zeta[3] + 4968*xr^8*z^2*Zeta[3] + 
       99144*xr^9*z^2*Zeta[3] + 4806*xr^10*z^2*Zeta[3] + 
       10368*xr^11*z^2*Zeta[3] - 13608*xr*z^3*Zeta[3] + 
       12960*xr^2*z^3*Zeta[3] - 66744*xr^3*z^3*Zeta[3] + 
       53568*xr^4*z^3*Zeta[3] + 71280*xr^5*z^3*Zeta[3] + 
       60480*xr^6*z^3*Zeta[3] + 924048*xr^7*z^3*Zeta[3] + 
       53568*xr^8*z^3*Zeta[3] + 97848*xr^9*z^3*Zeta[3] + 
       12960*xr^10*z^3*Zeta[3] - 17496*xr^11*z^3*Zeta[3] - 
       22680*xr*z^4*Zeta[3] + 19170*xr^2*z^4*Zeta[3] - 
       200880*xr^3*z^4*Zeta[3] + 103032*xr^4*z^4*Zeta[3] - 
       670032*xr^5*z^4*Zeta[3] + 211788*xr^6*z^4*Zeta[3] - 
       1036800*xr^7*z^4*Zeta[3] + 103032*xr^8*z^4*Zeta[3] - 
       473688*xr^9*z^4*Zeta[3] + 19170*xr^10*z^4*Zeta[3] - 
       84240*xr^11*z^4*Zeta[3] - 22680*xr*z^5*Zeta[3] + 
       16740*xr^2*z^5*Zeta[3] - 230040*xr^3*z^5*Zeta[3] + 
       81648*xr^4*z^5*Zeta[3] - 926640*xr^5*z^5*Zeta[3] + 
       135000*xr^6*z^5*Zeta[3] - 1958256*xr^7*z^5*Zeta[3] + 
       81648*xr^8*z^5*Zeta[3] - 730296*xr^9*z^5*Zeta[3] + 
       16740*xr^10*z^5*Zeta[3] - 113400*xr^11*z^5*Zeta[3] - 
       13608*xr*z^6*Zeta[3] + 8586*xr^2*z^6*Zeta[3] - 
       119232*xr^3*z^6*Zeta[3] + 24408*xr^4*z^6*Zeta[3] - 
       278640*xr^5*z^6*Zeta[3] + 3132*xr^6*z^6*Zeta[3] + 
       235872*xr^7*z^6*Zeta[3] + 24408*xr^8*z^6*Zeta[3] - 
       252072*xr^9*z^6*Zeta[3] + 8586*xr^10*z^6*Zeta[3] - 
       69984*xr^11*z^6*Zeta[3] - 4536*xr*z^7*Zeta[3] + 
       2376*xr^2*z^7*Zeta[3] - 21384*xr^3*z^7*Zeta[3] - 
       864*xr^4*z^7*Zeta[3] + 47952*xr^5*z^7*Zeta[3] - 
       3024*xr^6*z^7*Zeta[3] - 32400*xr^7*z^7*Zeta[3] - 
       864*xr^8*z^7*Zeta[3] + 29160*xr^9*z^7*Zeta[3] + 
       2376*xr^10*z^7*Zeta[3] - 18792*xr^11*z^7*Zeta[3] - 
       648*xr*z^8*Zeta[3] + 270*xr^2*z^8*Zeta[3] + 1296*xr^3*z^8*Zeta[3] - 
       1080*xr^4*z^8*Zeta[3] + 1296*xr^5*z^8*Zeta[3] + 
       1620*xr^6*z^8*Zeta[3] - 5184*xr^7*z^8*Zeta[3] - 
       1080*xr^8*z^8*Zeta[3] + 4536*xr^9*z^8*Zeta[3] + 
       270*xr^10*z^8*Zeta[3] - 1296*xr^11*z^8*Zeta[3])/
      (216*xr*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2)) + 
   Cf*(((40*xr + 100*xr^2 + 72*xr^3 + 88*xr^4 + 232*xr^5 + 228*xr^6 + 
        72*xr^7 - 210*z - 1580*xr*z - 2965*xr^2*z + 884*xr^3*z + 
        6440*xr^4*z + 5032*xr^5*z + 1095*xr^6*z + 24*xr^7*z - 1035*z^2 - 
        4860*xr*z^2 - 1125*xr^2*z^2 + 272*xr^3*z^2 - 9233*xr^4*z^2 - 
        2388*xr^5*z^2 + 697*xr^6*z^2 - 968*xr^7*z^2 - 2025*z^3 - 
        2880*xr*z^3 + 9555*xr^2*z^3 - 6920*xr^3*z^3 + 8235*xr^4*z^3 - 
        8320*xr^5*z^3 + 2955*xr^6*z^3 - 1720*xr^7*z^3 - 1950*z^4 + 
        4080*xr*z^4 + 4275*xr^2*z^4 - 3580*xr^3*z^4 + 16550*xr^4*z^4 - 
        4260*xr^5*z^4 + 2165*xr^6*z^4 - 800*xr^7*z^4 - 900*z^5 + 
        5460*xr*z^5 - 9180*xr^2*z^5 + 10768*xr^3*z^5 - 12418*xr^4*z^5 + 
        8148*xr^5*z^5 - 958*xr^6*z^5 + 8*xr^7*z^5 - 135*z^6 + 1700*xr*z^6 - 
        5830*xr^2*z^6 + 8036*xr^3*z^6 - 5245*xr^4*z^6 + 1488*xr^5*z^6 - 
        30*xr^6*z^6 + 16*xr^7*z^6 + 15*z^7 - 40*xr*z^7 + 10*xr^2*z^7 + 
        68*xr^3*z^7 - 97*xr^4*z^7 + 68*xr^5*z^7 - 32*xr^6*z^7 + 8*xr^7*z^7)*
       G0[-1, -1, z])/(30*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^
        2) + (4*(2 - 8*xr^2 - 10*xr^3 + 12*xr^4 + 52*xr^5 - 8*xr^6 - 
        108*xr^7 + 2*xr^8 + 112*xr^9 - 58*xr^11 + 12*xr^13 + 12*z + 
        31*xr^2*z - 45*xr^3*z - 116*xr^4*z - 98*xr^5*z + 106*xr^6*z + 
        586*xr^7*z - 48*xr^8*z - 656*xr^9*z + 15*xr^10*z + 171*xr^11*z + 
        42*xr^13*z + 30*z^2 + 201*xr^2*z^2 - 75*xr^3*z^2 + 205*xr^4*z^2 - 
        180*xr^5*z^2 - 659*xr^6*z^2 - 914*xr^7*z^2 + 565*xr^8*z^2 + 
        1390*xr^9*z^2 + 170*xr^10*z^2 + 241*xr^11*z^2 + 50*xr^13*z^2 + 
        40*z^3 + 334*xr^2*z^3 - 50*xr^3*z^3 + 921*xr^4*z^3 + 100*xr^5*z^3 + 
        2529*xr^6*z^3 + 384*xr^7*z^3 + 795*xr^8*z^3 - 1224*xr^9*z^3 + 
        245*xr^10*z^3 - 126*xr^11*z^3 + 20*xr^13*z^3 + 30*z^4 + 
        226*xr^2*z^4 + 695*xr^4*z^4 + 70*xr^5*z^4 + 161*xr^6*z^4 + 
        416*xr^7*z^4 + 155*xr^8*z^4 + 830*xr^9*z^4 + 45*xr^10*z^4 - 
        4*xr^11*z^4 + 12*z^5 + 51*xr^2*z^5 + 15*xr^3*z^5 + 99*xr^4*z^5 - 
        78*xr^5*z^5 - 79*xr^6*z^5 - 114*xr^7*z^5 - 43*xr^8*z^5 + 
        44*xr^9*z^5 - 40*xr^10*z^5 + 131*xr^11*z^5 + 2*xr^13*z^5 + 2*z^6 - 
        3*xr^2*z^6 + 5*xr^3*z^6 - 8*xr^4*z^6 - 18*xr^5*z^6 + 22*xr^6*z^6 + 
        22*xr^7*z^6 - 18*xr^8*z^6 - 8*xr^9*z^6 + 5*xr^10*z^6 - 3*xr^11*z^6 + 
        2*xr^13*z^6)*G0[-1, 0, xr])/(15*xr^2*(1 + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((80*xr + 200*xr^2 + 144*xr^3 + 176*xr^4 + 464*xr^5 + 456*xr^6 + 
        144*xr^7 - 315*z - 2980*xr*z - 6080*xr^2*z + 1468*xr^3*z + 
        13105*xr^4*z + 10544*xr^5*z + 2370*xr^6*z + 48*xr^7*z - 1575*z^2 - 
        9780*xr*z^2 - 2940*xr^2*z^2 + 484*xr^3*z^2 - 18331*xr^4*z^2 - 
        3816*xr^5*z^2 + 2294*xr^6*z^2 - 1936*xr^7*z^2 - 3150*z^3 - 
        7680*xr*z^3 + 19830*xr^2*z^3 - 14800*xr^3*z^3 + 17610*xr^4*z^3 - 
        17600*xr^5*z^3 + 7710*xr^6*z^3 - 3440*xr^7*z^3 - 3150*z^4 + 
        4680*xr*z^4 + 13170*xr^2*z^4 - 12560*xr^3*z^4 + 37930*xr^4*z^4 - 
        12360*xr^5*z^4 + 6130*xr^6*z^4 - 1600*xr^7*z^4 - 1575*z^5 + 
        8700*xr*z^5 - 13470*xr^2*z^5 + 14996*xr^3*z^5 - 19211*xr^4*z^5 + 
        12936*xr^5*z^5 - 1016*xr^6*z^5 + 16*xr^7*z^5 - 315*z^6 + 
        3100*xr*z^6 - 10310*xr^2*z^6 + 13852*xr^3*z^6 - 8495*xr^4*z^6 + 
        2016*xr^5*z^6 + 120*xr^6*z^6 + 32*xr^7*z^6 + 40*xr*z^7 - 
        160*xr^2*z^7 + 256*xr^3*z^7 - 224*xr^4*z^7 + 136*xr^5*z^7 - 
        64*xr^6*z^7 + 16*xr^7*z^7)*G0[-1, 0, z])/
      (60*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
     G0[-1, xr]*((Pi^2*z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z))/(3*(1 + z)^2) - 
       (z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, -1, z])/(1 + z)^2 + 
       (z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, z])/(1 + z)^2) - 
     (z*(-285 - 960*xr + 2760*xr^2 + 3840*xr^3 - 8190*xr^4 - 5760*xr^5 + 
        10860*xr^6 + 3840*xr^7 - 6765*xr^8 - 960*xr^9 + 1620*xr^10 - 1995*z - 
        4500*xr*z + 6300*xr^2*z - 13680*xr^3*z + 30510*xr^4*z + 
        37320*xr^5*z - 65220*xr^6*z - 16080*xr^7*z + 23685*xr^8*z - 
        2580*xr^9*z + 6720*xr^10*z - 480*xr^11*z - 5985*z^2 - 6800*xr*z^2 - 
        10140*xr^2*z^2 - 56560*xr^3*z^2 + 50670*xr^4*z^2 - 127920*xr^5*z^2 + 
        218040*xr^6*z^2 - 34480*xr^7*z^2 + 68475*xr^8*z^2 - 14240*xr^9*z^2 + 
        9180*xr^10*z^2 - 1920*xr^11*z^2 - 9975*z^3 - 60*xr*z^3 - 
        48600*xr^2*z^3 - 17680*xr^3*z^3 - 99990*xr^4*z^3 - 131800*xr^5*z^3 - 
        42120*xr^6*z^3 - 90640*xr^7*z^3 - 4635*xr^8*z^3 - 18060*xr^9*z^3 + 
        1800*xr^10*z^3 - 2880*xr^11*z^3 - 9975*z^4 + 11400*xr*z^4 - 
        63600*xr^2*z^4 + 86736*xr^3*z^4 - 177810*xr^4*z^4 + 245456*xr^5*z^4 - 
        317220*xr^6*z^4 + 111776*xr^7*z^4 - 84975*xr^8*z^4 + 6056*xr^9*z^4 - 
        6900*xr^10*z^4 - 1904*xr^11*z^4 - 5985*z^5 + 13940*xr*z^5 - 
        37140*xr^2*z^5 + 86384*xr^3*z^5 - 56430*xr^4*z^5 + 160536*xr^5*z^5 + 
        19020*xr^6*z^5 + 87120*xr^7*z^5 - 39705*xr^8*z^5 + 18516*xr^9*z^5 - 
        6480*xr^10*z^5 - 416*xr^11*z^5 - 1995*z^6 + 7200*xr*z^6 - 
        8700*xr^2*z^6 + 15536*xr^3*z^6 + 7650*xr^4*z^6 - 38480*xr^5*z^6 + 
        960*xr^6*z^6 + 20944*xr^7*z^6 + 4065*xr^8*z^6 + 9040*xr^9*z^6 - 
        1980*xr^10*z^6 + 96*xr^11*z^6 - 285*z^7 + 1500*xr*z^7 - 
        240*xr^2*z^7 - 5616*xr^3*z^7 - 1770*xr^4*z^7 + 7416*xr^5*z^7 + 
        960*xr^6*z^7 - 5360*xr^7*z^7 + 1455*xr^8*z^7 + 1996*xr^9*z^7 - 
        120*xr^10*z^7 + 64*xr^11*z^7 + 40*xr*z^8 - 144*xr^3*z^8 + 
        176*xr^5*z^8 - 64*xr^7*z^8 - 24*xr^9*z^8 + 16*xr^11*z^8)*
       G0[0, -1, z])/(60*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((640*xr + 2560*xr^2 + 4224*xr^3 + 4096*xr^4 + 2944*xr^5 + 1536*xr^6 + 
        384*xr^7 + 585*z + 10360*xr*z + 31850*xr^2*z + 47468*xr^3*z + 
        39665*xr^4*z + 17764*xr^5*z + 5220*xr^6*z + 1728*xr^7*z + 2925*z^2 + 
        30000*xr*z^2 + 52290*xr^2*z^2 + 91844*xr^3*z^2 + 121069*xr^4*z^2 + 
        92724*xr^5*z^2 + 27244*xr^6*z^2 + 5344*xr^7*z^2 + 5850*z^3 + 
        29200*xr*z^3 + 7240*xr^2*z^3 + 54520*xr^3*z^3 - 230*xr^4*z^3 + 
        56760*xr^5*z^3 + 38100*xr^6*z^3 + 7040*xr^7*z^3 + 5850*z^4 + 
        1600*xr*z^4 - 11920*xr^2*z^4 - 20120*xr^3*z^4 - 19190*xr^4*z^4 - 
        36680*xr^5*z^4 + 27740*xr^6*z^4 + 3040*xr^7*z^4 + 2925*z^5 - 
        12360*xr*z^5 + 19710*xr^2*z^5 - 48420*xr^3*z^5 + 81285*xr^4*z^5 - 
        59100*xr^5*z^5 + 13560*xr^6*z^5 + 585*z^6 - 5040*xr*z^6 + 
        15870*xr^2*z^6 - 22380*xr^3*z^6 + 14745*xr^4*z^6 - 4140*xr^5*z^6 + 
        360*xr^6*z^6)*G0[0, 0, xr])/(120*(1 + z)^4*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
     (z*(-195 - 1140*xr + 2580*xr^2 + 4560*xr^3 - 8370*xr^4 - 6840*xr^5 + 
        11580*xr^6 + 4560*xr^7 - 7395*xr^8 - 1140*xr^9 + 1800*xr^10 - 
        1395*z - 5760*xr*z + 8040*xr^2*z - 14400*xr^3*z + 29070*xr^4*z + 
        41280*xr^5*z - 68700*xr^6*z - 16800*xr^7*z + 25005*xr^8*z - 
        3840*xr^9*z + 7980*xr^10*z - 480*xr^11*z - 4305*z^2 - 10580*xr*z^2 + 
        360*xr^2*z^2 - 70240*xr^3*z^2 + 70590*xr^4*z^2 - 139080*xr^5*z^2 + 
        235920*xr^6*z^2 - 48160*xr^7*z^2 + 83835*xr^8*z^2 - 18020*xr^9*z^2 + 
        12960*xr^10*z^2 - 1920*xr^11*z^2 - 7455*z^3 - 6360*xr*z^3 - 
        28380*xr^2*z^3 - 50080*xr^3*z^3 - 39030*xr^4*z^3 - 192640*xr^5*z^3 + 
        32640*xr^6*z^3 - 123040*xr^7*z^3 + 30285*xr^8*z^3 - 24360*xr^9*z^3 + 
        8100*xr^10*z^3 - 2880*xr^11*z^3 - 7875*z^4 + 5100*xr*z^4 - 
        46500*xr^2*z^4 + 54336*xr^3*z^4 - 125130*xr^4*z^4 + 184616*xr^5*z^4 - 
        245580*xr^6*z^4 + 79376*xr^7*z^4 - 50475*xr^8*z^4 - 244*xr^9*z^4 - 
        600*xr^10*z^4 - 1904*xr^11*z^4 - 5145*z^5 + 10160*xr*z^5 - 
        31920*xr^2*z^5 + 72704*xr^3*z^5 - 47310*xr^4*z^5 + 149376*xr^5*z^5 + 
        31620*xr^6*z^5 + 73440*xr^7*z^5 - 25185*xr^8*z^5 + 14736*xr^9*z^5 - 
        2700*xr^10*z^5 - 416*xr^11*z^5 - 1995*z^6 + 5940*xr*z^6 - 
        9360*xr^2*z^6 + 14816*xr^3*z^6 + 4530*xr^4*z^6 - 34520*xr^5*z^6 - 
        4920*xr^6*z^6 + 20224*xr^7*z^6 + 4785*xr^8*z^6 + 7780*xr^9*z^6 - 
        720*xr^10*z^6 + 96*xr^11*z^6 - 405*z^7 + 1320*xr*z^7 - 540*xr^2*z^7 - 
        4896*xr^3*z^7 - 1290*xr^4*z^7 + 6336*xr^5*z^7 + 1560*xr^6*z^7 - 
        4640*xr^7*z^7 + 615*xr^8*z^7 + 1816*xr^9*z^7 + 60*xr^10*z^7 + 
        64*xr^11*z^7 - 30*z^8 + 40*xr*z^8 + 120*xr^2*z^8 - 144*xr^3*z^8 - 
        180*xr^4*z^8 + 176*xr^5*z^8 + 120*xr^6*z^8 - 64*xr^7*z^8 - 
        30*xr^8*z^8 - 24*xr^9*z^8 + 16*xr^11*z^8)*G0[0, 0, z])/
      (60*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     G0[1 + z, xr]*((-720*xr^2 + 1440*xr^3 + 720*xr^4 - 2880*xr^5 + 
         720*xr^6 + 1440*xr^7 - 720*xr^8 + 32*z + 164*xr*z - 8264*xr^2*z + 
         140*Pi^2*xr^2*z + 13112*xr^3*z - 360*Pi^2*xr^3*z + 1156*xr^4*z - 
         140*Pi^2*xr^4*z - 5116*xr^5*z + 800*Pi^2*xr^5*z - 12208*xr^6*z - 
         140*Pi^2*xr^6*z + 16320*xr^7*z - 520*Pi^2*xr^7*z - 3756*xr^8*z + 
         140*Pi^2*xr^8*z - 1440*xr^9*z + 80*Pi^2*xr^9*z + 288*z^2 + 
         1376*xr*z^2 - 35800*xr^2*z^2 + 980*Pi^2*xr^2*z^2 + 40475*xr^3*z^2 - 
         1880*Pi^2*xr^3*z^2 - 34294*xr^4*z^2 + 260*Pi^2*xr^4*z^2 + 
         78798*xr^5*z^2 - 1400*Pi^2*xr^5*z^2 - 84924*xr^6*z^2 + 
         3420*Pi^2*xr^6*z^2 + 38227*xr^7*z^2 - 1800*Pi^2*xr^7*z^2 + 
         6906*xr^8*z^2 - 340*Pi^2*xr^8*z^2 - 10332*xr^9*z^2 + 
         600*Pi^2*xr^9*z^2 - 720*xr^10*z^2 + 160*Pi^2*xr^10*z^2 + 1152*z^3 + 
         5104*xr*z^3 - 79616*xr^2*z^3 + 2940*Pi^2*xr^2*z^3 + 51171*xr^3*z^3 - 
         3720*Pi^2*xr^3*z^3 - 142912*xr^4*z^3 + 3260*Pi^2*xr^4*z^3 + 
         181149*xr^5*z^3 - 9880*Pi^2*xr^5*z^3 - 10404*xr^6*z^3 + 
         2880*Pi^2*xr^6*z^3 - 41159*xr^7*z^3 + 920*Pi^2*xr^7*z^3 + 
         47092*xr^8*z^3 - 740*Pi^2*xr^8*z^3 - 17241*xr^9*z^3 + 
         1080*Pi^2*xr^9*z^3 - 5136*xr^10*z^3 + 620*Pi^2*xr^10*z^3 + 
         80*Pi^2*xr^11*z^3 + 2688*z^4 + 10976*xr*z^4 - 97888*xr^2*z^4 + 
         4900*Pi^2*xr^2*z^4 + 9963*xr^3*z^4 - 3000*Pi^2*xr^3*z^4 - 
         212438*xr^4*z^4 + 7500*Pi^2*xr^4*z^4 - 5109*xr^5*z^4 - 
         10080*Pi^2*xr^5*z^4 + 192084*xr^6*z^4 - 9600*Pi^2*xr^6*z^4 - 
         32935*xr^7*z^4 + 520*Pi^2*xr^7*z^4 + 38898*xr^8*z^4 - 
         2100*Pi^2*xr^8*z^4 + 2017*xr^9*z^4 + 1520*Pi^2*xr^9*z^4 - 
         9312*xr^10*z^4 + 900*Pi^2*xr^10*z^4 + 160*Pi^2*xr^11*z^4 + 
         4032*z^5 + 15064*xr*z^5 - 60368*xr^2*z^5 + 4900*Pi^2*xr^2*z^5 - 
         37445*xr^3*z^5 + 200*Pi^2*xr^3*z^5 - 109016*xr^4*z^5 + 
         7500*Pi^2*xr^4*z^5 - 244984*xr^5*z^5 + 2480*Pi^2*xr^5*z^5 + 
         33224*xr^6*z^5 - 9920*Pi^2*xr^6*z^5 + 61911*xr^7*z^5 - 
         4840*Pi^2*xr^7*z^5 + 27616*xr^8*z^5 - 4020*Pi^2*xr^8*z^5 + 
         24270*xr^9*z^5 - 1120*Pi^2*xr^9*z^5 - 4336*xr^10*z^5 + 
         580*Pi^2*xr^10*z^5 + 80*Pi^2*xr^11*z^5 + 4032*z^6 + 13664*xr*z^6 - 
         4144*xr^2*z^6 + 2940*Pi^2*xr^2*z^6 - 29223*xr^3*z^6 + 
         2040*Pi^2*xr^3*z^6 + 34606*xr^4*z^6 + 3260*Pi^2*xr^4*z^6 - 
         108484*xr^5*z^6 + 6920*Pi^2*xr^5*z^6 - 160764*xr^6*z^6 + 
         2400*Pi^2*xr^6*z^6 - 34339*xr^7*z^6 - 1400*Pi^2*xr^7*z^6 + 
         5006*xr^8*z^6 - 2340*Pi^2*xr^8*z^6 + 13070*xr^9*z^6 - 
         1160*Pi^2*xr^9*z^6 + 2304*xr^10*z^6 + 140*Pi^2*xr^10*z^6 + 
         2688*z^7 + 8176*xr*z^7 + 18880*xr^2*z^7 + 980*Pi^2*xr^2*z^7 + 
         3825*xr^3*z^7 + 1320*Pi^2*xr^3*z^7 + 50576*xr^4*z^7 + 
         260*Pi^2*xr^4*z^7 + 70341*xr^5*z^7 + 1480*Pi^2*xr^5*z^7 - 
         20468*xr^6*z^7 + 3260*Pi^2*xr^6*z^7 - 50113*xr^7*z^7 + 
         2040*Pi^2*xr^7*z^7 - 24236*xr^8*z^7 - 20*Pi^2*xr^8*z^7 - 
         4277*xr^9*z^7 - 360*Pi^2*xr^9*z^7 + 1728*xr^10*z^7 + 1152*z^8 + 
         3104*xr*z^8 + 11504*xr^2*z^8 + 140*Pi^2*xr^2*z^8 + 11441*xr^3*z^8 + 
         280*Pi^2*xr^3*z^8 + 8798*xr^4*z^8 - 140*Pi^2*xr^4*z^8 + 
         31931*xr^5*z^8 - 560*Pi^2*xr^5*z^8 + 41660*xr^6*z^8 - 
         140*Pi^2*xr^6*z^8 + 18135*xr^7*z^8 + 280*Pi^2*xr^7*z^8 - 
         1658*xr^8*z^8 + 140*Pi^2*xr^8*z^8 - 3411*xr^9*z^8 - 16*xr^10*z^8 + 
         288*z^9 + 676*xr*z^9 + 2392*xr^2*z^9 + 3513*xr^3*z^9 - 
         2428*xr^4*z^9 - 7246*xr^5*z^9 - 1440*xr^6*z^9 + 3537*xr^7*z^9 + 
         1700*xr^8*z^9 + 32*xr^9*z^9 + 32*z^10 + 64*xr*z^10 + 72*xr^2*z^10 + 
         80*xr^3*z^10 - 16*xr^4*z^10 - 112*xr^5*z^10 - 72*xr^6*z^10 - 
         32*xr^7*z^10 - 16*xr^8*z^10)/(60*xr*(-1 + xr - z)*(1 + z)^4*
         (1 + z + xr*z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       (8*xr*(-1 + 2*xr - z)*z*G0[-1, -1, z])/(1 + z)^3 + 
       (8*xr*(-1 + 2*xr - z)*z*G0[-1, 0, z])/(1 + z)^3 + 
       (4*xr*(-1 + 2*xr - z)*z*G0[0, -1, z])/(1 + z)^3 - 
       (4*xr*(-1 + 2*xr - z)*z*G0[0, 0, z])/(1 + z)^3) + 
     G0[1, xr]*(-1/12*(-24 + 144*xr - 336*xr^2 + 384*xr^3 - 216*xr^4 + 
          48*xr^5 - 150*z + 12*Pi^2*z + 381*xr*z - 52*Pi^2*xr*z - 63*xr^2*z + 
          92*Pi^2*xr^2*z - 549*xr^3*z - 84*Pi^2*xr^3*z + 513*xr^4*z + 
          40*Pi^2*xr^4*z - 132*xr^5*z - 8*Pi^2*xr^5*z - 306*z^2 + 
          36*Pi^2*z^2 + 579*xr*z^2 - 100*Pi^2*xr*z^2 - 1158*xr^2*z^2 + 
          152*Pi^2*xr^2*z^2 + 2055*xr^3*z^2 - 164*Pi^2*xr^3*z^2 - 
          1290*xr^4*z^2 + 108*Pi^2*xr^4*z^2 + 120*xr^5*z^2 - 
          32*Pi^2*xr^5*z^2 - 258*z^3 + 36*Pi^2*z^3 + 591*xr*z^3 - 
          44*Pi^2*xr*z^3 - 1023*xr^2*z^3 + 56*Pi^2*xr^2*z^3 + 657*xr^3*z^3 - 
          36*Pi^2*xr^3*z^3 - 207*xr^4*z^3 + 28*Pi^2*xr^4*z^3 + 300*xr^5*z^3 - 
          24*Pi^2*xr^5*z^3 - 78*z^4 + 12*Pi^2*z^4 + 249*xr*z^4 + 
          4*Pi^2*xr*z^4 + 408*xr^2*z^4 - 4*Pi^2*xr^2*z^4 - 219*xr^3*z^4 + 
          28*Pi^2*xr^3*z^4 - 300*xr^4*z^4 + 24*Pi^2*xr^4*z^4)/
         ((1 + z)^2*(1 - xr + z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       (z*(1 + 2*xr - 6*xr^2 + z + 2*xr^2*z)*G0[-1, -1, z])/(1 + z)^2 + 
       (2*xr*(-2 + 4*xr - z)*z*G0[-1, 0, z])/(1 + z)^2 - 
       (z*(1 - 2*xr^2 + z - xr*z + 2*xr^2*z)*G0[0, -1, z])/(1 + z)^2 + 
       (z*(1 - 2*xr^2 + z - xr*z + 2*xr^2*z)*G0[0, 0, z])/(1 + z)^2) + 
     G0[0, xr]*((64 + 144*xr + 912*xr^2 - 2112*xr^3 - 1440*xr^4 + 3792*xr^5 - 
         112*xr^6 - 1824*xr^7 + 576*xr^8 + 640*z + 1896*xr*z - 60*Pi^2*xr*z + 
         16201*xr^2*z - 260*Pi^2*xr^2*z - 26089*xr^3*z + 520*Pi^2*xr^3*z - 
         9898*xr^4*z + 600*Pi^2*xr^4*z + 23450*xr^5*z - 1020*Pi^2*xr^5*z + 
         13241*xr^6*z - 420*Pi^2*xr^6*z - 26713*xr^7*z + 720*Pi^2*xr^7*z + 
         6696*xr^8*z + 80*Pi^2*xr^8*z + 576*xr^9*z - 160*Pi^2*xr^9*z + 
         2880*z^2 + 10584*xr*z^2 - 540*Pi^2*xr*z^2 + 94409*xr^2*z^2 - 
         1800*Pi^2*xr^2*z^2 - 100551*xr^3*z^2 + 3200*Pi^2*xr^3*z^2 + 
         56161*xr^4*z^2 - 560*Pi^2*xr^4*z^2 - 117874*xr^5*z^2 - 
         1020*Pi^2*xr^5*z^2 + 172179*xr^6*z^2 - 680*Pi^2*xr^6*z^2 - 
         119511*xr^7*z^2 + 1960*Pi^2*xr^7*z^2 + 7635*xr^8*z^2 + 
         320*Pi^2*xr^8*z^2 + 9768*xr^9*z^2 - 720*Pi^2*xr^9*z^2 - 
         576*xr^10*z^2 - 160*Pi^2*xr^10*z^2 + 7680*z^3 + 33696*xr*z^3 - 
         2160*Pi^2*xr*z^3 + 281476*xr^2*z^3 - 5040*Pi^2*xr^2*z^3 - 
         152408*xr^3*z^3 + 8160*Pi^2*xr^3*z^3 + 412580*xr^4*z^3 - 
         11080*Pi^2*xr^4*z^3 - 554211*xr^5*z^3 + 10720*Pi^2*xr^5*z^3 + 
         331164*xr^6*z^3 - 6960*Pi^2*xr^6*z^3 - 157418*xr^7*z^3 + 
         9280*Pi^2*xr^7*z^3 - 70908*xr^8*z^3 - 1800*Pi^2*xr^8*z^3 + 
         47061*xr^9*z^3 - 2800*Pi^2*xr^9*z^3 - 5064*xr^10*z^3 - 
         720*Pi^2*xr^10*z^3 - 576*xr^11*z^3 + 160*Pi^2*xr^11*z^3 + 
         13440*z^4 + 68544*xr*z^4 - 5040*Pi^2*xr*z^4 + 496244*xr^2*z^4 - 
         6720*Pi^2*xr^2*z^4 + 616*xr^3*z^4 + 11200*Pi^2*xr^3*z^4 + 
         934044*xr^4*z^4 - 22160*Pi^2*xr^4*z^4 - 509743*xr^5*z^4 + 
         34720*Pi^2*xr^5*z^4 - 78267*xr^6*z^4 - 14400*Pi^2*xr^6*z^4 + 
         152206*xr^7*z^4 + 11920*Pi^2*xr^7*z^4 - 331326*xr^8*z^4 - 
         4720*Pi^2*xr^8*z^4 + 84609*xr^9*z^4 - 5520*Pi^2*xr^9*z^4 + 
         5881*xr^10*z^4 - 1120*Pi^2*xr^10*z^4 - 6312*xr^11*z^4 + 
         400*Pi^2*xr^11*z^4 + 160*Pi^2*xr^12*z^4 + 16128*z^5 + 93744*xr*z^5 - 
         7560*Pi^2*xr*z^5 + 541870*xr^2*z^5 - 2520*Pi^2*xr^2*z^5 + 
         328398*xr^3*z^5 + 9520*Pi^2*xr^3*z^5 + 969368*xr^4*z^5 - 
         7240*Pi^2*xr^4*z^5 + 476757*xr^5*z^5 + 47900*Pi^2*xr^5*z^5 - 
         588985*xr^6*z^5 + 5460*Pi^2*xr^6*z^5 + 360388*xr^7*z^5 - 
         5640*Pi^2*xr^7*z^5 - 253982*xr^8*z^5 + 6480*Pi^2*xr^8*z^5 - 
         45263*xr^9*z^5 - 14300*Pi^2*xr^9*z^5 + 55425*xr^10*z^5 + 
         1980*Pi^2*xr^10*z^5 - 8456*xr^11*z^5 + 1120*Pi^2*xr^11*z^5 + 
         320*Pi^2*xr^12*z^5 + 13440*z^6 + 87696*xr*z^6 - 7560*Pi^2*xr*z^6 + 
         358526*xr^2*z^6 + 5040*Pi^2*xr^2*z^6 + 493346*xr^3*z^6 + 
         6720*Pi^2*xr^3*z^6 + 400462*xr^4*z^6 + 23200*Pi^2*xr^4*z^6 + 
         1042105*xr^5*z^6 + 36780*Pi^2*xr^5*z^6 - 243028*xr^6*z^6 + 
         28360*Pi^2*xr^6*z^6 - 59000*xr^7*z^6 - 10560*Pi^2*xr^7*z^6 + 
         82198*xr^8*z^6 + 9200*Pi^2*xr^8*z^6 - 101619*xr^9*z^6 - 
         5980*Pi^2*xr^9*z^6 + 78834*xr^10*z^6 - 680*Pi^2*xr^10*z^6 + 
         9680*xr^11*z^6 + 2360*Pi^2*xr^11*z^6 + 160*Pi^2*xr^12*z^6 + 
         7680*z^7 + 55584*xr*z^7 - 5040*Pi^2*xr*z^7 + 124084*xr^2*z^7 + 
         8400*Pi^2*xr^2*z^7 + 343184*xr^3*z^7 + 5600*Pi^2*xr^3*z^7 - 
         47604*xr^4*z^7 + 28040*Pi^2*xr^4*z^7 + 487671*xr^5*z^7 + 
         15880*Pi^2*xr^5*z^7 + 277998*xr^6*z^7 + 11640*Pi^2*xr^6*z^7 - 
         284134*xr^7*z^7 + 3640*Pi^2*xr^7*z^7 - 42024*xr^8*z^7 - 
         6600*Pi^2*xr^8*z^7 - 66849*xr^9*z^7 - 1560*Pi^2*xr^9*z^7 + 
         23690*xr^10*z^7 - 1800*Pi^2*xr^10*z^7 + 25296*xr^11*z^7 + 
         1960*Pi^2*xr^11*z^7 + 2880*z^8 + 22896*xr*z^8 - 2160*Pi^2*xr*z^8 + 
         5876*xr^2*z^8 + 5760*Pi^2*xr^2*z^8 + 114912*xr^3*z^8 + 
         4160*Pi^2*xr^3*z^8 - 62420*xr^4*z^8 + 9520*Pi^2*xr^4*z^8 - 
         40301*xr^5*z^8 + 2120*Pi^2*xr^5*z^8 + 191465*xr^6*z^8 - 
         6880*Pi^2*xr^6*z^8 - 16670*xr^7*z^8 + 5000*Pi^2*xr^7*z^8 - 
         108326*xr^8*z^8 - 4560*Pi^2*xr^8*z^8 - 84669*xr^9*z^8 - 
         6840*Pi^2*xr^9*z^8 - 26115*xr^10*z^8 - 1280*Pi^2*xr^10*z^8 + 
         15832*xr^11*z^8 + 280*Pi^2*xr^11*z^8 + 640*z^9 + 5544*xr*z^9 - 
         540*Pi^2*xr*z^9 - 10031*xr^2*z^9 + 1980*Pi^2*xr^2*z^9 + 
         11491*xr^3*z^9 + 1800*Pi^2*xr^3*z^9 + 13154*xr^4*z^9 - 
         1360*Pi^2*xr^4*z^9 - 54083*xr^5*z^9 - 1480*Pi^2*xr^5*z^9 - 
         8858*xr^6*z^9 - 1880*Pi^2*xr^6*z^9 + 62373*xr^7*z^9 + 
         800*Pi^2*xr^7*z^9 + 23098*xr^8*z^9 + 1200*Pi^2*xr^8*z^9 - 
         27301*xr^9*z^9 - 380*Pi^2*xr^9*z^9 - 18963*xr^10*z^9 + 
         60*Pi^2*xr^10*z^9 + 2936*xr^11*z^9 - 200*Pi^2*xr^11*z^9 + 64*z^10 + 
         600*xr*z^10 - 60*Pi^2*xr*z^10 - 2367*xr^2*z^10 + 
         280*Pi^2*xr^2*z^10 - 1635*xr^3*z^10 + 320*Pi^2*xr^3*z^10 + 
         10793*xr^4*z^10 - 1040*Pi^2*xr^4*z^10 + 1605*xr^5*z^10 - 
         600*Pi^2*xr^5*z^10 - 17677*xr^6*z^10 + 1440*Pi^2*xr^6*z^10 - 
         705*xr^7*z^10 + 480*Pi^2*xr^7*z^10 + 12123*xr^8*z^10 - 
         880*Pi^2*xr^8*z^10 + 135*xr^9*z^10 - 140*Pi^2*xr^9*z^10 - 
         2936*xr^10*z^10 + 200*Pi^2*xr^10*z^10)/(120*xr*(1 + z)^4*
         (1 - xr + z)*(-1 - z + xr*z)*(1 + z + xr*z)^2*(1 + 2*xr + xr^2 + z - 
          2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       ((-60*xr + 240*xr^3 - 360*xr^5 + 240*xr^7 - 60*xr^9 - 135*z - 
          1650*xr*z + 1350*xr^2*z + 4680*xr^3*z - 4050*xr^4*z - 6060*xr^5*z + 
          5400*xr^6*z + 4680*xr^7*z - 3375*xr^8*z - 1650*xr^9*z + 
          810*xr^10*z - 945*z^2 - 7950*xr*z^2 + 2790*xr^2*z^2 - 
          19500*xr^3*z^2 + 21240*xr^4*z^2 + 39420*xr^5*z^2 - 40470*xr^6*z^2 - 
          21300*xr^7*z^2 + 15105*xr^8*z^2 - 5430*xr^9*z^2 + 2280*xr^10*z^2 - 
          600*xr^11*z^2 - 2835*z^3 - 16370*xr*z^3 - 6255*xr^2*z^3 - 
          92020*xr^3*z^3 + 20160*xr^4*z^3 - 159420*xr^5*z^3 + 
          146100*xr^6*z^3 - 60100*xr^7*z^3 + 18195*xr^8*z^3 - 
          24890*xr^9*z^3 - 645*xr^10*z^3 - 2400*xr^11*z^3 - 4725*z^4 - 
          16110*xr*z^4 - 25875*xr^2*z^4 - 91720*xr^3*z^4 - 91110*xr^4*z^4 - 
          261220*xr^5*z^4 - 147930*xr^6*z^4 - 177400*xr^7*z^4 - 
          60165*xr^8*z^4 - 36510*xr^9*z^4 - 9075*xr^10*z^4 - 3600*xr^11*z^4 - 
          4725*z^5 - 5310*xr*z^5 - 32400*xr^2*z^5 + 12816*xr^3*z^5 - 
          122370*xr^4*z^5 + 105836*xr^5*z^5 - 251280*xr^6*z^5 + 
          47456*xr^7*z^5 - 88305*xr^8*z^5 - 8974*xr^9*z^5 - 12600*xr^10*z^5 - 
          2384*xr^11*z^5 - 2835*z^6 + 3350*xr*z^6 - 18000*xr^2*z^6 + 
          52484*xr^3*z^6 - 22500*xr^4*z^6 + 131316*xr^5*z^6 + 
          74550*xr^6*z^6 + 55740*xr^7*z^6 - 19425*xr^8*z^6 + 11406*xr^9*z^6 - 
          6990*xr^10*z^6 - 536*xr^11*z^6 - 945*z^7 + 3450*xr*z^7 - 
          3735*xr^2*z^7 + 11756*xr^3*z^7 + 12660*xr^4*z^7 - 26420*xr^5*z^7 - 
          12540*xr^6*z^7 + 19804*xr^7*z^7 + 8685*xr^8*z^7 + 6610*xr^9*z^7 - 
          1245*xr^10*z^7 + 96*xr^11*z^7 - 135*z^8 + 930*xr*z^8 + 
          45*xr^2*z^8 - 4416*xr^3*z^8 - 1230*xr^4*z^8 + 4956*xr^5*z^8 + 
          1530*xr^6*z^8 - 3200*xr^7*z^8 - 315*xr^8*z^8 + 1666*xr^9*z^8 + 
          105*xr^10*z^8 + 64*xr^11*z^8 + 40*xr*z^9 - 144*xr^3*z^9 + 
          176*xr^5*z^9 - 64*xr^7*z^9 - 24*xr^9*z^9 + 16*xr^11*z^9)*G0[0, z])/
        (30*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
       (z*(3 - 24*xr - 10*xr^2 + 6*z - 9*xr*z + 136*xr^2*z + 3*z^2 + 
          15*xr*z^2 + 2*xr^2*z^2)*G0[-1, -1, z])/(2*(1 + z)^3) - 
       (z*(4 - 26*xr - 6*xr^2 + 8*z - 13*xr*z + 144*xr^2*z + 4*z^2 + 
          13*xr*z^2 + 6*xr^2*z^2)*G0[-1, 0, z])/(2*(1 + z)^3) - 
       (z*(2 - 10*xr - 10*xr^2 + 4*z - 5*xr*z + 72*xr^2*z + 2*z^2 + 
          5*xr*z^2 + 2*xr^2*z^2)*G0[0, -1, z])/(2*(1 + z)^3) + 
       (z*(2 - 10*xr - 10*xr^2 + 4*z - 5*xr*z + 72*xr^2*z + 2*z^2 + 
          5*xr*z^2 + 2*xr^2*z^2)*G0[0, 0, z])/(2*(1 + z)^3)) + 
     ((-2*xr + 18*xr^2 - 56*xr^3 + 84*xr^4 - 66*xr^5 + 26*xr^6 - 4*xr^7 + 
        8*z - 22*xr*z - 3*xr^2*z + 116*xr^3*z - 194*xr^4*z + 110*xr^5*z - 
        11*xr^6*z - 4*xr^7*z + 32*z^2 - 50*xr*z^2 + 105*xr^2*z^2 - 
        322*xr^3*z^2 + 449*xr^4*z^2 - 166*xr^5*z^2 + 12*xr^6*z^2 + 
        4*xr^7*z^2 + 48*z^3 - 38*xr*z^3 + 258*xr^2*z^3 - 180*xr^3*z^3 + 
        88*xr^4*z^3 - 150*xr^5*z^3 + 122*xr^6*z^3 + 4*xr^7*z^3 + 32*z^4 - 
        4*xr*z^4 + 99*xr^2*z^4 + 290*xr^3*z^4 + 181*xr^4*z^4 + 136*xr^5*z^4 + 
        98*xr^6*z^4 + 8*z^5 + 4*xr*z^5 - 33*xr^2*z^5 - 24*xr^3*z^5 + 
        52*xr^4*z^5 + 72*xr^5*z^5 + 25*xr^6*z^5)*G0[0, 1, xr])/
      ((1 + z)^3*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((-180*xr + 300*xr^2 + 600*xr^3 - 1200*xr^4 - 600*xr^5 + 1800*xr^6 - 
        1200*xr^8 + 300*xr^9 + 300*xr^10 - 120*xr^11 + 75*z - 2340*xr*z + 
        1365*xr^2*z + 3120*xr^3*z + 3390*xr^4*z - 4440*xr^5*z - 9510*xr^6*z + 
        8400*xr^7*z + 3015*xr^8*z - 4260*xr^9*z + 1665*xr^10*z - 
        480*xr^11*z + 525*z^2 - 10140*xr*z^2 + 3315*xr^2*z^2 - 
        29580*xr^3*z^2 + 18720*xr^4*z^2 + 21960*xr^5*z^2 + 29160*xr^6*z^2 - 
        46140*xr^7*z^2 + 21795*xr^8*z^2 - 11460*xr^9*z^2 + 3285*xr^10*z^2 - 
        1440*xr^11*z^2 + 1575*z^3 - 21740*xr*z^3 + 6810*xr^2*z^3 - 
        116140*xr^3*z^3 + 20100*xr^4*z^3 - 181800*xr^5*z^3 + 85230*xr^6*z^3 - 
        58300*xr^7*z^3 + 20205*xr^8*z^3 - 31460*xr^9*z^3 + 2400*xr^10*z^3 - 
        3360*xr^11*z^3 + 2625*z^4 - 25860*xr*z^4 + 11100*xr^2*z^4 - 
        130360*xr^3*z^4 + 9270*xr^4*z^4 - 304120*xr^5*z^4 - 60900*xr^6*z^4 - 
        219280*xr^7*z^4 - 9135*xr^8*z^4 - 44580*xr^9*z^4 - 4440*xr^11*z^4 + 
        2625*z^5 - 16980*xr*z^5 + 11625*xr^2*z^5 - 27384*xr^3*z^5 + 
        16950*xr^4*z^5 + 24776*xr^5*z^5 - 6570*xr^6*z^5 + 18296*xr^7*z^5 - 
        2775*xr^8*z^5 - 15364*xr^9*z^5 + 225*xr^10*z^5 - 2864*xr^11*z^5 + 
        1575*z^6 - 5140*xr*z^6 + 6915*xr^2*z^6 + 30884*xr^3*z^6 + 
        20220*xr^4*z^6 + 105336*xr^5*z^6 + 78480*xr^6*z^6 + 34500*xr^7*z^6 + 
        18525*xr^8*z^6 + 8196*xr^9*z^6 + 1965*xr^10*z^6 - 656*xr^11*z^6 + 
        525*z^7 + 60*xr*z^7 + 2040*xr^2*z^7 + 8516*xr^3*z^7 + 5160*xr^4*z^7 - 
        12920*xr^5*z^7 - 18270*xr^6*z^7 + 18484*xr^7*z^7 + 7875*xr^8*z^7 + 
        4900*xr^9*z^7 + 1710*xr^10*z^7 + 96*xr^11*z^7 + 75*z^8 + 360*xr*z^8 + 
        210*xr^2*z^8 - 3576*xr^3*z^8 - 1410*xr^4*z^8 + 3216*xr^5*z^8 + 
        2340*xr^6*z^8 - 1400*xr^7*z^8 - 1665*xr^8*z^8 + 1336*xr^9*z^8 + 
        450*xr^10*z^8 + 64*xr^11*z^8 + 40*xr*z^9 - 144*xr^3*z^9 + 
        176*xr^5*z^9 - 64*xr^7*z^9 - 24*xr^9*z^9 + 16*xr^11*z^9)*
       G0[0, 1 + z, xr])/(30*(1 + z)^4*(1 + 2*xr + xr^2 + z - 2*xr*z + 
         xr^2*z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((32*xr - 32*xr^2 + 35*z - 108*xr*z + 94*xr^2*z + 35*z^2 - 76*xr*z^2 + 
        62*xr^2*z^2)*G0[1, 0, xr])/(4*(1 + z)^2) - 
     ((2*xr - 6*xr^2 + 20*xr^4 - 30*xr^5 + 18*xr^6 - 4*xr^7 + 11*z - 
        60*xr*z + 163*xr^2*z - 228*xr^3*z + 145*xr^4*z - 28*xr^5*z + xr^6*z - 
        4*xr^7*z + 44*z^2 - 178*xr*z^2 + 358*xr^2*z^2 - 452*xr^3*z^2 + 
        458*xr^4*z^2 - 290*xr^5*z^2 + 56*xr^6*z^2 + 4*xr^7*z^2 + 66*z^3 - 
        154*xr*z^3 + 178*xr^2*z^3 - 128*xr^3*z^3 + 166*xr^4*z^3 - 
        162*xr^5*z^3 + 142*xr^6*z^3 + 4*xr^7*z^3 + 44*z^4 - 24*xr*z^4 - 
        36*xr^2*z^4 + 68*xr^3*z^4 + 6*xr^4*z^4 + 72*xr^5*z^4 + 94*xr^6*z^4 + 
        11*z^5 + 14*xr*z^5 - 25*xr^2*z^5 - 28*xr^3*z^5 + 45*xr^4*z^5 + 
        70*xr^5*z^5 + 25*xr^6*z^5)*G0[1, 1, xr])/
      ((1 + z)^3*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((-16 - 64*xr - 96*xr^2 - 504*xr^3 - 1176*xr^4 - 384*xr^5 + 1264*xr^6 + 
        1096*xr^7 + 24*xr^8 - 144*xr^9 - 96*z - 256*xr*z - 305*xr^2*z - 
        1336*xr^3*z + 4*xr^4*z - 244*xr^5*z - 2789*xr^6*z + 1140*xr^7*z + 
        2586*xr^8*z + 96*xr^9*z - 240*z^2 - 320*xr*z^2 - 396*xr^2*z^2 - 
        1800*xr^3*z^2 + 560*xr^4*z^2 - 4120*xr^5*z^2 + 6980*xr^6*z^2 - 
        4944*xr^7*z^2 + 1240*xr^8*z^2 + 640*xr^9*z^2 - 320*z^3 - 
        454*xr^2*z^3 - 2160*xr^3*z^3 - 880*xr^4*z^3 + 560*xr^5*z^3 - 
        1430*xr^6*z^3 + 3664*xr^7*z^3 - 580*xr^8*z^3 + 400*xr^9*z^3 - 
        240*z^4 + 320*xr*z^4 - 596*xr^2*z^4 - 1480*xr^3*z^4 + 2040*xr^4*z^4 - 
        40*xr^5*z^4 + 220*xr^6*z^4 - 1664*xr^7*z^4 + 1440*xr^8*z^4 - 96*z^5 + 
        256*xr*z^5 - 465*xr^2*z^5 - 24*xr^3*z^5 + 1884*xr^4*z^5 - 
        4444*xr^5*z^5 + 4739*xr^6*z^5 - 2500*xr^7*z^5 + 634*xr^8*z^5 + 
        16*xr^9*z^5 - 16*z^6 + 64*xr*z^6 - 136*xr^2*z^6 + 264*xr^3*z^6 - 
        416*xr^4*z^6 + 416*xr^5*z^6 - 264*xr^6*z^6 + 136*xr^7*z^6 - 
        64*xr^8*z^6 + 16*xr^9*z^6)*G0[1, 1 + z, xr])/
      (60*xr^2*(1 + z)^3*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) - 
     (xr*z*(22 + 38*z - 26*xr*z + 8*xr^2*z + 10*z^2 - 23*xr*z^2 - 6*z^3 + 
        3*xr*z^3)*G0[1 + z^(-1), 0, xr])/(2*(1 + z)^4) - 
     ((16*xr - 80*xr^2 + 160*xr^3 - 160*xr^4 + 80*xr^5 - 16*xr^6 - z - 
        12*xr*z + 226*xr^2*z - 636*xr^3*z + 687*xr^4*z - 304*xr^5*z + 
        40*xr^6*z - 2*z^2 - 132*xr*z^2 + 440*xr^2*z^2 - 112*xr^3*z^2 - 
        134*xr^4*z^2 - 180*xr^5*z^2 + 120*xr^6*z^2 + 2*z^3 - 156*xr*z^3 - 
        106*xr^2*z^3 + 232*xr^3*z^3 + 248*xr^4*z^3 + 108*xr^5*z^3 + 
        56*xr^6*z^3 + 8*z^4 - 36*xr*z^4 - 216*xr^2*z^4 - 416*xr^3*z^4 - 
        280*xr^4*z^4 - 92*xr^5*z^4 - 8*xr^6*z^4 + 7*z^5 + 24*xr*z^5 + 
        36*xr^2*z^5 + 44*xr^3*z^5 + 29*xr^4*z^5 + 4*xr^5*z^5 + 2*z^6 + 
        8*xr*z^6 + 12*xr^2*z^6 + 8*xr^3*z^6 + 2*xr^4*z^6)*G0[1 + z, 0, xr])/
      (2*(1 + z)^3*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((16*xr - 80*xr^2 + 160*xr^3 - 160*xr^4 + 80*xr^5 - 16*xr^6 - z - 
        12*xr*z + 226*xr^2*z - 636*xr^3*z + 687*xr^4*z - 304*xr^5*z + 
        40*xr^6*z - 2*z^2 - 132*xr*z^2 + 440*xr^2*z^2 - 112*xr^3*z^2 - 
        134*xr^4*z^2 - 180*xr^5*z^2 + 120*xr^6*z^2 + 2*z^3 - 156*xr*z^3 - 
        106*xr^2*z^3 + 232*xr^3*z^3 + 248*xr^4*z^3 + 108*xr^5*z^3 + 
        56*xr^6*z^3 + 8*z^4 - 36*xr*z^4 - 216*xr^2*z^4 - 416*xr^3*z^4 - 
        280*xr^4*z^4 - 92*xr^5*z^4 - 8*xr^6*z^4 + 7*z^5 + 24*xr*z^5 + 
        36*xr^2*z^5 + 44*xr^3*z^5 + 29*xr^4*z^5 + 4*xr^5*z^5 + 2*z^6 + 
        8*xr*z^6 + 12*xr^2*z^6 + 8*xr^3*z^6 + 2*xr^4*z^6)*G0[1 + z, 1, xr])/
      (2*(1 + z)^3*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((-16 + 64*xr - 96*xr^2 - 16*xr^3 + 304*xr^4 - 384*xr^5 - 64*xr^6 + 
        496*xr^7 - 384*xr^8 + 96*xr^9 - 112*z + 320*xr*z - 611*xr^2*z + 
        2220*xr^3*z - 7602*xr^4*z + 14012*xr^5*z - 13475*xr^6*z + 
        6976*xr^7*z - 2160*xr^8*z + 432*xr^9*z - 336*z^2 + 576*xr*z^2 - 
        1721*xr^2*z^2 + 7696*xr^3*z^2 - 13506*xr^4*z^2 + 13716*xr^5*z^2 - 
        15521*xr^6*z^2 + 15156*xr^7*z^2 - 7756*xr^8*z^2 + 1696*xr^9*z^2 - 
        560*z^3 + 320*xr*z^3 - 2800*xr^2*z^3 + 8160*xr^3*z^3 + 
        3460*xr^4*z^3 - 4880*xr^5*z^3 + 3120*xr^6*z^3 - 4800*xr^7*z^3 - 
        2820*xr^8*z^3 + 2480*xr^9*z^3 - 560*z^4 - 320*xr*z^4 - 
        2850*xr^2*z^4 + 640*xr^3*z^4 + 10760*xr^4*z^4 + 600*xr^5*z^4 + 
        5710*xr^6*z^4 - 200*xr^7*z^4 + 3100*xr^8*z^4 + 1120*xr^9*z^4 - 
        336*z^5 - 576*xr*z^5 - 1811*xr^2*z^5 - 3716*xr^3*z^5 - 
        3126*xr^4*z^5 - 1700*xr^5*z^5 - 3475*xr^6*z^5 - 3360*xr^7*z^5 - 
        60*xr^8*z^5 - 112*z^6 - 320*xr*z^6 - 661*xr^2*z^6 - 1760*xr^3*z^6 - 
        4902*xr^4*z^6 - 6540*xr^5*z^6 - 3965*xr^6*z^6 - 1020*xr^7*z^6 - 
        16*z^7 - 64*xr*z^7 - 106*xr^2*z^7 - 104*xr^3*z^7 - 76*xr^4*z^7 - 
        40*xr^5*z^7 - 10*xr^6*z^7)*G0[1 + z, 1 + z, xr])/
      (60*xr^2*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     G0[0, z]*((60*xr - 300*xr^3 + 120*xr^4 + 420*xr^5 - 240*xr^6 - 
         180*xr^7 + 120*xr^8 - 32*z + 661*xr*z - 5*Pi^2*xr*z + 2834*xr^2*z - 
         105*Pi^2*xr^2*z - 6797*xr^3*z + 220*Pi^2*xr^3*z - 2656*xr^4*z + 
         110*Pi^2*xr^4*z + 10771*xr^5*z - 425*Pi^2*xr^5*z - 1142*xr^6*z + 
         95*Pi^2*xr^6*z - 6675*xr^7*z + 210*Pi^2*xr^7*z + 2916*xr^8*z - 
         100*Pi^2*xr^8*z + 120*xr^9*z - 288*z^2 + 3096*xr*z^2 - 
         40*Pi^2*xr*z^2 + 17319*xr^2*z^2 - 670*Pi^2*xr^2*z^2 - 
         25654*xr^3*z^2 + 1405*Pi^2*xr^3*z^2 + 15951*xr^4*z^2 - 
         950*Pi^2*xr^4*z^2 - 37532*xr^5*z^2 + 410*Pi^2*xr^5*z^2 + 
         50453*xr^6*z^2 - 1050*Pi^2*xr^6*z^2 - 31670*xr^7*z^2 + 
         1605*Pi^2*xr^7*z^2 + 5229*xr^8*z^2 - 610*Pi^2*xr^8*z^2 + 
         3216*xr^9*z^2 - 100*Pi^2*xr^9*z^2 - 120*xr^10*z^2 - 1152*z^3 + 
         8172*xr*z^3 - 140*Pi^2*xr*z^3 + 41873*xr^2*z^3 - 
         1750*Pi^2*xr^2*z^3 - 30167*xr^3*z^3 + 3875*Pi^2*xr^3*z^3 + 
         89725*xr^4*z^3 - 5035*Pi^2*xr^4*z^3 - 138884*xr^5*z^3 + 
         6540*Pi^2*xr^5*z^3 + 59203*xr^6*z^3 - 5860*Pi^2*xr^6*z^3 - 
         20727*xr^7*z^3 + 4335*Pi^2*xr^7*z^3 - 10125*xr^8*z^3 - 
         1375*Pi^2*xr^8*z^3 + 14718*xr^9*z^3 - 930*Pi^2*xr^9*z^3 - 
         2436*xr^10*z^3 + 100*Pi^2*xr^10*z^3 - 120*xr^11*z^3 - 2688*z^4 + 
         13440*xr*z^4 - 280*Pi^2*xr*z^4 + 46235*xr^2*z^4 - 
         2310*Pi^2*xr^2*z^4 + 14892*xr^3*z^4 + 6065*Pi^2*xr^3*z^4 + 
         116186*xr^4*z^4 - 7290*Pi^2*xr^4*z^4 - 26978*xr^5*z^4 + 
         13785*Pi^2*xr^5*z^4 - 103129*xr^6*z^4 - 5360*Pi^2*xr^6*z^4 + 
         88272*xr^7*z^4 + 815*Pi^2*xr^7*z^4 - 81684*xr^8*z^4 + 
         470*Pi^2*xr^8*z^4 + 22818*xr^9*z^4 - 3045*Pi^2*xr^9*z^4 + 
         1128*xr^10*z^4 + 410*Pi^2*xr^10*z^4 - 2556*xr^11*z^4 + 
         100*Pi^2*xr^11*z^4 - 4032*z^5 + 14238*xr*z^5 - 350*Pi^2*xr*z^5 + 
         10857*xr^2*z^5 - 1400*Pi^2*xr^2*z^5 + 67057*xr^3*z^5 + 
         5975*Pi^2*xr^3*z^5 - 5524*xr^4*z^5 - 1875*Pi^2*xr^4*z^5 + 
         182548*xr^5*z^5 + 12650*Pi^2*xr^5*z^5 - 124633*xr^6*z^5 + 
         5270*Pi^2*xr^6*z^5 + 48001*xr^7*z^5 - 4905*Pi^2*xr^7*z^5 + 
         29350*xr^8*z^5 + 4365*Pi^2*xr^8*z^5 - 37492*xr^9*z^5 - 
         3570*Pi^2*xr^9*z^5 + 12302*xr^10*z^5 + 360*Pi^2*xr^10*z^5 - 
         2256*xr^11*z^5 + 520*Pi^2*xr^11*z^5 - 4032*z^6 + 9576*xr*z^6 - 
         280*Pi^2*xr*z^6 - 28931*xr^2*z^6 + 70*Pi^2*xr^2*z^6 + 
         58418*xr^3*z^6 + 3895*Pi^2*xr^3*z^6 - 106461*xr^4*z^6 + 
         4110*Pi^2*xr^4*z^6 + 103904*xr^5*z^6 + 5400*Pi^2*xr^5*z^6 + 
         53389*xr^6*z^6 + 7370*Pi^2*xr^6*z^6 - 91954*xr^7*z^6 - 
         1685*Pi^2*xr^7*z^6 + 48269*xr^8*z^6 + 410*Pi^2*xr^8*z^6 + 
         3408*xr^9*z^6 + 510*Pi^2*xr^9*z^6 + 6950*xr^10*z^6 - 
         360*Pi^2*xr^10*z^6 + 3320*xr^11*z^6 + 720*Pi^2*xr^11*z^6 - 
         2688*z^7 + 3756*xr*z^7 - 140*Pi^2*xr*z^7 - 33341*xr^2*z^7 + 
         630*Pi^2*xr^2*z^7 + 15111*xr^3*z^7 + 1705*Pi^2*xr^3*z^7 - 
         56499*xr^4*z^7 + 3175*Pi^2*xr^4*z^7 - 44640*xr^5*z^7 + 
         560*Pi^2*xr^5*z^7 + 71439*xr^6*z^7 + 80*Pi^2*xr^6*z^7 - 
         21573*xr^7*z^7 + 1245*Pi^2*xr^7*z^7 - 35553*xr^8*z^7 - 
         1805*Pi^2*xr^8*z^7 - 16630*xr^9*z^7 - 2210*Pi^2*xr^9*z^7 - 
         7662*xr^10*z^7 - 640*Pi^2*xr^10*z^7 + 3784*xr^11*z^7 + 
         280*Pi^2*xr^11*z^7 - 1152*z^8 + 612*xr*z^8 - 40*Pi^2*xr*z^8 - 
         14967*xr^2*z^8 + 350*Pi^2*xr^2*z^8 - 4372*xr^3*z^8 + 
         475*Pi^2*xr^3*z^8 + 7820*xr^4*z^8 + 290*Pi^2*xr^4*z^8 - 
         24006*xr^5*z^8 - 435*Pi^2*xr^5*z^8 - 5145*xr^6*z^8 - 
         1120*Pi^2*xr^6*z^8 + 28868*xr^7*z^8 + 305*Pi^2*xr^7*z^8 + 
         19074*xr^8*z^8 + 690*Pi^2*xr^8*z^8 - 2018*xr^9*z^8 - 
         285*Pi^2*xr^9*z^8 - 6382*xr^10*z^8 - 210*Pi^2*xr^10*z^8 + 
         644*xr^11*z^8 - 20*Pi^2*xr^11*z^8 - 288*z^9 - 75*xr*z^9 - 
         5*Pi^2*xr*z^9 - 2575*xr^2*z^9 + 65*Pi^2*xr^2*z^9 - 2228*xr^3*z^9 + 
         65*Pi^2*xr^3*z^9 + 8666*xr^4*z^9 - 215*Pi^2*xr^4*z^9 + 
         6109*xr^5*z^9 - 165*Pi^2*xr^5*z^9 - 9579*xr^6*z^9 + 
         255*Pi^2*xr^6*z^9 - 5730*xr^7*z^9 + 155*Pi^2*xr^7*z^9 + 
         4404*xr^8*z^9 - 125*Pi^2*xr^8*z^9 + 1924*xr^9*z^9 - 
         50*Pi^2*xr^9*z^9 - 628*xr^10*z^9 + 20*Pi^2*xr^10*z^9 - 32*z^10 - 
         32*xr*z^10 - 8*xr^2*z^10 - 8*xr^3*z^10 + 96*xr^4*z^10 + 
         96*xr^5*z^10 - 40*xr^6*z^10 - 40*xr^7*z^10 - 16*xr^8*z^10 - 
         16*xr^9*z^10)/(60*xr*(1 + z)^3*(1 - xr + z)*(-1 - z + xr*z)*
         (1 + z + xr*z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       ((-16 - 64*xr - 96*xr^2 - 504*xr^3 - 1176*xr^4 - 384*xr^5 + 
          1264*xr^6 + 1096*xr^7 + 24*xr^8 - 144*xr^9 - 96*z - 256*xr*z - 
          665*xr^2*z - 1876*xr^3*z + 664*xr^4*z + 596*xr^5*z - 4229*xr^6*z - 
          1080*xr^7*z + 1806*xr^8*z + 96*xr^9*z - 240*z^2 - 320*xr*z^2 - 
          1836*xr^2*z^2 - 1080*xr^3*z^2 + 1760*xr^4*z^2 - 6040*xr^5*z^2 + 
          6500*xr^6*z^2 - 7584*xr^7*z^2 - 1880*xr^8*z^2 + 640*xr^9*z^2 - 
          320*z^3 - 2614*xr^2*z^3 + 3240*xr^3*z^3 - 7000*xr^4*z^3 + 
          4160*xr^5*z^3 - 6710*xr^6*z^3 + 9064*xr^7*z^3 - 5260*xr^8*z^3 + 
          400*xr^9*z^3 - 240*z^4 + 320*xr*z^4 - 2036*xr^2*z^4 + 
          5000*xr^3*z^4 - 11160*xr^4*z^4 + 16280*xr^5*z^4 - 14660*xr^6*z^4 + 
          8176*xr^7*z^4 - 1680*xr^8*z^4 - 96*z^5 + 256*xr*z^5 - 
          825*xr^2*z^5 + 2316*xr^3*z^5 - 4656*xr^4*z^5 + 5516*xr^5*z^5 - 
          3901*xr^6*z^5 + 1520*xr^7*z^5 - 146*xr^8*z^5 + 16*xr^9*z^5 - 
          16*z^6 + 64*xr*z^6 - 136*xr^2*z^6 + 264*xr^3*z^6 - 416*xr^4*z^6 + 
          416*xr^5*z^6 - 264*xr^6*z^6 + 136*xr^7*z^6 - 64*xr^8*z^6 + 
          16*xr^9*z^6)*G0[1, xr])/(60*xr^2*(1 + z)^3*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) - 
       (xr*z*(22 + 38*z - 26*xr*z + 8*xr^2*z + 10*z^2 - 23*xr*z^2 - 6*z^3 + 
          3*xr*z^3)*G0[1 + z^(-1), xr])/(2*(1 + z)^4) + 
       ((-8 - 220*xr^3 + 300*xr^4 - 72*xr^5 - 40*z - 30*xr^2*z + 970*xr^3*z - 
          1335*xr^4*z + 120*xr^5*z - 80*z^2 - 110*xr^2*z^2 + 2060*xr^3*z^2 - 
          1605*xr^4*z^2 + 560*xr^5*z^2 - 80*z^3 - 150*xr^2*z^3 + 
          330*xr^3*z^3 + 30*xr^4*z^3 - 40*z^4 - 90*xr^2*z^4 - 540*xr^3*z^4 - 
          8*z^5 - 20*xr^2*z^5)*G0[1 + z, xr])/(30*xr^2*(1 + z)^4) - 
       ((16 - 64*xr + 96*xr^2 - 184*xr^3 + 496*xr^4 - 720*xr^5 + 480*xr^6 - 
          120*xr^7 + 112*z - 320*xr*z + 551*xr^2*z - 2840*xr^3*z + 
          7162*xr^4*z - 7620*xr^5*z + 2775*xr^6*z + 900*xr^7*z - 720*xr^8*z + 
          336*z^2 - 576*xr*z^2 + 1451*xr^2*z^2 - 8836*xr^3*z^2 + 
          8886*xr^4*z^2 - 3340*xr^5*z^2 + 3775*xr^6*z^2 - 1920*xr^7*z^2 - 
          720*xr^8*z^2 - 720*xr^9*z^2 + 560*z^3 - 320*xr*z^3 + 
          2350*xr^2*z^3 - 10360*xr^3*z^3 - 8550*xr^4*z^3 - 3480*xr^5*z^3 - 
          5210*xr^6*z^3 - 2840*xr^7*z^3 - 6150*xr^8*z^3 - 1440*xr^9*z^3 + 
          560*z^4 + 320*xr*z^4 + 2550*xr^2*z^4 - 3440*xr^3*z^4 - 
          14370*xr^4*z^4 - 18840*xr^5*z^4 - 19690*xr^6*z^4 - 16640*xr^7*z^4 - 
          6930*xr^8*z^4 - 720*xr^9*z^4 + 336*z^5 + 576*xr*z^5 + 
          1811*xr^2*z^5 + 2216*xr^3*z^5 + 36*xr^4*z^5 - 6404*xr^5*z^5 - 
          8469*xr^6*z^5 - 2964*xr^7*z^5 - 514*xr^8*z^5 + 16*xr^9*z^5 + 
          112*z^6 + 320*xr*z^6 + 751*xr^2*z^6 + 1740*xr^3*z^6 + 
          4052*xr^4*z^6 + 5812*xr^5*z^6 + 4795*xr^6*z^6 + 2136*xr^7*z^6 + 
          330*xr^8*z^6 + 32*xr^9*z^6 + 16*z^7 + 64*xr*z^7 + 136*xr^2*z^7 + 
          264*xr^3*z^7 + 416*xr^4*z^7 + 416*xr^5*z^7 + 264*xr^6*z^7 + 
          136*xr^7*z^7 + 64*xr^8*z^7 + 16*xr^9*z^7)*G0[-((1 + z)/z), xr])/
        (60*xr^2*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
       (2*z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, xr])/(1 + z)^2 + 
       (z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, (-1 - z)/z, xr])/
        (1 + z)^2 + (z*(3 - 24*xr - 10*xr^2 + 6*z - 9*xr*z + 136*xr^2*z + 
          3*z^2 + 15*xr*z^2 + 2*xr^2*z^2)*G0[0, 0, xr])/(2*(1 + z)^3) + 
       (z*(1 - 14*xr + 40*xr^2 - 16*xr^3 + 3*z - 30*xr*z + 48*xr^2*z + 
          3*z^2 - 18*xr*z^2 + 12*xr^2*z^2 + z^3 - 2*xr*z^3 + 4*xr^2*z^3)*
         G0[0, 1, xr])/(2*(1 + z)^4) - (xr*z*(2 - 4*xr + z + 4*xr*z - z^2)*
         G0[0, 1 + z^(-1), xr])/(1 + z)^3 - 
       (z*(2 - 6*xr - 18*xr^2 + 4*z + xr*z + 64*xr^2*z + 2*z^2 + 7*xr*z^2 + 
          2*xr^2*z^2)*G0[0, (-1 - z)/z, xr])/(2*(1 + z)^3) + 
       (2*xr*z*(9 - 15*xr + 4*xr^2 + 16*z - 33*xr*z + 5*z^2 - 18*xr*z^2 - 
          2*z^3)*G0[0, 1 + z, xr])/(1 + z)^4 + 
       (z*(1 - 2*xr^2 + z - xr*z + 2*xr^2*z)*G0[1, 0, xr])/(1 + z)^2 - 
       (2*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, xr])/(1 + z) + 
       (2*xr*(-2 + 4*xr - z)*z*G0[1, 1 + z, xr])/(1 + z)^2 - 
       (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, xr])/(1 + z)^3 + 
       (2*xr*z*(3 - 9*xr + 4*xr^2 + 6*z - 9*xr*z + 3*z^2)*G0[1 + z, 1, xr])/
        (1 + z)^4 - (2*xr*z*(7 - 17*xr + 4*xr^2 + 14*z - 17*xr*z + 7*z^2)*
         G0[1 + z, 1 + z, xr])/(1 + z)^4) + 
     G0[-1, z]*(-1/60*(120*xr - 600*xr^3 + 240*xr^4 + 840*xr^5 - 480*xr^6 - 
          360*xr^7 + 240*xr^8 - 32*z + 1426*xr*z - 20*Pi^2*xr*z + 
          2264*xr^2*z - 160*Pi^2*xr^2*z - 8282*xr^3*z + 300*Pi^2*xr^3*z - 
          916*xr^4*z + 320*Pi^2*xr^4*z + 10606*xr^5*z - 620*Pi^2*xr^5*z - 
          992*xr^6*z - 160*Pi^2*xr^6*z - 7830*xr^7*z + 420*Pi^2*xr^7*z + 
          3516*xr^8*z + 240*xr^9*z - 80*Pi^2*xr^9*z - 320*z^2 + 7402*xr*z^2 - 
          180*Pi^2*xr*z^2 + 15248*xr^2*z^2 - 1150*Pi^2*xr^2*z^2 - 
          30171*xr^3*z^2 + 2070*Pi^2*xr^3*z^2 + 14390*xr^4*z^2 - 
          520*Pi^2*xr^4*z^2 - 28816*xr^5*z^2 - 480*Pi^2*xr^5*z^2 + 
          47316*xr^6*z^2 - 710*Pi^2*xr^6*z^2 - 37655*xr^7*z^2 + 
          1550*Pi^2*xr^7*z^2 + 8790*xr^8*z^2 - 100*Pi^2*xr^8*z^2 + 
          4056*xr^9*z^2 - 400*Pi^2*xr^9*z^2 - 240*xr^10*z^2 - 
          80*Pi^2*xr^10*z^2 - 1440*z^3 + 22248*xr*z^3 - 720*Pi^2*xr*z^3 + 
          40472*xr^2*z^3 - 3440*Pi^2*xr^2*z^3 - 32586*xr^3*z^3 + 
          6240*Pi^2*xr^3*z^3 + 83221*xr^4*z^3 - 7370*Pi^2*xr^4*z^3 - 
          159511*xr^5*z^3 + 7780*Pi^2*xr^5*z^3 + 86886*xr^6*z^3 - 
          5980*Pi^2*xr^6*z^3 - 39872*xr^7*z^3 + 6440*Pi^2*xr^7*z^3 - 
          5991*xr^8*z^3 - 1610*Pi^2*xr^8*z^3 + 18969*xr^9*z^3 - 
          1740*Pi^2*xr^9*z^3 - 2796*xr^10*z^3 - 320*Pi^2*xr^10*z^3 - 
          240*xr^11*z^3 + 80*Pi^2*xr^11*z^3 - 3840*z^4 + 43032*xr*z^4 - 
          1680*Pi^2*xr*z^4 + 46528*xr^2*z^4 - 5320*Pi^2*xr^2*z^4 + 
          46990*xr^3*z^4 + 10920*Pi^2*xr^3*z^4 + 125121*xr^4*z^4 - 
          15830*Pi^2*xr^4*z^4 - 105472*xr^5*z^4 + 25070*Pi^2*xr^5*z^4 - 
          89331*xr^6*z^4 - 11640*Pi^2*xr^6*z^4 + 85350*xr^7*z^4 + 
          7900*Pi^2*xr^7*z^4 - 86229*xr^8*z^4 - 2590*Pi^2*xr^8*z^4 + 
          32916*xr^9*z^4 - 4050*Pi^2*xr^9*z^4 - 1113*xr^10*z^4 - 
          380*Pi^2*xr^10*z^4 - 2976*xr^11*z^4 + 240*Pi^2*xr^11*z^4 + 
          80*Pi^2*xr^12*z^4 - 6720*z^5 + 56028*xr*z^5 - 2520*Pi^2*xr*z^5 - 
          2128*xr^2*z^5 - 3920*Pi^2*xr^2*z^5 + 168994*xr^3*z^5 + 
          12600*Pi^2*xr^3*z^5 - 15083*xr^4*z^5 - 9650*Pi^2*xr^4*z^5 + 
          227015*xr^5*z^5 + 34920*Pi^2*xr^5*z^5 - 246137*xr^6*z^5 + 
          1110*Pi^2*xr^6*z^5 + 125788*xr^7*z^5 - 3520*Pi^2*xr^7*z^5 - 
          26429*xr^8*z^5 + 4970*Pi^2*xr^8*z^5 - 27649*xr^9*z^5 - 
          9280*Pi^2*xr^9*z^5 + 13505*xr^10*z^5 + 1250*Pi^2*xr^10*z^5 - 
          4512*xr^11*z^5 + 760*Pi^2*xr^11*z^5 + 160*Pi^2*xr^12*z^5 - 
          8064*z^6 + 49644*xr*z^6 - 2520*Pi^2*xr*z^6 - 74144*xr^2*z^6 + 
          140*Pi^2*xr^2*z^6 + 194040*xr^3*z^6 + 10500*Pi^2*xr^3*z^6 - 
          212515*xr^4*z^6 + 7970*Pi^2*xr^4*z^6 + 311442*xr^5*z^6 + 
          26330*Pi^2*xr^5*z^6 - 36204*xr^6*z^6 + 17700*Pi^2*xr^6*z^6 - 
          79788*xr^7*z^6 - 8180*Pi^2*xr^7*z^6 + 108369*xr^8*z^6 + 
          6930*Pi^2*xr^8*z^6 - 44074*xr^9*z^6 - 4670*Pi^2*xr^9*z^6 + 
          16702*xr^10*z^6 - 340*Pi^2*xr^10*z^6 + 2864*xr^11*z^6 + 
          1580*Pi^2*xr^11*z^6 + 80*Pi^2*xr^12*z^6 - 6720*z^7 + 29352*xr*z^7 - 
          1680*Pi^2*xr*z^7 - 97552*xr^2*z^7 + 2800*Pi^2*xr^2*z^7 + 
          100634*xr^3*z^7 + 6720*Pi^2*xr^3*z^7 - 197865*xr^4*z^7 + 
          13730*Pi^2*xr^4*z^7 + 45359*xr^5*z^7 + 10420*Pi^2*xr^5*z^7 + 
          164308*xr^6*z^7 + 9880*Pi^2*xr^6*z^7 - 133432*xr^7*z^7 + 
          60*Pi^2*xr^7*z^7 + 27431*xr^8*z^7 - 2550*Pi^2*xr^8*z^7 - 
          15097*xr^9*z^7 - 1700*Pi^2*xr^9*z^7 - 6082*xr^10*z^7 - 
          1300*Pi^2*xr^10*z^7 + 9504*xr^11*z^7 + 1380*Pi^2*xr^11*z^7 - 
          3840*z^8 + 10848*xr*z^8 - 720*Pi^2*xr*z^8 - 62528*xr^2*z^8 + 
          2360*Pi^2*xr^2*z^8 + 12074*xr^3*z^8 + 3240*Pi^2*xr^3*z^8 - 
          45109*xr^4*z^8 + 5630*Pi^2*xr^4*z^8 - 79116*xr^5*z^8 + 
          930*Pi^2*xr^5*z^8 + 74349*xr^6*z^8 - 2320*Pi^2*xr^6*z^8 + 
          7370*xr^7*z^8 + 2520*Pi^2*xr^7*z^8 - 10659*xr^8*z^8 - 
          2330*Pi^2*xr^8*z^8 - 18888*xr^9*z^8 - 4070*Pi^2*xr^9*z^8 - 
          18709*xr^10*z^8 - 1100*Pi^2*xr^10*z^8 + 5808*xr^11*z^8 + 
          340*Pi^2*xr^11*z^8 - 1440*z^9 + 2082*xr*z^9 - 180*Pi^2*xr*z^9 - 
          20872*xr^2*z^9 + 880*Pi^2*xr^2*z^9 - 9360*xr^3*z^9 + 
          1020*Pi^2*xr^3*z^9 + 22771*xr^4*z^9 - 230*Pi^2*xr^4*z^9 - 
          17357*xr^5*z^9 - 980*Pi^2*xr^5*z^9 - 19929*xr^6*z^9 - 
          1250*Pi^2*xr^6*z^9 + 23738*xr^7*z^9 + 680*Pi^2*xr^7*z^9 + 
          27633*xr^8*z^9 + 790*Pi^2*xr^8*z^9 - 319*xr^9*z^9 - 
          480*Pi^2*xr^9*z^9 - 8915*xr^10*z^9 - 190*Pi^2*xr^10*z^9 + 
          944*xr^11*z^9 - 60*Pi^2*xr^11*z^9 - 320*z^10 + 58*xr*z^10 - 
          20*Pi^2*xr*z^10 - 2928*xr^2*z^10 + 130*Pi^2*xr^2*z^10 - 
          2941*xr^3*z^10 + 150*Pi^2*xr^3*z^10 + 10097*xr^4*z^10 - 
          450*Pi^2*xr^4*z^10 + 7330*xr^5*z^10 - 330*Pi^2*xr^5*z^10 - 
          11554*xr^6*z^10 + 570*Pi^2*xr^6*z^10 - 6565*xr^7*z^10 + 
          290*Pi^2*xr^7*z^10 + 5633*xr^8*z^10 - 310*Pi^2*xr^8*z^10 + 
          2118*xr^9*z^10 - 90*Pi^2*xr^9*z^10 - 928*xr^10*z^10 + 
          60*Pi^2*xr^10*z^10 - 32*z^11 - 32*xr*z^11 - 8*xr^2*z^11 - 
          8*xr^3*z^11 + 96*xr^4*z^11 + 96*xr^5*z^11 - 40*xr^6*z^11 - 
          40*xr^7*z^11 - 16*xr^8*z^11 - 16*xr^9*z^11)/(xr*(1 + z)^4*
          (1 - xr + z)*(-1 - z + xr*z)*(1 + z + xr*z)^2*(1 + 2*xr + xr^2 + 
           z - 2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       ((-120*xr + 480*xr^3 - 720*xr^5 + 480*xr^7 - 120*xr^9 - 180*z - 
          1890*xr*z + 1320*xr^2*z + 3720*xr^3*z - 3480*xr^4*z - 3660*xr^5*z + 
          4320*xr^6*z + 3720*xr^7*z - 2580*xr^8*z - 1890*xr^9*z + 
          600*xr^10*z - 1260*z^2 - 7950*xr*z^2 + 1140*xr^2*z^2 - 
          23340*xr^3*z^2 + 21390*xr^4*z^2 + 31740*xr^5*z^2 - 36030*xr^6*z^2 - 
          25140*xr^7*z^2 + 13950*xr^8*z^2 - 5430*xr^9*z^2 + 810*xr^10*z^2 - 
          600*xr^11*z^2 - 3780*z^3 - 14690*xr*z^3 - 14085*xr^2*z^3 - 
          89140*xr^3*z^3 + 1410*xr^4*z^3 - 168540*xr^5*z^3 + 
          129660*xr^6*z^3 - 57220*xr^7*z^3 + 1290*xr^8*z^3 - 23210*xr^9*z^3 - 
          5055*xr^10*z^3 - 2400*xr^11*z^3 - 6300*z^4 - 11910*xr*z^4 - 
          41325*xr^2*z^4 - 70120*xr^3*z^4 - 144120*xr^4*z^4 - 
          220660*xr^5*z^4 - 227010*xr^6*z^4 - 155800*xr^7*z^4 - 
          99540*xr^8*z^4 - 32310*xr^9*z^4 - 16425*xr^10*z^4 - 
          3600*xr^11*z^4 - 6300*z^5 - 270*xr*z^5 - 47850*xr^2*z^5 + 
          40656*xr^3*z^5 - 175380*xr^4*z^5 + 162956*xr^5*z^5 - 
          330360*xr^6*z^5 + 75296*xr^7*z^5 - 127680*xr^8*z^5 - 
          3934*xr^9*z^5 - 19950*xr^10*z^5 - 2384*xr^11*z^5 - 3780*z^6 + 
          6710*xr*z^6 - 25830*xr^2*z^6 + 65924*xr^3*z^6 - 41250*xr^4*z^6 + 
          143796*xr^5*z^6 + 58110*xr^6*z^6 + 69180*xr^7*z^6 - 
          36330*xr^8*z^6 + 14766*xr^9*z^6 - 11400*xr^10*z^6 - 536*xr^11*z^6 - 
          1260*z^7 + 4650*xr*z^7 - 5385*xr^2*z^7 + 12716*xr^3*z^7 + 
          12810*xr^4*z^7 - 30740*xr^5*z^7 - 8100*xr^6*z^7 + 20764*xr^7*z^7 + 
          7530*xr^8*z^7 + 7810*xr^9*z^7 - 2715*xr^10*z^7 + 96*xr^11*z^7 - 
          180*z^8 + 1110*xr*z^8 + 15*xr^2*z^8 - 5136*xr^3*z^8 - 
          660*xr^4*z^8 + 6036*xr^5*z^8 + 450*xr^6*z^8 - 3920*xr^7*z^8 + 
          480*xr^8*z^8 + 1846*xr^9*z^8 - 105*xr^10*z^8 + 64*xr^11*z^8 + 
          40*xr*z^9 - 144*xr^3*z^9 + 176*xr^5*z^9 - 64*xr^7*z^9 - 
          24*xr^9*z^9 + 16*xr^11*z^9)*G0[0, xr])/(30*(1 + z)^4*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
       ((-16 - 64*xr - 96*xr^2 - 504*xr^3 - 1176*xr^4 - 384*xr^5 + 
          1264*xr^6 + 1096*xr^7 + 24*xr^8 - 144*xr^9 - 96*z - 256*xr*z - 
          845*xr^2*z - 2056*xr^3*z + 1324*xr^4*z + 1436*xr^5*z - 
          4769*xr^6*z - 2220*xr^7*z + 1386*xr^8*z + 96*xr^9*z - 240*z^2 - 
          320*xr*z^2 - 2556*xr^2*z^2 - 360*xr^3*z^2 + 2960*xr^4*z^2 - 
          6520*xr^5*z^2 + 6740*xr^6*z^2 - 8784*xr^7*z^2 - 3560*xr^8*z^2 + 
          640*xr^9*z^2 - 320*z^3 - 3694*xr^2*z^3 + 6480*xr^3*z^3 - 
          10240*xr^4*z^3 + 6320*xr^5*z^3 - 9470*xr^6*z^3 + 12304*xr^7*z^3 - 
          7780*xr^8*z^3 + 400*xr^9*z^3 - 240*z^4 + 320*xr*z^4 - 
          2756*xr^2*z^4 + 8600*xr^3*z^4 - 18600*xr^4*z^4 + 25400*xr^5*z^4 - 
          23060*xr^6*z^4 + 13696*xr^7*z^4 - 3360*xr^8*z^4 - 96*z^5 + 
          256*xr*z^5 - 1005*xr^2*z^5 + 3576*xr^3*z^5 - 8316*xr^4*z^5 + 
          11156*xr^5*z^5 - 8761*xr^6*z^5 + 3740*xr^7*z^5 - 566*xr^8*z^5 + 
          16*xr^9*z^5 - 16*z^6 + 64*xr*z^6 - 136*xr^2*z^6 + 264*xr^3*z^6 - 
          416*xr^4*z^6 + 416*xr^5*z^6 - 264*xr^6*z^6 + 136*xr^7*z^6 - 
          64*xr^8*z^6 + 16*xr^9*z^6)*G0[1, xr])/(60*xr^2*(1 + z)^3*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
       (xr*z*(22 + 38*z - 26*xr*z + 8*xr^2*z + 10*z^2 - 23*xr*z^2 - 6*z^3 + 
          3*xr*z^3)*G0[1 + z^(-1), xr])/(2*(1 + z)^4) - 
       ((-16 - 440*xr^3 + 600*xr^4 - 144*xr^5 - 80*z - 75*xr^2*z + 
          2000*xr^3*z - 2670*xr^4*z + 240*xr^5*z - 160*z^2 - 295*xr^2*z^2 + 
          4300*xr^3*z^2 - 3210*xr^4*z^2 + 1120*xr^5*z^2 - 160*z^3 - 
          435*xr^2*z^3 + 840*xr^3*z^3 + 60*xr^4*z^3 - 80*z^4 - 285*xr^2*z^4 - 
          1020*xr^3*z^4 - 16*z^5 - 70*xr^2*z^5)*G0[1 + z, xr])/
        (60*xr^2*(1 + z)^4) + ((16 - 64*xr + 96*xr^2 - 184*xr^3 + 496*xr^4 - 
          720*xr^5 + 480*xr^6 - 120*xr^7 + 112*z - 320*xr*z + 551*xr^2*z - 
          2840*xr^3*z + 7162*xr^4*z - 7620*xr^5*z + 2775*xr^6*z + 
          900*xr^7*z - 720*xr^8*z + 336*z^2 - 576*xr*z^2 + 1451*xr^2*z^2 - 
          8836*xr^3*z^2 + 8886*xr^4*z^2 - 3340*xr^5*z^2 + 3775*xr^6*z^2 - 
          1920*xr^7*z^2 - 720*xr^8*z^2 - 720*xr^9*z^2 + 560*z^3 - 
          320*xr*z^3 + 2350*xr^2*z^3 - 10360*xr^3*z^3 - 8550*xr^4*z^3 - 
          3480*xr^5*z^3 - 5210*xr^6*z^3 - 2840*xr^7*z^3 - 6150*xr^8*z^3 - 
          1440*xr^9*z^3 + 560*z^4 + 320*xr*z^4 + 2550*xr^2*z^4 - 
          3440*xr^3*z^4 - 14370*xr^4*z^4 - 18840*xr^5*z^4 - 19690*xr^6*z^4 - 
          16640*xr^7*z^4 - 6930*xr^8*z^4 - 720*xr^9*z^4 + 336*z^5 + 
          576*xr*z^5 + 1811*xr^2*z^5 + 2216*xr^3*z^5 + 36*xr^4*z^5 - 
          6404*xr^5*z^5 - 8469*xr^6*z^5 - 2964*xr^7*z^5 - 514*xr^8*z^5 + 
          16*xr^9*z^5 + 112*z^6 + 320*xr*z^6 + 751*xr^2*z^6 + 1740*xr^3*z^6 + 
          4052*xr^4*z^6 + 5812*xr^5*z^6 + 4795*xr^6*z^6 + 2136*xr^7*z^6 + 
          330*xr^8*z^6 + 32*xr^9*z^6 + 16*z^7 + 64*xr*z^7 + 136*xr^2*z^7 + 
          264*xr^3*z^7 + 416*xr^4*z^7 + 416*xr^5*z^7 + 264*xr^6*z^7 + 
          136*xr^7*z^7 + 64*xr^8*z^7 + 16*xr^9*z^7)*G0[-((1 + z)/z), xr])/
        (60*xr^2*(1 + z)^4*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
       (2*z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, xr])/(1 + z)^2 - 
       (z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, (-1 - z)/z, xr])/
        (1 + z)^2 + (z*(-1 + 20*xr + 18*xr^2 - 2*z + xr*z - 120*xr^2*z - 
          z^2 - 19*xr*z^2 + 6*xr^2*z^2)*G0[0, 0, xr])/(2*(1 + z)^3) - 
       (z*(5 - 22*xr + 52*xr^2 - 16*xr^3 + 15*z - 54*xr*z + 84*xr^2*z + 
          15*z^2 - 42*xr*z^2 + 48*xr^2*z^2 + 5*z^3 - 10*xr*z^3 + 16*xr^2*z^3)*
         G0[0, 1, xr])/(2*(1 + z)^4) + (xr*z*(2 - 4*xr + z + 4*xr*z - z^2)*
         G0[0, 1 + z^(-1), xr])/(1 + z)^3 + 
       (z*(2 - 6*xr - 18*xr^2 + 4*z + xr*z + 64*xr^2*z + 2*z^2 + 7*xr*z^2 + 
          2*xr^2*z^2)*G0[0, (-1 - z)/z, xr])/(2*(1 + z)^3) + 
       (z*(1 - 38*xr + 64*xr^2 - 16*xr^3 + 3*z - 70*xr*z + 144*xr^2*z + 
          3*z^2 - 26*xr*z^2 + 84*xr^2*z^2 + z^3 + 6*xr*z^3 + 4*xr^2*z^3)*
         G0[0, 1 + z, xr])/(2*(1 + z)^4) - 
       (z*(3 - 4*xr + 2*xr^2 + 3*z - 5*xr*z + 6*xr^2*z)*G0[1, 0, xr])/
        (1 + z)^2 + (5*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, xr])/(1 + z) - 
       (z*(1 - 6*xr + 10*xr^2 + z - 4*xr*z + 2*xr^2*z)*G0[1, 1 + z, xr])/
        (1 + z)^2 + (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, xr])/(1 + z)^3 - 
       (2*xr*z*(3 - 9*xr + 4*xr^2 + 6*z - 9*xr*z + 3*z^2)*G0[1 + z, 1, xr])/
        (1 + z)^4 + (2*xr*z*(7 - 17*xr + 4*xr^2 + 14*z - 17*xr*z + 7*z^2)*
         G0[1 + z, 1 + z, xr])/(1 + z)^4) - 
     ((16 - 64*xr + 96*xr^2 - 184*xr^3 + 496*xr^4 - 720*xr^5 + 480*xr^6 - 
        120*xr^7 + 112*z - 320*xr*z + 551*xr^2*z - 2840*xr^3*z + 
        7162*xr^4*z - 7620*xr^5*z + 2775*xr^6*z + 900*xr^7*z - 720*xr^8*z + 
        336*z^2 - 576*xr*z^2 + 1451*xr^2*z^2 - 8836*xr^3*z^2 + 
        8886*xr^4*z^2 - 3340*xr^5*z^2 + 3775*xr^6*z^2 - 1920*xr^7*z^2 - 
        720*xr^8*z^2 - 720*xr^9*z^2 + 560*z^3 - 320*xr*z^3 + 2350*xr^2*z^3 - 
        10360*xr^3*z^3 - 8550*xr^4*z^3 - 3480*xr^5*z^3 - 5210*xr^6*z^3 - 
        2840*xr^7*z^3 - 6150*xr^8*z^3 - 1440*xr^9*z^3 + 560*z^4 + 
        320*xr*z^4 + 2550*xr^2*z^4 - 3440*xr^3*z^4 - 14370*xr^4*z^4 - 
        18840*xr^5*z^4 - 19690*xr^6*z^4 - 16640*xr^7*z^4 - 6930*xr^8*z^4 - 
        720*xr^9*z^4 + 336*z^5 + 576*xr*z^5 + 1811*xr^2*z^5 + 2216*xr^3*z^5 + 
        36*xr^4*z^5 - 6404*xr^5*z^5 - 8469*xr^6*z^5 - 2964*xr^7*z^5 - 
        514*xr^8*z^5 + 16*xr^9*z^5 + 112*z^6 + 320*xr*z^6 + 751*xr^2*z^6 + 
        1740*xr^3*z^6 + 4052*xr^4*z^6 + 5812*xr^5*z^6 + 4795*xr^6*z^6 + 
        2136*xr^7*z^6 + 330*xr^8*z^6 + 32*xr^9*z^6 + 16*z^7 + 64*xr*z^7 + 
        136*xr^2*z^7 + 264*xr^3*z^7 + 416*xr^4*z^7 + 416*xr^5*z^7 + 
        264*xr^6*z^7 + 136*xr^7*z^7 + 64*xr^8*z^7 + 16*xr^9*z^7)*
       G0[-((1 + z)/z), 0, xr])/(30*xr^2*(1 + z)^4*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((16 - 64*xr + 96*xr^2 - 184*xr^3 + 496*xr^4 - 720*xr^5 + 480*xr^6 - 
        120*xr^7 + 112*z - 320*xr*z + 551*xr^2*z - 2840*xr^3*z + 
        7162*xr^4*z - 7620*xr^5*z + 2775*xr^6*z + 900*xr^7*z - 720*xr^8*z + 
        336*z^2 - 576*xr*z^2 + 1451*xr^2*z^2 - 8836*xr^3*z^2 + 
        8886*xr^4*z^2 - 3340*xr^5*z^2 + 3775*xr^6*z^2 - 1920*xr^7*z^2 - 
        720*xr^8*z^2 - 720*xr^9*z^2 + 560*z^3 - 320*xr*z^3 + 2350*xr^2*z^3 - 
        10360*xr^3*z^3 - 8550*xr^4*z^3 - 3480*xr^5*z^3 - 5210*xr^6*z^3 - 
        2840*xr^7*z^3 - 6150*xr^8*z^3 - 1440*xr^9*z^3 + 560*z^4 + 
        320*xr*z^4 + 2550*xr^2*z^4 - 3440*xr^3*z^4 - 14370*xr^4*z^4 - 
        18840*xr^5*z^4 - 19690*xr^6*z^4 - 16640*xr^7*z^4 - 6930*xr^8*z^4 - 
        720*xr^9*z^4 + 336*z^5 + 576*xr*z^5 + 1811*xr^2*z^5 + 2216*xr^3*z^5 + 
        36*xr^4*z^5 - 6404*xr^5*z^5 - 8469*xr^6*z^5 - 2964*xr^7*z^5 - 
        514*xr^8*z^5 + 16*xr^9*z^5 + 112*z^6 + 320*xr*z^6 + 751*xr^2*z^6 + 
        1740*xr^3*z^6 + 4052*xr^4*z^6 + 5812*xr^5*z^6 + 4795*xr^6*z^6 + 
        2136*xr^7*z^6 + 330*xr^8*z^6 + 32*xr^9*z^6 + 16*z^7 + 64*xr*z^7 + 
        136*xr^2*z^7 + 264*xr^3*z^7 + 416*xr^4*z^7 + 416*xr^5*z^7 + 
        264*xr^6*z^7 + 136*xr^7*z^7 + 64*xr^8*z^7 + 16*xr^9*z^7)*
       G0[-((1 + z)/z), 1 + z, xr])/(60*xr^2*(1 + z)^4*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     (z*(7 - 32*xr + 6*xr^2 + 14*z - 25*xr*z + 168*xr^2*z + 7*z^2 + 
        7*xr*z^2 + 18*xr^2*z^2)*G0[-1, -1, -1, z])/(2*(1 + z)^3) + 
     (z*(6 - 30*xr + 2*xr^2 + 12*z - 21*xr*z + 160*xr^2*z + 6*z^2 + 
        9*xr*z^2 + 14*xr^2*z^2)*G0[-1, -1, 0, z])/(2*(1 + z)^3) + 
     (z*(3 - 12*xr - 6*xr^2 + 6*z - 9*xr*z + 80*xr^2*z + 3*z^2 + 3*xr*z^2 + 
        6*xr^2*z^2)*G0[-1, 0, -1, z])/(2*(1 + z)^3) - 
     (3*z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, 0, xr])/(1 + z)^2 - 
     (z*(2 - 10*xr - 10*xr^2 + 4*z - 5*xr*z + 72*xr^2*z + 2*z^2 + 5*xr*z^2 + 
        2*xr^2*z^2)*G0[-1, 0, 0, z])/(2*(1 + z)^3) + 
     (2*z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, 1 + z, xr])/
      (1 + z)^2 + (2*z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[-1, (-1 - z)/z, 0, xr])/(1 + z)^2 - 
     (z*(1 - 2*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, (-1 - z)/z, 1 + z, xr])/
      (1 + z)^2 + (z*(1 + 2*xr - 8*xr^3 + 3*z + 3*xr*z + 8*xr^2*z + 3*z^2 + 
        10*xr^2*z^2 + z^3 - xr*z^3 + 2*xr^2*z^3)*G0[0, -1, -1, z])/
      (1 + z)^4 - (z*(1 + 2*xr - 8*xr^3 + 3*z + 3*xr*z + 8*xr^2*z + 3*z^2 + 
        10*xr^2*z^2 + z^3 - xr*z^3 + 2*xr^2*z^3)*G0[0, -1, 0, z])/(1 + z)^4 - 
     (z*(-1 + 38*xr + 40*xr^2 - 2*z - 2*xr*z - 232*xr^2*z - z^2 - 40*xr*z^2 + 
        16*xr^2*z^2)*G0[0, 0, 0, xr])/(4*(1 + z)^3) + 
     (z*(11 + 12*xr - 50*xr^2 + 16*xr^3 + 33*z + 5*xr*z - 2*xr^2*z + 33*z^2 - 
        26*xr*z^2 + 78*xr^2*z^2 + 11*z^3 - 19*xr*z^3 + 30*xr^2*z^3)*
       G0[0, 0, 1, xr])/(2*(1 + z)^4) - 
     (z*(5 - 20*xr - 42*xr^2 + 32*xr^3 + 15*z - 25*xr*z + 94*xr^2*z + 
        15*z^2 + 10*xr*z^2 + 146*xr^2*z^2 + 5*z^3 + 15*xr*z^3 + 10*xr^2*z^3)*
       G0[0, 0, 1 + z, xr])/(2*(1 + z)^4) + 
     (z*(3 - 22*xr + 44*xr^2 + 6*z - 28*xr*z + 24*xr^2*z + 3*z^2 - 6*xr*z^2 + 
        12*xr^2*z^2)*G0[0, 1, 0, xr])/(2*(1 + z)^3) - 
     (z*(9 - 22*xr + 22*xr^2 + 16*xr^3 + 27*z - 62*xr*z + 74*xr^2*z + 
        27*z^2 - 58*xr*z^2 + 78*xr^2*z^2 + 9*z^3 - 18*xr*z^3 + 26*xr^2*z^3)*
       G0[0, 1, 1, xr])/(2*(1 + z)^4) + 
     (z*(3 + 6*xr - 28*xr^2 + 16*xr^3 + 9*z + 6*xr*z - 12*xr^2*z + 9*z^2 - 
        6*xr*z^2 + 24*xr^2*z^2 + 3*z^3 - 6*xr*z^3 + 8*xr^2*z^3)*
       G0[0, 1, 1 + z, xr])/(2*(1 + z)^4) - 
     (xr*z*(2 - 4*xr + z + 4*xr*z - z^2)*G0[0, -((-1 - z)/z), 0, xr])/
      (1 + z)^3 - (z*(2 - 6*xr - 18*xr^2 + 4*z + xr*z + 64*xr^2*z + 2*z^2 + 
        7*xr*z^2 + 2*xr^2*z^2)*G0[0, (-1 - z)/z, 0, xr])/(1 + z)^3 + 
     (z*(2 - 6*xr - 18*xr^2 + 4*z + xr*z + 64*xr^2*z + 2*z^2 + 7*xr*z^2 + 
        2*xr^2*z^2)*G0[0, (-1 - z)/z, 1 + z, xr])/(2*(1 + z)^3) - 
     (z*(-1 - 32*xr + 82*xr^2 - 16*xr^3 - 3*z - 65*xr*z + 98*xr^2*z - 3*z^2 - 
        34*xr*z^2 + 18*xr^2*z^2 - z^3 - xr*z^3 + 2*xr^2*z^3)*
       G0[0, 1 + z, 0, xr])/(2*(1 + z)^4) + 
     (z*(-1 - 32*xr + 82*xr^2 - 16*xr^3 - 3*z - 65*xr*z + 98*xr^2*z - 3*z^2 - 
        34*xr*z^2 + 18*xr^2*z^2 - z^3 - xr*z^3 + 2*xr^2*z^3)*
       G0[0, 1 + z, 1, xr])/(2*(1 + z)^4) - 
     (z*(1 + 22*xr - 8*xr^2 - 16*xr^3 + 3*z + 32*xr*z - 64*xr^2*z + 3*z^2 - 
        2*xr*z^2 - 52*xr^2*z^2 + z^3 - 12*xr*z^3 + 4*xr^2*z^3)*
       G0[0, 1 + z, 1 + z, xr])/(2*(1 + z)^4) + 
     (5*(1 - 2*xr + 2*xr^2)*z*G0[1, 0, 0, xr])/(2*(1 + z)) - 
     (z*(6 - 10*xr + 8*xr^2 + 6*z - 11*xr*z + 12*xr^2*z)*G0[1, 0, 1, xr])/
      (1 + z)^2 + (xr*(-2 + 4*xr - z)*z*G0[1, 0, 1 + z, xr])/(1 + z)^2 - 
     (3*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, 0, xr])/(1 + z) + 
     (11*(1 - 2*xr + 2*xr^2)*z*G0[1, 1, 1, xr])/(2*(1 + z)) - 
     ((1 - 2*xr + 2*xr^2)*z*G0[1, 1, 1 + z, xr])/(1 + z) + 
     (z*(1 - 4*xr + 6*xr^2 + z - 3*xr*z + 2*xr^2*z)*G0[1, 1 + z, 0, xr])/
      (1 + z)^2 - (z*(1 - 4*xr + 6*xr^2 + z - 3*xr*z + 2*xr^2*z)*
       G0[1, 1 + z, 1, xr])/(1 + z)^2 + 
     (2*z*(1 - 2*xr^2 + z - xr*z + 2*xr^2*z)*G0[1, 1 + z, 1 + z, xr])/
      (1 + z)^2 - (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 0, 0, xr])/(1 + z)^3 - 
     (2*xr*z*(7 - 17*xr + 4*xr^2 + 14*z - 17*xr*z + 7*z^2)*
       G0[1 + z, 0, 1, xr])/(1 + z)^4 + (4*xr^2*(-3 + 4*xr - 3*z)*z*
       G0[1 + z, 0, 1 + z, xr])/(1 + z)^4 - 
     (8*xr*(-1 + 2*xr - z)*z*G0[1 + z, 1, 0, xr])/(1 + z)^3 + 
     (2*xr*z*(-1 - xr + 4*xr^2 - 2*z - xr*z - z^2)*G0[1 + z, 1, 1, xr])/
      (1 + z)^4 - (2*xr*z*(3 - 9*xr + 4*xr^2 + 6*z - 9*xr*z + 3*z^2)*
       G0[1 + z, 1, 1 + z, xr])/(1 + z)^4 - 
     (2*xr*z*(7 - 17*xr + 4*xr^2 + 14*z - 17*xr*z + 7*z^2)*
       G0[1 + z, 1 + z, 0, xr])/(1 + z)^4 + 
     (2*xr*z*(7 - 17*xr + 4*xr^2 + 14*z - 17*xr*z + 7*z^2)*
       G0[1 + z, 1 + z, 1, xr])/(1 + z)^4 - 
     (2*xr*z*(-3 + 3*xr + 4*xr^2 - 6*z + 3*xr*z - 3*z^2)*
       G0[1 + z, 1 + z, 1 + z, xr])/(1 + z)^4 + 
     (-192 + 960*xr + 5856*xr^2 - 80*Pi^2*xr^2 - 17280*xr^3 + 80*Pi^2*xr^3 - 
       25056*xr^4 + 288*Pi^2*xr^4 + 83520*xr^5 - 288*Pi^2*xr^5 + 38112*xr^6 - 
       48*Pi^2*xr^6 - 192000*xr^7 + 48*Pi^2*xr^7 - 6240*xr^8 - 
       1280*Pi^2*xr^8 + 244800*xr^9 + 1280*Pi^2*xr^9 - 49248*xr^10 + 
       2640*Pi^2*xr^10 - 178560*xr^11 - 2640*Pi^2*xr^11 + 62304*xr^12 - 
       2400*Pi^2*xr^12 + 70080*xr^13 + 2400*Pi^2*xr^13 - 31584*xr^14 + 
       1072*Pi^2*xr^14 - 11520*xr^15 - 1072*Pi^2*xr^15 + 6048*xr^16 - 
       192*Pi^2*xr^16 + 192*Pi^2*xr^17 - 2304*z + 14745*xr*z - 
       330*Pi^2*xr*z + 77598*xr^2*z - 3710*Pi^2*xr^2*z - 210549*xr^3*z + 
       7090*Pi^2*xr^3*z - 133164*xr^4*z + 15254*Pi^2*xr^4*z + 498897*xr^5*z - 
       30138*Pi^2*xr^5*z + 12690*xr^6*z - 30318*Pi^2*xr^6*z - 365253*xr^7*z + 
       67314*Pi^2*xr^7*z - 113760*xr^8*z + 39382*Pi^2*xr^8*z + 
       172995*xr^9*z - 96494*Pi^2*xr^9*z + 404514*xr^10*z - 
       29386*Pi^2*xr^10*z - 473895*xr^11*z + 85926*Pi^2*xr^11*z - 
       225468*xr^12*z + 3954*Pi^2*xr^12*z + 561459*xr^13*z - 
       39534*Pi^2*xr^13*z - 96786*xr^14*z + 8950*Pi^2*xr^14*z - 
       204447*xr^15*z + 4534*Pi^2*xr^15*z + 76680*xr^16*z - 
       4318*Pi^2*xr^16*z + 6048*xr^17*z + 1632*Pi^2*xr^17*z + 
       192*Pi^2*xr^18*z - 12672*z^2 + 98835*xr*z^2 - 3630*Pi^2*xr*z^2 + 
       445980*xr^2*z^2 - 31110*Pi^2*xr^2*z^2 - 957966*xr^3*z^2 + 
       40620*Pi^2*xr^3*z^2 + 660975*xr^4*z^2 - 7126*Pi^2*xr^4*z^2 - 
       1242819*xr^5*z^2 + 61688*Pi^2*xr^5*z^2 - 671526*xr^6*z^2 + 
       118842*Pi^2*xr^6*z^2 + 4346880*xr^7*z^2 - 416484*Pi^2*xr^7*z^2 - 
       621303*xr^8*z^2 - 81318*Pi^2*xr^8*z^2 - 4659963*xr^9*z^2 + 
       663420*Pi^2*xr^9*z^2 + 619224*xr^10*z^2 - 132418*Pi^2*xr^10*z^2 + 
       4428522*xr^11*z^2 - 438748*Pi^2*xr^11*z^2 - 2229903*xr^12*z^2 + 
       246414*Pi^2*xr^12*z^2 - 912477*xr^13*z^2 + 32760*Pi^2*xr^13*z^2 + 
       1458642*xr^14*z^2 - 102354*Pi^2*xr^14*z^2 - 1183164*xr^15*z^2 + 
       54036*Pi^2*xr^15*z^2 + 350583*xr^16*z^2 - 12562*Pi^2*xr^16*z^2 + 
       82152*xr^17*z^2 + 6338*Pi^2*xr^17*z^2 + 1632*Pi^2*xr^18*z^2 - 
       42240*z^3 + 388575*xr*z^3 - 18150*Pi^2*xr*z^3 + 1480230*xr^2*z^3 - 
       124650*Pi^2*xr^2*z^3 - 2026944*xr^3*z^3 + 62790*Pi^2*xr^3*z^3 + 
       6597627*xr^4*z^3 - 481892*Pi^2*xr^4*z^3 - 12842211*xr^5*z^3 + 
       731808*Pi^2*xr^5*z^3 + 8591952*xr^6*z^3 - 156958*Pi^2*xr^6*z^3 - 
       9866982*xr^7*z^3 + 628242*Pi^2*xr^7*z^3 + 8384217*xr^8*z^3 - 
       278480*Pi^2*xr^8*z^3 + 6058017*xr^9*z^3 - 1795288*Pi^2*xr^9*z^3 - 
       6153042*xr^10*z^3 + 1475146*Pi^2*xr^10*z^3 - 7437396*xr^11*z^3 + 
       569898*Pi^2*xr^11*z^3 + 16163565*xr^12*z^3 - 1237012*Pi^2*xr^12*z^3 - 
       15577893*xr^13*z^3 + 765672*Pi^2*xr^13*z^3 + 7481916*xr^14*z^3 - 
       319698*Pi^2*xr^14*z^3 - 2378790*xr^15*z^3 + 152382*Pi^2*xr^15*z^3 + 
       749535*xr^16*z^3 + 1672*Pi^2*xr^16*z^3 + 429864*xr^17*z^3 + 
       16758*Pi^2*xr^17*z^3 + 7760*Pi^2*xr^18*z^3 - 95040*z^4 + 
       1007325*xr*z^4 - 54450*Pi^2*xr*z^4 + 3157920*xr^2*z^4 - 
       294450*Pi^2*xr^2*z^4 - 1321011*xr^3*z^4 - 132540*Pi^2*xr^3*z^4 + 
       21335892*xr^4*z^4 - 1876900*Pi^2*xr^4*z^4 - 31494111*xr^5*z^4 + 
       1088500*Pi^2*xr^5*z^4 + 53516952*xr^6*z^4 - 3866670*Pi^2*xr^6*z^4 - 
       88326735*xr^7*z^4 + 5585100*Pi^2*xr^7*z^4 + 79169004*xr^8*z^4 - 
       3676760*Pi^2*xr^8*z^4 - 89289129*xr^9*z^4 + 6287080*Pi^2*xr^9*z^4 + 
       112094448*xr^10*z^4 - 8862254*Pi^2*xr^10*z^4 - 103641657*xr^11*z^4 + 
       5605180*Pi^2*xr^11*z^4 + 61966764*xr^12*z^4 - 2452452*Pi^2*xr^12*z^4 - 
       32225589*xr^13*z^4 + 1312380*Pi^2*xr^13*z^4 + 12351960*xr^14*z^4 - 
       182322*Pi^2*xr^14*z^4 - 4869*xr^15*z^4 + 219060*Pi^2*xr^15*z^4 + 
       590676*xr^16*z^4 + 127136*Pi^2*xr^16*z^4 + 1207200*xr^17*z^4 + 
       37210*Pi^2*xr^17*z^4 + 23040*Pi^2*xr^18*z^4 - 152064*z^5 + 
       1824570*xr*z^5 - 108900*Pi^2*xr*z^5 + 4523292*xr^2*z^5 - 
       440460*Pi^2*xr^2*z^5 + 3241386*xr^3*z^5 - 722700*Pi^2*xr^3*z^5 + 
       36589332*xr^4*z^5 - 3327932*Pi^2*xr^4*z^5 - 31371150*xr^5*z^5 - 
       1508918*Pi^2*xr^5*z^5 + 113093964*xr^6*z^5 - 9777468*Pi^2*xr^6*z^5 - 
       147910638*xr^7*z^5 + 1788168*Pi^2*xr^7*z^5 + 180982164*xr^8*z^5 - 
       11555340*Pi^2*xr^8*z^5 - 253413906*xr^9*z^5 + 11586318*Pi^2*xr^9*z^5 + 
       176216148*xr^10*z^5 - 4530804*Pi^2*xr^10*z^5 - 126655554*xr^11*z^5 + 
       1788852*Pi^2*xr^11*z^5 + 49619484*xr^12*z^5 + 141708*Pi^2*xr^12*z^5 - 
       16043130*xr^13*z^5 + 174678*Pi^2*xr^13*z^5 + 3369924*xr^14*z^5 + 
       1233612*Pi^2*xr^14*z^5 + 6586758*xr^15*z^5 + 236688*Pi^2*xr^15*z^5 - 
       702276*xr^16*z^5 + 353212*Pi^2*xr^16*z^5 + 2044896*xr^17*z^5 + 
       69622*Pi^2*xr^17*z^5 + 42480*Pi^2*xr^18*z^5 - 177408*z^6 + 
       2376990*xr*z^6 - 152460*Pi^2*xr*z^6 + 4364136*xr^2*z^6 - 
       416220*Pi^2*xr^2*z^6 + 9280656*xr^3*z^6 - 1401960*Pi^2*xr^3*z^6 + 
       35746242*xr^4*z^6 - 2943556*Pi^2*xr^4*z^6 - 2198742*xr^5*z^6 - 
       6180678*Pi^2*xr^5*z^6 + 105869532*xr^6*z^6 - 8807228*Pi^2*xr^6*z^6 - 
       68540124*xr^7*z^6 - 15693516*Pi^2*xr^7*z^6 + 132864846*xr^8*z^6 - 
       11091188*Pi^2*xr^8*z^6 - 129122910*xr^9*z^6 - 21617050*Pi^2*xr^9*z^6 - 
       17688624*xr^10*z^6 + 6610092*Pi^2*xr^10*z^6 - 33322104*xr^11*z^6 - 
       9776592*Pi^2*xr^11*z^6 - 31800258*xr^12*z^6 + 6125364*Pi^2*xr^12*z^6 + 
       6229926*xr^13*z^6 - 1652490*Pi^2*xr^13*z^6 - 13838292*xr^14*z^6 + 
       1607436*Pi^2*xr^14*z^6 + 9287172*xr^15*z^6 + 240324*Pi^2*xr^15*z^6 - 
       2278542*xr^16*z^6 + 367748*Pi^2*xr^16*z^6 + 2163504*xr^17*z^6 + 
       98742*Pi^2*xr^17*z^6 + 48352*Pi^2*xr^18*z^6 - 152064*z^7 + 
       2250270*xr*z^7 - 152460*Pi^2*xr*z^7 + 2704860*xr^2*z^7 - 
       220020*Pi^2*xr^2*z^7 + 11213604*xr^3*z^7 - 1544820*Pi^2*xr^3*z^7 + 
       17853546*xr^4*z^7 - 777776*Pi^2*xr^4*z^7 + 22517106*xr^5*z^7 - 
       7407562*Pi^2*xr^5*z^7 + 29704680*xr^6*z^7 - 356268*Pi^2*xr^6*z^7 + 
       36123600*xr^7*z^7 - 20348664*Pi^2*xr^7*z^7 - 18021474*xr^8*z^7 - 
       206648*Pi^2*xr^8*z^7 + 63391506*xr^9*z^7 - 30805406*Pi^2*xr^9*z^7 - 
       64831716*xr^10*z^7 - 10573276*Pi^2*xr^10*z^7 - 17333964*xr^11*z^7 - 
       13442196*Pi^2*xr^11*z^7 - 50086746*xr^12*z^7 - 
       5914176*Pi^2*xr^12*z^7 - 4052754*xr^13*z^7 - 2472246*Pi^2*xr^13*z^7 - 
       17531424*xr^14*z^7 - 816180*Pi^2*xr^14*z^7 + 4029336*xr^15*z^7 + 
       156096*Pi^2*xr^15*z^7 - 2576238*xr^16*z^7 + 51112*Pi^2*xr^16*z^7 + 
       1386672*xr^17*z^7 + 97898*Pi^2*xr^17*z^7 + 33072*Pi^2*xr^18*z^7 - 
       95040*z^8 + 1539450*xr*z^8 - 108900*Pi^2*xr*z^8 + 884880*xr^2*z^8 - 
       18900*Pi^2*xr^2*z^8 + 7627806*xr^3*z^8 - 1029960*Pi^2*xr^3*z^8 + 
       1143132*xr^4*z^8 + 839168*Pi^2*xr^4*z^8 + 18331194*xr^5*z^8 - 
       3884422*Pi^2*xr^5*z^8 - 18488808*xr^6*z^8 + 4067892*Pi^2*xr^6*z^8 + 
       33140958*xr^7*z^8 - 5901708*Pi^2*xr^7*z^8 - 42599292*xr^8*z^8 + 
       3783240*Pi^2*xr^8*z^8 + 21685854*xr^9*z^8 - 418410*Pi^2*xr^9*z^8 + 
       18966048*xr^10*z^8 - 5616940*Pi^2*xr^10*z^8 - 5394294*xr^11*z^8 - 
       5249200*Pi^2*xr^11*z^8 - 3457692*xr^12*z^8 - 4989840*Pi^2*xr^12*z^8 - 
       11353266*xr^13*z^8 - 1724490*Pi^2*xr^13*z^8 - 6671304*xr^14*z^8 - 
       1873908*Pi^2*xr^14*z^8 - 1311750*xr^15*z^8 + 4932*Pi^2*xr^15*z^8 - 
       1500420*xr^16*z^8 - 196792*Pi^2*xr^16*z^8 + 454944*xr^17*z^8 + 
       64478*Pi^2*xr^17*z^8 + 12480*Pi^2*xr^18*z^8 - 42240*z^9 + 
       743325*xr*z^9 - 54450*Pi^2*xr*z^9 - 35130*xr^2*z^9 + 
       59050*Pi^2*xr^2*z^9 + 2809539*xr^3*z^9 - 390790*Pi^2*xr^3*z^9 - 
       3278688*xr^4*z^9 + 804790*Pi^2*xr^4*z^9 + 4162749*xr^5*z^9 - 
       467400*Pi^2*xr^5*z^9 - 10967118*xr^6*z^9 + 1804970*Pi^2*xr^6*z^9 - 
       420645*xr^7*z^9 + 2342550*Pi^2*xr^7*z^9 + 4769988*xr^8*z^9 + 
       768550*Pi^2*xr^8*z^9 - 11951937*xr^9*z^9 + 4159160*Pi^2*xr^9*z^9 + 
       120426*xr^10*z^9 + 5152990*Pi^2*xr^10*z^9 + 10017969*xr^11*z^9 + 
       2031270*Pi^2*xr^11*z^9 + 10069656*xr^12*z^9 - 254350*Pi^2*xr^12*z^9 - 
       1587801*xr^13*z^9 - 284400*Pi^2*xr^13*z^9 + 1202910*xr^14*z^9 - 
       739970*Pi^2*xr^14*z^9 - 1568079*xr^15*z^9 - 51190*Pi^2*xr^15*z^9 - 
       365244*xr^16*z^9 - 163790*Pi^2*xr^16*z^9 + 6720*xr^17*z^9 + 
       26610*Pi^2*xr^17*z^9 + 2000*Pi^2*xr^18*z^9 - 12672*z^10 + 
       240735*xr*z^10 - 18150*Pi^2*xr*z^10 - 160164*xr^2*z^10 + 
       42370*Pi^2*xr^2*z^10 + 344166*xr^3*z^10 - 59780*Pi^2*xr^3*z^10 - 
       1281657*xr^4*z^10 + 214090*Pi^2*xr^4*z^10 - 771495*xr^5*z^10 + 
       304150*Pi^2*xr^5*z^10 + 1245402*xr^6*z^10 - 169470*Pi^2*xr^6*z^10 - 
       1982508*xr^7*z^10 + 580320*Pi^2*xr^7*z^10 + 4557105*xr^8*z^10 + 
       79210*Pi^2*xr^8*z^10 + 4336233*xr^9*z^10 - 1411850*Pi^2*xr^9*z^10 - 
       5443176*xr^10*z^10 - 622730*Pi^2*xr^10*z^10 - 3158682*xr^11*z^10 + 
       623500*Pi^2*xr^11*z^10 - 247527*xr^12*z^10 + 795150*Pi^2*xr^12*z^10 + 
       1302807*xr^13*z^10 + 237450*Pi^2*xr^13*z^10 + 1281618*xr^14*z^10 - 
       35450*Pi^2*xr^14*z^10 - 268032*xr^15*z^10 - 16040*Pi^2*xr^15*z^10 + 
       61071*xr^16*z^10 - 57410*Pi^2*xr^16*z^10 - 43224*xr^17*z^10 + 
       6160*Pi^2*xr^17*z^10 - 2304*z^11 + 46995*xr*z^11 - 3630*Pi^2*xr*z^11 - 
       60162*xr^2*z^11 + 12990*Pi^2*xr^2*z^11 - 99420*xr^3*z^11 + 
       7950*Pi^2*xr^3*z^11 + 12051*xr^4*z^11 - 20220*Pi^2*xr^4*z^11 - 
       173199*xr^5*z^11 + 55650*Pi^2*xr^5*z^11 + 883512*xr^6*z^11 - 
       101430*Pi^2*xr^6*z^11 + 748014*xr^7*z^11 - 286890*Pi^2*xr^7*z^11 - 
       2314095*xr^8*z^11 + 189720*Pi^2*xr^8*z^11 - 926115*xr^9*z^11 + 
       410910*Pi^2*xr^9*z^11 + 2414934*xr^10*z^11 - 73230*Pi^2*xr^10*z^11 + 
       536280*xr^11*z^11 - 242070*Pi^2*xr^11*z^11 - 1048203*xr^12*z^11 - 
       50460*Pi^2*xr^12*z^11 - 162345*xr^13*z^11 + 52950*Pi^2*xr^13*z^11 + 
       57684*xr^14*z^11 + 53190*Pi^2*xr^14*z^11 + 39414*xr^15*z^11 + 
       4530*Pi^2*xr^15*z^11 + 56583*xr^16*z^11 - 10560*Pi^2*xr^16*z^11 - 
       9624*xr^17*z^11 + 600*Pi^2*xr^17*z^11 - 192*z^12 + 4185*xr*z^12 - 
       330*Pi^2*xr*z^12 - 7920*xr^2*z^12 + 1590*Pi^2*xr^2*z^12 - 
       28755*xr^3*z^12 + 3060*Pi^2*xr^3*z^12 + 61176*xr^4*z^12 - 
       13740*Pi^2*xr^4*z^12 + 84645*xr^5*z^12 - 15510*Pi^2*xr^5*z^12 - 
       189984*xr^6*z^12 + 39210*Pi^2*xr^6*z^12 - 138375*xr^7*z^12 + 
       36960*Pi^2*xr^7*z^12 + 322920*xr^8*z^12 - 54720*Pi^2*xr^8*z^12 + 
       135675*xr^9*z^12 - 45270*Pi^2*xr^9*z^12 - 327408*xr^10*z^12 + 
       43050*Pi^2*xr^10*z^12 - 79785*xr^11*z^12 + 30180*Pi^2*xr^11*z^12 + 
       198600*xr^12*z^12 - 20220*Pi^2*xr^12*z^12 + 26055*xr^13*z^12 - 
       10890*Pi^2*xr^13*z^12 - 66816*xr^14*z^12 + 5430*Pi^2*xr^14*z^12 - 
       3645*xr^15*z^12 + 1800*Pi^2*xr^15*z^12 + 9624*xr^16*z^12 - 
       600*Pi^2*xr^16*z^12 + 90*xr*z*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,1}^{(3)}"] - 
       180*xr^2*z*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 540*xr^3*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1260*xr^4*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1170*xr^5*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3600*xr^6*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 900*xr^7*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5400*xr^8*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 450*xr^9*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4500*xr^10*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1260*xr^11*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1980*xr^12*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 810*xr^13*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 360*xr^14*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 180*xr^15*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 990*xr*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1350*xr^2*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3150*xr^3*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4410*xr^4*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2340*xr^5*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 10260*xr^6*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 900*xr^7*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 29160*xr^8*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 20790*xr^9*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 13410*xr^10*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 18630*xr^11*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5850*xr^12*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2160*xr^13*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3600*xr^14*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1080*xr^15*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 180*xr^16*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4950*xr*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3600*xr^2*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3510*xr^3*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2520*xr^4*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 19530*xr^5*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4500*xr^6*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 76410*xr^7*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 49860*xr^8*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 21150*xr^9*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4680*xr^10*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 31230*xr^11*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 38160*xr^12*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 21330*xr^13*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 8460*xr^14*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2430*xr^15*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1260*xr^16*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 14850*xr*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1350*xr^2*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 21060*xr^3*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27900*xr^4*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 21870*xr^5*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 234270*xr^6*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 279540*xr^7*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 265680*xr^8*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 387990*xr^9*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 351450*xr^10*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 207540*xr^11*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 90180*xr^12*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 33210*xr^13*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 450*xr^14*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1620*xr^15*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3600*xr^16*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 29700*xr*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 16200*xr^2*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 95040*xr^3*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 19080*xr^4*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 258120*xr^5*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 516060*xr^6*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 416880*xr^7*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 851040*xr^8*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 674100*xr^9*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 393840*xr^10*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 118080*xr^11*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 11880*xr^12*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 21600*xr^13*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 19620*xr^14*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3600*xr^15*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5040*xr^16*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 41580*xr*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 49140*xr^2*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 192780*xr^3*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 91980*xr^4*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 585900*xr^5*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 122220*xr^6*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 473760*xr^7*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 513720*xr^8*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 223380*xr^9*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 67500*xr^10*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 261900*xr^11*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 36180*xr^12*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 107460*xr^13*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 16740*xr^14*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 10080*xr^15*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2520*xr^16*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 41580*xr*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 75600*xr^2*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 238140*xr^3*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 236880*xr^4*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 650160*xr^5*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 666540*xr^6*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 626220*xr^7*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 807480*xr^8*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 179460*xr^9*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 42840*xr^10*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 226620*xr^11*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 41040*xr^12*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 101880*xr^13*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 11700*xr^14*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 11340*xr^15*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2520*xr^16*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 29700*xr*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 72900*xr^2*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 192240*xr^3*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 262080*xr^4*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 382320*xr^5*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 727200*xr^6*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 567360*xr^7*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 945000*xr^8*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 688140*xr^9*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 389340*xr^10*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 162360*xr^11*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1800*xr^12*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 11520*xr^13*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 20160*xr^14*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6120*xr^15*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5040*xr^16*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 14850*xr*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 45900*xr^2*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 102060*xr^3*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 157500*xr^4*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 102870*xr^5*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 189180*xr^6*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 167940*xr^7*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 137160*xr^8*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 301230*xr^9*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 333540*xr^10*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 215460*xr^11*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 87660*xr^12*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 40410*xr^13*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2700*xr^14*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^15*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3600*xr^16*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4950*xr*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 18450*xr^2*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 34290*xr^3*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 49770*xr^4*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2520*xr^5*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 72360*xr^6*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 75420*xr^7*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 96480*xr^8*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 98370*xr^9*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 20790*xr^10*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 35010*xr^11*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 46530*xr^12*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 26100*xr^13*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 7020*xr^14*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1800*xr^15*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1260*xr^16*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 990*xr*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4320*xr^2*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 6570*xr^3*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 6120*xr^4*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2070*xr^5*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 29520*xr^6*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 42390*xr^7*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 14580*xr^8*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2430*xr^9*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 17280*xr^10*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 12690*xr^11*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1440*xr^12*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4950*xr^13*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3600*xr^14*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 990*xr^15*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^16*z^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 90*xr*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 450*xr^2*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 540*xr^3*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^4*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 450*xr^5*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2430*xr^6*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^7*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5400*xr^8*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3330*xr^9*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2430*xr^10*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2340*xr^11*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^12*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 90*xr^13*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 450*xr^14*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 180*xr^15*z^12*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 90*xr*z*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       720*xr^3*z*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2430*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4500*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4950*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3240*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1170*xr^13*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr^15*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 990*xr*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 270*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3870*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 90*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 540*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1080*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 16740*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1080*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 21690*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1890*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7290*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2970*xr^12*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2520*xr^13*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1620*xr^14*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1440*xr^15*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr^16*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4950*xr*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2700*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2610*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4140*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 24750*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 28620*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 26010*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 8460*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12330*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 47700*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1710*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 14220*xr^12*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 9810*xr^13*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4500*xr^14*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4410*xr^15*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1260*xr^16*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 14850*xr*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 12150*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 31860*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 29340*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 28350*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 96930*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 17100*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 131040*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 55530*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 47430*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 129420*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2700*xr^12*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 39510*xr^13*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2610*xr^14*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5940*xr^15*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3600*xr^16*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 29700*xr*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 32400*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 122040*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 96480*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 336960*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 61020*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 445680*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 264240*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 208260*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 19080*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 83880*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 97920*xr^12*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 43560*xr^13*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 20340*xr^14*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1440*xr^15*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5040*xr^16*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 41580*xr*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 56700*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 223020*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 182700*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 721980*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 203580*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1170000*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 19800*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1043820*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 46260*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 298260*xr^11*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 62100*xr^12*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1620*xr^13*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 19260*xr^14*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 5040*xr^15*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2520*xr^16*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 41580*xr*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 68040*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 245700*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 214200*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 703080*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 408780*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 993420*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 315720*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 686700*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 255600*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 322380*xr^11*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 119880*xr^12*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 21600*xr^13*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 6660*xr^14*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3780*xr^15*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2520*xr^16*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 29700*xr*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 56700*xr^2*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 170640*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 156240*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 291600*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 260280*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 95760*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 196200*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 269460*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 71460*xr^10*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 55080*xr^11*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 93960*xr^12*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5760*xr^13*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 19800*xr^14*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3960*xr^15*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 5040*xr^16*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 14850*xr*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 32400*xr^2*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 72360*xr^3*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 66240*xr^4*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 17550*xr^5*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7020*xr^6*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 225900*xr^7*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 18000*xr^8*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 125370*xr^9*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 187560*xr^10*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 122400*xr^11*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 37440*xr^12*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 26010*xr^13*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 9540*xr^14*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7740*xr^15*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3600*xr^16*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4950*xr*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 12150*xr^2*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 16290*xr^3*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 12330*xr^4*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 51840*xr^5*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 55620*xr^6*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 52020*xr^7*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 10080*xr^8*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 70830*xr^9*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12330*xr^10*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7650*xr^11*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 32130*xr^12*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 13860*xr^13*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 360*xr^14*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5040*xr^15*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1260*xr^16*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 990*xr*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2700*xr^2*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 990*xr^3*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 900*xr^4*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 9450*xr^5*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 15120*xr^6*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 9450*xr^7*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 9540*xr^8*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 15030*xr^9*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4860*xr^10*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 15570*xr^11*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1260*xr^12*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 990*xr^13*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 360*xr^14*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1530*xr^15*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 180*xr^16*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 90*xr*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 270*xr^2*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr^3*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 540*xr^4*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1170*xr^5*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 810*xr^6*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3420*xr^7*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1800*xr^8*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3870*xr^9*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1890*xr^10*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1980*xr^11*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 540*xr^12*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 630*xr^13*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 90*xr^14*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr^15*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1440*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4860*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9000*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9900*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6480*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2340*xr^13*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 360*xr^15*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1980*xr*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 540*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 7740*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 180*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1080*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2160*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 33480*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2160*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 43380*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3780*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 14580*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5940*xr^12*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5040*xr^13*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3240*xr^14*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2880*xr^15*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 360*xr^16*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9900*xr*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5400*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5220*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 8280*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 49500*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 57240*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 52020*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 16920*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24660*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 95400*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3420*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 28440*xr^12*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 19620*xr^13*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9000*xr^14*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 8820*xr^15*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2520*xr^16*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 29700*xr*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 24300*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 63720*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 58680*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 56700*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 193860*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 34200*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 262080*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 111060*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 94860*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 258840*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5400*xr^12*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 79020*xr^13*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5220*xr^14*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 11880*xr^15*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 7200*xr^16*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 59400*xr*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 64800*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 244080*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 192960*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 673920*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 122040*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 891360*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 528480*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 416520*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 38160*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 167760*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 195840*xr^12*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 87120*xr^13*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 40680*xr^14*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2880*xr^15*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10080*xr^16*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 83160*xr*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 113400*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 446040*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 365400*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1443960*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 407160*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2340000*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 39600*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2087640*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 92520*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 596520*xr^11*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 124200*xr^12*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3240*xr^13*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 38520*xr^14*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 10080*xr^15*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5040*xr^16*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 83160*xr*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 136080*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 491400*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 428400*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1406160*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 817560*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1986840*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 631440*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1373400*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 511200*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 644760*xr^11*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 239760*xr^12*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 43200*xr^13*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 13320*xr^14*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7560*xr^15*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5040*xr^16*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 59400*xr*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 113400*xr^2*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 341280*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 312480*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 583200*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 520560*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 191520*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 392400*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 538920*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 142920*xr^10*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 110160*xr^11*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 187920*xr^12*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 11520*xr^13*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 39600*xr^14*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 7920*xr^15*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 10080*xr^16*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 29700*xr*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 64800*xr^2*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 144720*xr^3*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 132480*xr^4*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 35100*xr^5*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 14040*xr^6*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 451800*xr^7*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 36000*xr^8*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 250740*xr^9*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 375120*xr^10*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 244800*xr^11*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 74880*xr^12*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 52020*xr^13*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 19080*xr^14*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 15480*xr^15*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7200*xr^16*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9900*xr*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 24300*xr^2*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 32580*xr^3*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 24660*xr^4*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 103680*xr^5*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 111240*xr^6*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 104040*xr^7*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 20160*xr^8*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 141660*xr^9*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24660*xr^10*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 15300*xr^11*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 64260*xr^12*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 27720*xr^13*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 720*xr^14*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10080*xr^15*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2520*xr^16*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1980*xr*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5400*xr^2*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1980*xr^3*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1800*xr^4*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 18900*xr^5*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 30240*xr^6*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 18900*xr^7*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 19080*xr^8*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 30060*xr^9*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9720*xr^10*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 31140*xr^11*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2520*xr^12*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1980*xr^13*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 720*xr^14*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3060*xr^15*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 360*xr^16*z^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 180*xr*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 540*xr^2*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 360*xr^3*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1080*xr^4*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2340*xr^5*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1620*xr^6*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6840*xr^7*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3600*xr^8*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7740*xr^9*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3780*xr^10*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3960*xr^11*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1080*xr^12*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1260*xr^13*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 180*xr^14*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 360*xr^15*z^12*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1080*xr*z*Zeta[3] - 
       10080*xr^2*z*Zeta[3] + 34200*xr^3*z*Zeta[3] + 35280*xr^4*z*Zeta[3] - 
       173880*xr^5*z*Zeta[3] + 385560*xr^7*z*Zeta[3] - 
       176400*xr^8*z*Zeta[3] - 441000*xr^9*z*Zeta[3] + 
       352800*xr^10*z*Zeta[3] + 249480*xr^11*z*Zeta[3] - 
       317520*xr^12*z*Zeta[3] - 37800*xr^13*z*Zeta[3] + 
       141120*xr^14*z*Zeta[3] - 24120*xr^15*z*Zeta[3] - 
       25200*xr^16*z*Zeta[3] + 8640*xr^17*z*Zeta[3] - 11880*xr*z^2*Zeta[3] - 
       94140*xr^2*z^2*Zeta[3] + 276300*xr^3*z^2*Zeta[3] - 
       118080*xr^4*z^2*Zeta[3] - 146160*xr^5*z^2*Zeta[3] + 
       516780*xr^6*z^2*Zeta[3] - 1339740*xr^7*z^2*Zeta[3] + 
       780120*xr^8*z^2*Zeta[3] + 1745640*xr^9*z^2*Zeta[3] - 
       2623140*xr^10*z^2*Zeta[3] + 332820*xr^11*z^2*Zeta[3] + 
       1760400*xr^12*z^2*Zeta[3] - 1352160*xr^13*z^2*Zeta[3] + 
       20340*xr^14*z^2*Zeta[3] + 459900*xr^15*z^2*Zeta[3] - 
       250920*xr^16*z^2*Zeta[3] + 35280*xr^17*z^2*Zeta[3] + 
       8640*xr^18*z^2*Zeta[3] - 59400*xr*z^3*Zeta[3] - 
       387000*xr^2*z^3*Zeta[3] + 958320*xr^3*z^3*Zeta[3] - 
       1893420*xr^4*z^3*Zeta[3] + 3382920*xr^5*z^3*Zeta[3] - 
       2440800*xr^6*z^3*Zeta[3] - 324000*xr^7*z^3*Zeta[3] + 
       1247580*xr^8*z^3*Zeta[3] - 2915640*xr^9*z^3*Zeta[3] + 
       8951400*xr^10*z^3*Zeta[3] - 9150480*xr^11*z^3*Zeta[3] - 
       550260*xr^12*z^3*Zeta[3] + 6075000*xr^13*z^3*Zeta[3] - 
       4418640*xr^14*z^3*Zeta[3] + 2053440*xr^15*z^3*Zeta[3] - 
       560700*xr^16*z^3*Zeta[3] - 20160*xr^17*z^3*Zeta[3] + 
       51840*xr^18*z^3*Zeta[3] - 178200*xr*z^4*Zeta[3] - 
       909900*xr^2*z^4*Zeta[3] + 1834380*xr^3*z^4*Zeta[3] - 
       6706440*xr^4*z^4*Zeta[3] + 13417920*xr^5*z^4*Zeta[3] - 
       20245140*xr^6*z^4*Zeta[3] + 27945540*xr^7*z^4*Zeta[3] - 
       32967360*xr^8*z^4*Zeta[3] + 26394840*xr^9*z^4*Zeta[3] - 
       36268020*xr^10*z^4*Zeta[3] + 51919380*xr^11*z^4*Zeta[3] - 
       38926440*xr^12*z^4*Zeta[3] + 21654000*xr^13*z^4*Zeta[3] - 
       8318700*xr^14*z^4*Zeta[3] + 1918620*xr^15*z^4*Zeta[3] - 
       294480*xr^16*z^4*Zeta[3] - 399600*xr^17*z^4*Zeta[3] + 
       129600*xr^18*z^4*Zeta[3] - 356400*xr*z^5*Zeta[3] - 
       1317600*xr^2*z^5*Zeta[3] + 2045520*xr^3*z^5*Zeta[3] - 
       11300400*xr^4*z^5*Zeta[3] + 23400000*xr^5*z^5*Zeta[3] - 
       42560640*xr^6*z^5*Zeta[3] + 73131120*xr^7*z^5*Zeta[3] - 
       90262800*xr^8*z^5*Zeta[3] + 105387840*xr^9*z^5*Zeta[3] - 
       116085600*xr^10*z^5*Zeta[3] + 70432560*xr^11*z^5*Zeta[3] - 
       32112720*xr^12*z^5*Zeta[3] + 11007360*xr^13*z^5*Zeta[3] - 
       5520960*xr^14*z^5*Zeta[3] - 3060720*xr^15*z^5*Zeta[3] + 
       389520*xr^16*z^5*Zeta[3] - 1083600*xr^17*z^5*Zeta[3] + 
       172800*xr^18*z^5*Zeta[3] - 498960*xr*z^6*Zeta[3] - 
       1141560*xr^2*z^6*Zeta[3] + 1232280*xr^3*z^6*Zeta[3] - 
       9273600*xr^4*z^6*Zeta[3] + 22624560*xr^5*z^6*Zeta[3] - 
       31893480*xr^6*z^6*Zeta[3] + 76856040*xr^7*z^6*Zeta[3] - 
       54306000*xr^8*z^6*Zeta[3] + 106079040*xr^9*z^6*Zeta[3] - 
       24455880*xr^10*z^6*Zeta[3] + 10535400*xr^11*z^6*Zeta[3] - 
       14847840*xr^12*z^6*Zeta[3] - 10288080*xr^13*z^6*Zeta[3] + 
       141480*xr^14*z^6*Zeta[3] - 7442280*xr^15*z^6*Zeta[3] + 
       725040*xr^16*z^6*Zeta[3] - 1506960*xr^17*z^6*Zeta[3] + 
       129600*xr^18*z^6*Zeta[3] - 498960*xr*z^7*Zeta[3] - 
       438480*xr^2*z^7*Zeta[3] + 241920*xr^3*z^7*Zeta[3] - 
       1378440*xr^4*z^7*Zeta[3] + 13003200*xr^5*z^7*Zeta[3] + 
       6454080*xr^6*z^7*Zeta[3] + 38396160*xr^7*z^7*Zeta[3] + 
       43007400*xr^8*z^7*Zeta[3] + 39561120*xr^9*z^7*Zeta[3] + 
       75872880*xr^10*z^7*Zeta[3] + 37152000*xr^11*z^7*Zeta[3] + 
       35630280*xr^12*z^7*Zeta[3] + 630720*xr^13*z^7*Zeta[3] + 
       6613920*xr^14*z^7*Zeta[3] - 4872960*xr^15*z^7*Zeta[3] + 
       811800*xr^16*z^7*Zeta[3] - 1224720*xr^17*z^7*Zeta[3] + 
       51840*xr^18*z^7*Zeta[3] - 356400*xr*z^8*Zeta[3] + 
       189000*xr^2*z^8*Zeta[3] - 76680*xr^3*z^8*Zeta[3] + 
       4016880*xr^4*z^8*Zeta[3] + 4954320*xr^5*z^8*Zeta[3] + 
       22145400*xr^6*z^8*Zeta[3] + 10297800*xr^7*z^8*Zeta[3] + 
       46670400*xr^8*z^8*Zeta[3] + 14862240*xr^9*z^8*Zeta[3] + 
       23919480*xr^10*z^8*Zeta[3] + 31572360*xr^11*z^8*Zeta[3] + 
       20142000*xr^12*z^8*Zeta[3] + 13009680*xr^13*z^8*Zeta[3] + 
       6764040*xr^14*z^8*Zeta[3] + 35640*xr^15*z^8*Zeta[3] + 
       744480*xr^16*z^8*Zeta[3] - 570960*xr^17*z^8*Zeta[3] + 
       8640*xr^18*z^8*Zeta[3] - 178200*xr*z^9*Zeta[3] + 
       345600*xr^2*z^9*Zeta[3] + 65880*xr^3*z^9*Zeta[3] + 
       3389760*xr^4*z^9*Zeta[3] + 1665720*xr^5*z^9*Zeta[3] + 
       9106560*xr^6*z^9*Zeta[3] + 2541240*xr^7*z^9*Zeta[3] + 
       1437120*xr^8*z^9*Zeta[3] + 5711400*xr^9*z^9*Zeta[3] - 
       3260160*xr^10*z^9*Zeta[3] - 3304440*xr^11*z^9*Zeta[3] - 
       509760*xr^12*z^9*Zeta[3] + 4884840*xr^13*z^9*Zeta[3] + 
       1641600*xr^14*z^9*Zeta[3] + 1273320*xr^15*z^9*Zeta[3] + 
       383040*xr^16*z^9*Zeta[3] - 126000*xr^17*z^9*Zeta[3] - 
       59400*xr*z^10*Zeta[3] + 198900*xr^2*z^10*Zeta[3] + 
       133020*xr^3*z^10*Zeta[3] + 950400*xr^4*z^10*Zeta[3] + 
       432000*xr^5*z^10*Zeta[3] - 643140*xr^6*z^10*Zeta[3] + 
       66420*xr^7*z^10*Zeta[3] - 3374280*xr^8*z^10*Zeta[3] - 
       1296360*xr^9*z^10*Zeta[3] + 3774060*xr^10*z^10*Zeta[3] + 
       772740*xr^11*z^10*Zeta[3] - 727920*xr^12*z^10*Zeta[3] - 
       464400*xr^13*z^10*Zeta[3] - 248220*xr^14*z^10*Zeta[3] + 
       415980*xr^15*z^10*Zeta[3] + 70200*xr^16*z^10*Zeta[3] - 
       11880*xr*z^11*Zeta[3] + 56520*xr^2*z^11*Zeta[3] + 
       64080*xr^3*z^11*Zeta[3] - 27180*xr^4*z^11*Zeta[3] - 
       36360*xr^5*z^11*Zeta[3] - 557280*xr^6*z^11*Zeta[3] - 
       220320*xr^7*z^11*Zeta[3] + 1362780*xr^8*z^11*Zeta[3] + 
       382680*xr^9*z^11*Zeta[3] - 1312920*xr^10*z^11*Zeta[3] - 
       177840*xr^11*z^11*Zeta[3] + 555660*xr^12*z^11*Zeta[3] - 
       27000*xr^13*z^11*Zeta[3] - 69840*xr^14*z^11*Zeta[3] + 
       23040*xr^15*z^11*Zeta[3] - 7740*xr^16*z^11*Zeta[3] + 
       3600*xr^17*z^11*Zeta[3] - 1080*xr*z^12*Zeta[3] + 
       6660*xr^2*z^12*Zeta[3] + 10620*xr^3*z^12*Zeta[3] - 
       43560*xr^4*z^12*Zeta[3] - 41040*xr^5*z^12*Zeta[3] + 
       121500*xr^6*z^12*Zeta[3] + 83700*xr^7*z^12*Zeta[3] - 
       187200*xr^8*z^12*Zeta[3] - 99000*xr^9*z^12*Zeta[3] + 
       171900*xr^10*z^12*Zeta[3] + 68580*xr^11*z^12*Zeta[3] - 
       93960*xr^12*z^12*Zeta[3] - 25920*xr^13*z^12*Zeta[3] + 
       28260*xr^14*z^12*Zeta[3] + 4140*xr^15*z^12*Zeta[3] - 
       3600*xr^16*z^12*Zeta[3])/(360*xr*(-1 + xr - z)*(1 + z)^4*
       (1 + z + xr*z)*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^3*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^3)), 
 "c_{3;g}^{(2),[1]}" -> LL^2*((Nh*(1 - 2*xr + 2*xr^2))/6 + 
     Ca*(-1/12*((-1 + xr)*(4 + 7*xr + 31*xr^2))/xr + ((1 + 4*xr)*G0[0, xr])/
        2 + ((1 - 2*xr + 2*xr^2)*G0[1, xr])/2) + 
     Cf*((-1 + 4*xr)/8 + ((-1 + 2*xr - 4*xr^2)*G0[0, xr])/4 + 
       ((1 - 2*xr + 2*xr^2)*G0[1, xr])/2)) + 
   Nh*((-2*xr*z*(-1 + 2*xr - z + xr*z)*G0[0, xr]*G0[0, z])/(3*(1 + z)^2) + 
     G0[0, z]*((-2*(-1 + xr)*xr*z)/(3*(1 + z)) + 
       ((1 - 2*xr + 2*xr^2)*G0[1, xr])/3 - 
       ((1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, xr])/
        (3*(1 + z)^2)) + (2*xr*z*(-1 + 2*xr - z + xr*z)*G0[-1, 0, z])/
      (3*(1 + z)^2) + (2*xr*z*(-1 + 2*xr - z + xr*z)*G0[0, -1, z])/
      (3*(1 + z)^2) - ((-1 + 2*xr - 2*xr^2 - 2*z + 4*xr^2*z - z^2 - 
        2*xr*z^2 + 2*xr^2*z^2)*G0[0, 0, z])/(3*(1 + z)^2)) + 
   LL*(Nh*((2*(-1 + xr)*xr*z)/(3*(1 + z)) - (2*xr*z*(-1 + 2*xr - z + xr*z)*
         G0[-1, z])/(3*(1 + z)^2) + (2*xr*z*(-1 + 2*xr - z + xr*z)*G0[0, xr])/
        (3*(1 + z)^2) - ((1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[0, z])/
        (3*(1 + z)^2) + ((-1 + 2*xr - 2*xr^2)*G0[1, xr])/3 + 
       ((1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, xr])/
        (3*(1 + z)^2)) + Cf*((-27 + 3*Pi^2 + 96*xr - 9*Pi^2*xr - 99*xr^2 + 
         14*Pi^2*xr^2 + 30*xr^3 - 8*Pi^2*xr^3 - 54*z + 6*Pi^2*z + 198*xr*z - 
         15*Pi^2*xr*z - 201*xr^2*z + 22*Pi^2*xr^2*z + 66*xr^3*z - 
         8*Pi^2*xr^3*z - 27*z^2 + 3*Pi^2*z^2 + 102*xr*z^2 - 6*Pi^2*xr*z^2 - 
         66*xr^2*z^2 + 8*Pi^2*xr^2*z^2)/(12*(1 + z)*(1 - xr + z)) - 
       ((1 - 4*xr + 5*xr^2 + 2*z - 11*xr*z + 15*xr^2*z + z^2 - 7*xr*z^2 + 
          7*xr^2*z^2)*G0[0, xr])/(1 + z)^2 + 
       (z*(1 + 4*xr - 8*xr^2 + 2*z + 2*xr*z + z^2 - 2*xr*z^2 + 2*xr^2*z^2)*
         G0[0, z])/(2*(1 + z)^2) + (3 - 9*xr + 7*xr^2)*G0[1, xr] + 
       G0[-1, z]*(-1/4*(-1 + 4*xr + 16*xr*z - 16*xr^2*z + 3*z^2 + 8*xr*z^2 + 
            2*z^3 - 4*xr*z^3 + 4*xr^2*z^3)/(1 + z)^2 + 
         ((1 - 2*xr + 4*xr^2)*G0[0, xr])/2 + (-1 + 2*xr - 2*xr^2)*
          G0[1, xr]) - ((5 - 12*xr + 8*xr^2 + 10*z - 12*xr*z - 4*xr^2*z + 
          5*z^2)*G0[1 + z, xr])/(4*(1 + z)^2) + 
       ((1 - 2*xr + 4*xr^2)*G0[-1, -1, z])/2 + 
       ((-1 + 2*xr - 4*xr^2)*G0[-1, 0, z])/2 + (-1 + 2*xr - 4*xr^2)*
        G0[0, 0, xr] + 2*(1 - 2*xr + 3*xr^2)*G0[0, 1, xr] + 
       ((-1 + 2*xr - 4*xr^2)*G0[0, 1 + z, xr])/2 + 2*(1 - 2*xr + 2*xr^2)*
        G0[1, 0, xr] - 3*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] + 
       (1 - 2*xr + 2*xr^2)*G0[1, 1 + z, xr]) + 
     Ca*((-20 + 18*xr - 225*xr^2 + 6*Pi^2*xr^2 + 218*xr^3 - 40*z + 36*xr*z - 
         192*xr^2*z - 24*Pi^2*xr^2*z + 178*xr^3*z + 24*Pi^2*xr^3*z - 20*z^2 + 
         18*xr*z^2 + 33*xr^2*z^2 - 30*Pi^2*xr^2*z^2 - 40*xr^3*z^2 + 
         12*Pi^2*xr^3*z^2)/(18*xr*(1 + z)^2) + 
       G0[0, xr]*(-1/6*(3 + 24*xr + 44*xr^2 + 6*z + 212*xr^2*z + 3*z^2 - 
            24*xr*z^2 + 106*xr^2*z^2)/(1 + z)^2 + 
         ((-1 - 4*xr - z + 4*xr*z)*G0[0, z])/(1 + z)) + 
       ((-1 + xr)*(4 + 7*xr + 25*xr^2 + 4*z + 7*xr*z + 37*xr^2*z)*G0[1, xr])/
        (3*xr*(1 + z)) - ((-1 + xr - z)*(4 + 7*xr + 31*xr^2 + 8*z + 7*xr*z + 
          4*z^2)*G0[1 + z, xr])/(3*xr*(1 + z)^2) + 
       G0[0, z]*(-1/6*(4 + 3*xr + 24*xr^2 - 31*xr^3 + 16*z + 6*xr*z + 
            62*xr^3*z + 20*z^2 + 3*xr*z^2 - 24*xr^2*z^2 + 31*xr^3*z^2 + 
            8*z^3)/(xr*(1 + z)^2) + (1 - 2*xr + 2*xr^2)*G0[1, xr] - 
         (2*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, xr])/
          (1 + z)^2) + G0[-1, z]*((z*(4 - 24*xr^2 + 62*xr^3 + 8*z - 
            24*xr^2*z + 31*xr^3*z + 4*z^2))/(3*xr*(1 + z)^2) - 
         (8*xr*z*G0[0, xr])/(1 + z) - 2*(1 - 2*xr + 2*xr^2)*G0[1, xr] + 
         (2*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, xr])/
          (1 + z)^2) - (2*(1 + 4*xr + z)*G0[-1, -1, z])/(1 + z) + 
       (1 + 2*xr + 2*xr^2)*G0[-1, 0, xr] + (2*(1 + 4*xr + z)*G0[-1, 0, z])/
        (1 + z) + ((1 + 2*xr + z + 10*xr*z)*G0[0, 0, xr])/(1 + z) + 
       (2*(-1 - 4*xr - 2*z - 10*xr*z + 4*xr^2*z - z^2 - 6*xr*z^2 + 
          2*xr^2*z^2)*G0[0, 1, xr])/(1 + z)^2 + 
       (2*(1 + 4*xr + z)*G0[0, 1 + z, xr])/(1 + z) + 2*(1 - 2*xr + 2*xr^2)*
        G0[1, 0, xr] - 3*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] - 
       (2*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, 0, xr])/
        (1 + z)^2 + (2*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*
         G0[1 + z, 1, xr])/(1 + z)^2 + 
       (2*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, 1 + z, xr])/
        (1 + z)^2)) + 
   Ca*(((-48*xr^2 - 159*xr^3 - 63*xr^4 + 159*xr^5 + 111*xr^6 + 32*z + 
        44*xr*z - 296*xr^2*z - 192*xr^3*z + 215*xr^4*z - 422*xr^5*z - 
        65*xr^6*z + 128*z^2 + 80*xr*z^2 - 452*xr^2*z^2 + 521*xr^3*z^2 - 
        454*xr^4*z^2 + 679*xr^5*z^2 - 330*xr^6*z^2 + 192*z^3 - 24*xr*z^3 - 
        188*xr^2*z^3 + 966*xr^3*z^3 - 1122*xr^4*z^3 + 874*xr^5*z^3 - 
        150*xr^6*z^3 + 128*z^4 - 112*xr*z^4 + 36*xr^2*z^4 + 396*xr^3*z^4 - 
        370*xr^4*z^4 + 126*xr^5*z^4 + 4*xr^6*z^4 + 32*z^5 - 52*xr*z^5 + 
        20*xr^2*z^5 - 16*xr^3*z^5 + 20*xr^4*z^5 - 4*xr^5*z^5)*G0[-1, -1, z])/
      (12*xr*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + 
        xr^2*z)) - ((3*xr^2 + 3*xr^3 - 6*xr^4 - 6*xr^5 + 3*xr^6 + 3*xr^7 - 
        4*z + 20*xr^2*z - 10*xr^3*z + 38*xr^4*z + 26*xr^5*z + 18*xr^6*z + 
        8*xr^7*z - 8*z^2 - 33*xr^2*z^2 + 13*xr^3*z^2 + 52*xr^4*z^2 + 
        12*xr^5*z^2 + 21*xr^6*z^2 + 7*xr^7*z^2 - 4*z^3 + 14*xr^2*z^3 + 
        2*xr^3*z^3 - 16*xr^4*z^3 - 4*xr^5*z^3 + 6*xr^6*z^3 + 2*xr^7*z^3)*
       G0[-1, 0, xr])/(3*xr*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-48*xr^2 - 159*xr^3 - 63*xr^4 + 159*xr^5 + 111*xr^6 + 16*z + 28*xr*z - 
        184*xr^2*z - 328*xr^3*z - 129*xr^4*z - 270*xr^5*z + 183*xr^6*z + 
        64*z^2 + 64*xr*z^2 - 196*xr^2*z^2 - 51*xr^3*z^2 - 42*xr^4*z^2 - 
        381*xr^5*z^2 + 42*xr^6*z^2 + 96*z^3 + 24*xr*z^3 - 28*xr^2*z^3 + 
        230*xr^3*z^3 - 22*xr^4*z^3 + 34*xr^5*z^3 - 26*xr^6*z^3 + 64*z^4 - 
        32*xr*z^4 + 36*xr^2*z^4 + 96*xr^3*z^4 - 26*xr^4*z^4 + 2*xr^5*z^4 + 
        4*xr^6*z^4 + 16*z^5 - 20*xr*z^5 + 4*xr^2*z^5 - 16*xr^3*z^5 + 
        20*xr^4*z^5 - 4*xr^5*z^5)*G0[-1, 0, z])/(12*xr*(-1 + xr - z)*
       (1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)) + 
     G0[-1, xr]*(-1/12*(Pi^2*(3 + 6*xr + 6*xr^2 + 3*z + 10*xr*z + 10*xr^2*z))/
         (1 + z) - ((1 + 2*xr + 2*xr^2 + z)*G0[-1, -1, z])/(2*(1 + z)) + 
       ((1 + 2*xr + 2*xr^2 + z)*G0[-1, 0, z])/(2*(1 + z))) - 
     (z*(-6 - 6*xr^2 + 30*xr^3 + 18*xr^4 - 48*xr^5 - 6*xr^6 + 18*xr^7 - 
        30*z - 6*xr*z - 90*xr^2*z + 60*xr^3*z - 69*xr^4*z + 159*xr^5*z - 
        27*xr^6*z + 51*xr^7*z - 60*z^2 - 24*xr*z^2 - 220*xr^2*z^2 - 
        41*xr^3*z^2 - 229*xr^4*z^2 + 115*xr^5*z^2 - 43*xr^6*z^2 + 
        46*xr^7*z^2 - 60*z^3 - 36*xr*z^3 - 180*xr^2*z^3 - 130*xr^3*z^3 - 
        133*xr^4*z^3 - 93*xr^5*z^3 - 27*xr^6*z^3 + 11*xr^7*z^3 - 30*z^4 - 
        24*xr*z^4 - 30*xr^2*z^4 - 47*xr^3*z^4 - xr^4*z^4 - 23*xr^5*z^4 - 
        3*xr^6*z^4 - 2*xr^7*z^4 - 6*z^5 - 6*xr*z^5 + 14*xr^2*z^5 + 
        12*xr^3*z^5 - 10*xr^4*z^5 - 6*xr^5*z^5 + 2*xr^6*z^5)*G0[0, -1, z])/
      (6*(1 + z)^2*(1 - xr + z)*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-3 - 15*xr - 32*xr^2 - 8*xr^3 + 35*xr^4 + 23*xr^5 - 12*z + 45*xr*z - 
        632*xr^2*z - 620*xr^3*z + 476*xr^4*z + 639*xr^5*z - 18*z^2 + 
        225*xr*z^2 - 1803*xr^2*z^2 + 459*xr^3*z^2 - 2155*xr^4*z^2 + 
        1080*xr^5*z^2 - 12*z^3 + 255*xr*z^3 - 1838*xr^2*z^3 + 2083*xr^3*z^3 - 
        2544*xr^4*z^3 + 464*xr^5*z^3 - 3*z^4 + 90*xr*z^4 - 635*xr^2*z^4 + 
        1012*xr^3*z^4 - 464*xr^4*z^4)*G0[0, 0, xr])/
      (12*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)) + 
     ((-4 + xr - 13*xr^2 + 53*xr^3 + 7*xr^4 - 109*xr^5 + 41*xr^6 + 55*xr^7 - 
        31*xr^8 - 28*z + 15*xr*z - 68*xr^2*z + 83*xr^3*z - 274*xr^4*z + 
        713*xr^5*z - 508*xr^6*z + 85*xr^7*z - 18*xr^8*z - 80*z^2 + 
        56*xr*z^2 - 184*xr^2*z^2 + 26*xr^3*z^2 - 244*xr^4*z^2 - 
        153*xr^5*z^2 + 555*xr^6*z^2 - 97*xr^7*z^2 + 73*xr^8*z^2 - 120*z^3 + 
        94*xr*z^3 - 252*xr^2*z^3 + 32*xr^3*z^3 + 357*xr^4*z^3 - 
        1017*xr^5*z^3 + 193*xr^6*z^3 - 253*xr^7*z^3 + 78*xr^8*z^3 - 100*z^4 + 
        81*xr*z^4 - 137*xr^2*z^4 + 39*xr^3*z^4 + 295*xr^4*z^4 + 16*xr^5*z^4 + 
        106*xr^6*z^4 - 152*xr^7*z^4 + 20*xr^8*z^4 - 44*z^5 + 35*xr*z^5 + 
        8*xr^2*z^5 - 11*xr^3*z^5 - 45*xr^4*z^5 + 68*xr^5*z^5 + 47*xr^6*z^5 - 
        28*xr^7*z^5 + 2*xr^8*z^5 - 8*z^6 + 6*xr*z^6 + 22*xr^2*z^6 - 
        14*xr^3*z^6 - 20*xr^4*z^6 + 10*xr^5*z^6 + 6*xr^6*z^6 - 2*xr^7*z^6)*
       G0[0, 0, z])/(6*xr*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 
        2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     G0[1, xr]*(-1/36*(-80 + 72*xr + 12*Pi^2*xr - 855*xr^2 - 24*Pi^2*xr^2 + 
          836*xr^3 + 24*Pi^2*xr^3 - 80*z + 72*xr*z + 12*Pi^2*xr*z + 
          33*xr^2*z - 12*Pi^2*xr^2*z - 52*xr^3*z + 12*Pi^2*xr^3*z)/
         (xr*(1 + z)) + ((3 - 6*xr + 6*xr^2 + 3*z - 4*xr*z + 4*xr^2*z)*
         G0[-1, -1, z])/(1 + z) - ((1 - 2*xr + 2*xr^2 + z)*G0[-1, 0, z])/
        (1 + z) - ((1 - 2*xr + 2*xr^2 + z)*G0[0, -1, z])/(2*(1 + z)) - 
       ((1 - 2*xr + 2*xr^2 + z - 4*xr*z + 4*xr^2*z)*G0[0, 0, z])/
        (2*(1 + z))) + G0[1 + z, xr]*
      ((-80 + 63*xr + 18*Pi^2*xr - 891*xr^2 - 36*Pi^2*xr^2 + 872*xr^3 + 
         36*Pi^2*xr^3 - 320*z + 109*xr*z + 54*Pi^2*xr*z - 1323*xr^2*z - 
         42*Pi^2*xr^2*z - 397*xr^3*z + 872*xr^4*z + 36*Pi^2*xr^4*z - 
         480*z^2 - 51*xr*z^2 + 54*Pi^2*xr*z^2 + 51*xr^2*z^2 + 
         24*Pi^2*xr^2*z^2 - 915*xr^3*z^2 - 24*Pi^2*xr^3*z^2 - 360*xr^4*z^2 - 
         320*z^3 - 177*xr*z^3 + 18*Pi^2*xr*z^3 + 507*xr^2*z^3 + 
         30*Pi^2*xr^2*z^3 + 378*xr^3*z^3 + 12*Pi^2*xr^3*z^3 - 24*xr^4*z^3 - 
         80*z^4 - 80*xr*z^4 + 24*xr^2*z^4 + 24*xr^3*z^4)/
        (36*xr*(1 + z)^2*(1 + z + xr*z)) - 
       (2*(1 - 2*xr + 2*xr^2 + 2*z - xr*z + z^2 + xr*z^2)*G0[-1, -1, z])/
        (1 + z)^2 + (2*xr*z*G0[-1, 0, z])/(1 + z) + 
       ((1 - 2*xr + 2*xr^2 + 2*z + z^2 + 2*xr*z^2)*G0[0, -1, z])/
        (2*(1 + z)^2) - ((-3 + 6*xr - 6*xr^2 - 6*z + 8*xr*z - 3*z^2 + 
          2*xr*z^2)*G0[0, 0, z])/(2*(1 + z)^2)) + 
     G0[0, xr]*((42 + 3*Pi^2 + 129*xr + 24*Pi^2*xr + 400*xr^2 + 6*Pi^2*xr^2 + 
         126*z + 9*Pi^2*z + 198*xr*z - 39*Pi^2*xr*z + 1909*xr^2*z + 
         114*Pi^2*xr^2*z + 400*xr^3*z + 6*Pi^2*xr^3*z + 126*z^2 + 
         9*Pi^2*z^2 + 9*xr*z^2 - 150*Pi^2*xr*z^2 + 1179*xr^2*z^2 + 
         42*Pi^2*xr^2*z^2 + 1344*xr^3*z^2 + 84*Pi^2*xr^3*z^2 + 42*z^3 + 
         3*Pi^2*z^3 - 60*xr*z^3 - 87*Pi^2*xr*z^3 - 330*xr^2*z^3 - 
         66*Pi^2*xr^2*z^3 - 264*xr^3*z^3 + 24*Pi^2*xr^3*z^3)/
        (36*(1 + z)^2*(1 + z + xr*z)) - 
       ((6 + 42*xr + 28*xr^2 - 172*xr^3 - 74*xr^4 + 218*xr^5 + 40*xr^6 - 
          88*xr^7 + 30*z + 192*xr*z + 22*xr^2*z + 282*xr^3*z + 530*xr^4*z - 
          1012*xr^5*z + 58*xr^6*z - 102*xr^7*z + 60*z^2 + 324*xr*z^2 - 
          235*xr^2*z^2 + 1309*xr^3*z^2 - 98*xr^4*z^2 + 1038*xr^5*z^2 - 
          199*xr^6*z^2 + 217*xr^7*z^2 + 60*z^3 + 216*xr*z^3 - 557*xr^2*z^3 + 
          772*xr^3*z^3 - 2174*xr^4*z^3 + 1856*xr^5*z^3 - 545*xr^6*z^3 + 
          388*xr^7*z^3 + 30*z^4 - 6*xr*z^4 - 461*xr^2*z^4 - 347*xr^3*z^4 - 
          1212*xr^4*z^4 - 404*xr^5*z^4 - 461*xr^6*z^4 + 157*xr^7*z^4 + 
          6*z^5 - 72*xr*z^5 - 133*xr^2*z^5 - 216*xr^3*z^5 + 260*xr^4*z^5 - 
          96*xr^5*z^5 - 133*xr^6*z^5 - 24*xr*z^6 + 48*xr^3*z^6 - 24*xr^5*z^6)*
         G0[0, z])/(12*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 
          2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       ((-13 - 26*xr - 10*xr^2 - 26*z + 10*xr*z - 14*xr^2*z - 13*z^2 + 
          36*xr*z^2)*G0[-1, -1, z])/(4*(1 + z)^2) - 
       ((-13 - 26*xr - 10*xr^2 - 26*z - 22*xr*z - 14*xr^2*z - 13*z^2 + 
          4*xr*z^2)*G0[-1, 0, z])/(4*(1 + z)^2) - 
       ((-3 - 2*xr - 6*xr^2 - 6*z + 2*xr*z - 10*xr^2*z - 3*z^2 + 4*xr*z^2)*
         G0[0, -1, z])/(4*(1 + z)^2) - 
       ((-1 - 14*xr + 6*xr^2 - 2*z - 2*xr*z + 10*xr^2*z - z^2 + 12*xr*z^2)*
         G0[0, 0, z])/(4*(1 + z)^2)) + 
     ((6 + 30*xr - 38*xr^2 - 126*xr^3 + 216*xr^4 - 88*xr^5 + 24*z + 54*xr*z + 
        573*xr^2*z - 1306*xr^3*z + 1143*xr^4*z - 488*xr^5*z + 36*z^2 - 
        18*xr*z^2 + 1406*xr^2*z^2 - 1064*xr^3*z^2 + 826*xr^4*z^2 - 
        636*xr^5*z^2 + 24*z^3 - 78*xr*z^3 + 941*xr^2*z^3 + 540*xr^3*z^3 + 
        439*xr^4*z^3 - 236*xr^5*z^3 + 6*z^4 - 36*xr*z^4 + 146*xr^2*z^4 + 
        424*xr^3*z^4 + 236*xr^4*z^4)*G0[0, 1, xr])/(6*(1 + z)^2*(1 - xr + z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-12 - 84*xr - 53*xr^2 + 341*xr^3 + 142*xr^4 - 430*xr^5 - 77*xr^6 + 
        173*xr^7 - 60*z - 312*xr*z - 689*xr^2*z - 162*xr^3*z + 62*xr^4*z + 
        1100*xr^5*z - 641*xr^6*z + 702*xr^7*z - 120*z^2 - 384*xr*z^2 - 
        1807*xr^2*z^2 - 545*xr^3*z^2 - 4682*xr^4*z^2 + 3594*xr^5*z^2 - 
        1543*xr^6*z^2 + 943*xr^7*z^2 - 120*z^3 - 96*xr*z^3 - 1817*xr^2*z^3 + 
        964*xr^3*z^3 - 4862*xr^4*z^3 + 116*xr^5*z^3 - 1553*xr^6*z^3 + 
        472*xr^7*z^3 - 60*z^4 + 156*xr*z^4 - 704*xr^2*z^4 + 1162*xr^3*z^4 - 
        108*xr^4*z^4 + 184*xr^5*z^4 - 656*xr^6*z^4 + 58*xr^7*z^4 - 12*z^5 + 
        120*xr*z^5 - 58*xr^2*z^5 + 108*xr^3*z^5 + 152*xr^4*z^5 + 
        156*xr^5*z^5 - 82*xr^6*z^5 + 24*xr*z^6 - 48*xr^3*z^6 + 24*xr^5*z^6)*
       G0[0, 1 + z, xr])/(12*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 
        2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((-1 + xr)*(8 + 13*xr + 45*xr^2 + 8*z + 13*xr*z + 77*xr^2*z)*
       G0[1, 0, xr])/(4*xr*(1 + z)) - 
     ((-1 + xr)*(-16 + 20*xr - 46*xr^2 + 178*xr^3 - 218*xr^4 + 82*xr^5 - 
        48*z - 20*xr*z - 254*xr^2*z + 501*xr^3*z - 403*xr^4*z + 236*xr^5*z - 
        48*z^2 - 100*xr*z^2 - 434*xr^2*z^2 - 13*xr^3*z^2 - 51*xr^4*z^2 + 
        154*xr^5*z^2 - 16*z^3 - 60*xr*z^3 - 226*xr^2*z^3 - 336*xr^3*z^3 - 
        154*xr^4*z^3)*G0[1, 1, xr])/(6*xr*(-1 + xr - z)*(1 + z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((8 + 17*xr + 49*xr^2 - 34*xr^3 - 122*xr^4 + 17*xr^5 + 65*xr^6 + 16*z + 
        19*xr*z + 212*xr^2*z - 150*xr^3*z + 74*xr^4*z - 305*xr^5*z + 
        158*xr^6*z + 3*xr*z^2 + 217*xr^2*z^2 - 364*xr^3*z^2 + 606*xr^4*z^2 - 
        535*xr^5*z^2 + 97*xr^6*z^2 - 16*z^3 + 17*xr*z^3 + 58*xr^2*z^3 - 
        276*xr^3*z^3 + 334*xr^4*z^3 - 121*xr^5*z^3 + 4*xr^6*z^3 - 8*z^4 + 
        16*xr*z^4 + 4*xr^2*z^4 - 28*xr^3*z^4 + 20*xr^4*z^4 - 4*xr^5*z^4)*
       G0[1, 1 + z, xr])/(12*xr*(-1 + xr - z)*(1 + z)*(1 + 2*xr + xr^2 + z - 
        2*xr*z + xr^2*z)) + ((-1 - 2*z + 2*xr^2*z - z^2 + xr^2*z^2)*
       G0[1 + z^(-1), 0, xr])/(4*(1 + z)^2) - 
     ((16 - 36*xr + 84*xr^2 - 296*xr^3 + 504*xr^4 - 372*xr^5 + 100*xr^6 + 
        80*z - 112*xr*z + 300*xr^2*z - 570*xr^3*z + 424*xr^4*z - 246*xr^5*z + 
        124*xr^6*z + 160*z^2 - 88*xr*z^2 + 412*xr^2*z^2 - 211*xr^3*z^2 - 
        89*xr^4*z^2 - 232*xr^5*z^2 + 24*xr^6*z^2 + 160*z^3 + 48*xr*z^3 + 
        276*xr^2*z^3 + 104*xr^3*z^3 + 12*xr^4*z^3 - 54*xr^5*z^3 + 80*z^4 + 
        92*xr*z^4 + 96*xr^2*z^4 + 41*xr^3*z^4 + 21*xr^4*z^4 + 16*z^5 + 
        32*xr*z^5 + 16*xr^2*z^5)*G0[1 + z, 0, xr])/(6*xr*(-1 + xr - z)*
       (1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((16 - 36*xr + 84*xr^2 - 296*xr^3 + 504*xr^4 - 372*xr^5 + 100*xr^6 + 
        80*z - 112*xr*z + 300*xr^2*z - 570*xr^3*z + 424*xr^4*z - 246*xr^5*z + 
        124*xr^6*z + 160*z^2 - 88*xr*z^2 + 412*xr^2*z^2 - 211*xr^3*z^2 - 
        89*xr^4*z^2 - 232*xr^5*z^2 + 24*xr^6*z^2 + 160*z^3 + 48*xr*z^3 + 
        276*xr^2*z^3 + 104*xr^3*z^3 + 12*xr^4*z^3 - 54*xr^5*z^3 + 80*z^4 + 
        92*xr*z^4 + 96*xr^2*z^4 + 41*xr^3*z^4 + 21*xr^4*z^4 + 16*z^5 + 
        32*xr*z^5 + 16*xr^2*z^5)*G0[1 + z, 1, xr])/(6*xr*(-1 + xr - z)*
       (1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((2 - xr + 20*xr^2 - 74*xr^3 + 82*xr^4 - 29*xr^5 + 8*z - 2*xr*z + 
        38*xr^2*z + 55*xr^3*z - 85*xr^4*z - 2*xr^5*z + 12*z^2 + 12*xr^2*z^2 + 
        87*xr^3*z^2 + 36*xr^4*z^2 + 27*xr^5*z^2 + 8*z^3 + 2*xr*z^3 - 
        10*xr^2*z^3 - 45*xr^3*z^3 - 21*xr^4*z^3 + 2*z^4 + xr*z^4 - 
        4*xr^2*z^4 - 3*xr^3*z^4)*G0[1 + z, 1 + z, xr])/
      (3*xr*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     G0[0, z]*(-1/36*(-40 + 36*xr - 3*Pi^2*xr - 450*xr^2 - 6*Pi^2*xr^2 + 
          436*xr^3 - 6*Pi^2*xr^3 - 200*z + 68*xr*z - 9*Pi^2*xr*z - 
          543*xr^2*z - 21*Pi^2*xr^2*z - 748*xr^3*z - 36*Pi^2*xr^3*z + 
          436*xr^4*z - 6*Pi^2*xr^4*z - 360*z^2 - 52*xr*z^2 - 9*Pi^2*xr*z^2 + 
          288*xr^2*z^2 - 24*Pi^2*xr^2*z^2 - 825*xr^3*z^2 - 36*Pi^2*xr^3*z^2 - 
          716*xr^4*z^2 - 24*Pi^2*xr^4*z^2 - 280*z^3 - 164*xr*z^3 - 
          3*Pi^2*xr*z^3 + 405*xr^2*z^3 - 9*Pi^2*xr^2*z^3 + 383*xr^3*z^3 - 
          6*Pi^2*xr^3*z^3 + 56*xr^4*z^3 - 80*z^4 - 80*xr*z^4 + 24*xr^2*z^4 + 
          24*xr^3*z^4)/(xr*(1 + z)^2*(1 + z + xr*z)) - 
       ((-8 - 11*xr - 19*xr^2 + 22*xr^3 + 62*xr^4 - 11*xr^5 - 35*xr^6 - 
          32*z - 17*xr*z - 100*xr^2*z + 146*xr^3*z - 22*xr^4*z + 139*xr^5*z - 
          90*xr^6*z - 48*z^2 + 15*xr*z^2 - 139*xr^2*z^2 + 252*xr^3*z^2 - 
          282*xr^4*z^2 + 277*xr^5*z^2 - 51*xr^6*z^2 - 32*z^3 + 37*xr*z^3 - 
          54*xr^2*z^3 + 100*xr^3*z^3 - 82*xr^4*z^3 + 27*xr^5*z^3 + 
          4*xr^6*z^3 - 8*z^4 + 16*xr*z^4 + 4*xr^2*z^4 - 28*xr^3*z^4 + 
          20*xr^4*z^4 - 4*xr^5*z^4)*G0[1, xr])/(12*xr*(-1 + xr - z)*(1 + z)*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)) + 
       ((-1 - 2*z + 2*xr^2*z - z^2 + xr^2*z^2)*G0[1 + z^(-1), xr])/
        (4*(1 + z)^2) - ((8 - 5*xr - 3*xr^2 - 11*xr^3 + 11*xr^4 + 32*z - 
          3*xr*z + 54*xr^2*z - 209*xr^3*z + 108*xr^4*z + 48*z^2 + 21*xr*z^2 + 
          117*xr^2*z^2 - 198*xr^3*z^2 + 32*z^3 + 31*xr*z^3 + 60*xr^2*z^3 + 
          8*z^4 + 12*xr*z^4)*G0[1 + z, xr])/(12*xr*(-1 + xr - z)*(1 + z)^2) + 
       ((-8 - 5*xr - 62*xr^2 + 171*xr^3 - 96*xr^4 - 32*z - 31*xr*z - 
          194*xr^2*z - 153*xr^3*z - 12*xr^4*z - 90*xr^5*z - 48*z^2 - 
          63*xr*z^2 - 198*xr^2*z^2 - 342*xr^3*z^2 - 342*xr^4*z^2 - 
          51*xr^5*z^2 - 32*z^3 - 53*xr*z^3 - 62*xr^2*z^3 + 10*xr^3*z^3 + 
          94*xr^4*z^3 + 43*xr^5*z^3 - 8*z^4 - 16*xr*z^4 + 4*xr^2*z^4 + 
          28*xr^3*z^4 + 20*xr^4*z^4 + 4*xr^5*z^4)*G0[-((1 + z)/z), xr])/
        (12*xr*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       (2*xr*(1 + xr)*z*G0[-1, 0, xr])/(1 + z) + 
       ((1 + 2*xr + 2*xr^2 + z)*G0[-1, (-1 - z)/z, xr])/(2*(1 + z)) + 
       ((-9 - 18*xr - 10*xr^2 - 18*z - 6*xr*z - 14*xr^2*z - 9*z^2 + 
          12*xr*z^2)*G0[0, 0, xr])/(4*(1 + z)^2) + 
       ((-1 - 6*xr + 2*xr^2 - 2*z - 16*xr*z + 16*xr^2*z - z^2 - 10*xr*z^2 + 
          8*xr^2*z^2)*G0[0, 1, xr])/(2*(1 + z)^2) - 
       (xr*z*(1 + xr + z)*G0[0, 1 + z^(-1), xr])/(1 + z)^2 + 
       ((-7 - 10*xr - 6*xr^2 - 14*z + 2*xr*z + 14*xr^2*z - 7*z^2 + 12*xr*z^2)*
         G0[0, (-1 - z)/z, xr])/(4*(1 + z)^2) - 
       ((-1 - 4*xr - z - 4*xr*z + 4*xr^2*z)*G0[0, 1 + z, xr])/(1 + z) + 
       ((1 - 2*xr + 2*xr^2 + z)*G0[1, 0, xr])/(2*(1 + z)) + 
       (-1 + 2*xr - 2*xr^2)*G0[1, 1, xr] + 
       ((1 - 2*xr + 2*xr^2 + z - 4*xr*z + 4*xr^2*z)*G0[1, 1 + z, xr])/
        (1 + z) - (2*xr*z*G0[1 + z, 0, xr])/(1 + z) - 
       ((-3 + 6*xr - 6*xr^2 - 6*z + 8*xr*z - 3*z^2 + 2*xr*z^2)*
         G0[1 + z, 1, xr])/(2*(1 + z)^2) + 
       ((-5 + 10*xr - 10*xr^2 - 10*z + 16*xr*z - 5*z^2 + 6*xr*z^2)*
         G0[1 + z, 1 + z, xr])/(2*(1 + z)^2)) + 
     G0[-1, z]*((-15*Pi^2*xr - 72*Pi^2*xr^2 - 6*Pi^2*xr^3 - 80*z - 
         45*Pi^2*xr*z + 255*xr^2*z - 117*Pi^2*xr^2*z - 1090*xr^3*z - 
         162*Pi^2*xr^3*z - 6*Pi^2*xr^4*z - 240*z^2 - 80*xr*z^2 - 
         45*Pi^2*xr*z^2 + 534*xr^2*z^2 - 18*Pi^2*xr^2*z^2 - 717*xr^3*z^2 - 
         138*Pi^2*xr^3*z^2 - 1072*xr^4*z^2 - 84*Pi^2*xr^4*z^2 - 240*z^3 - 
         160*xr*z^3 - 15*Pi^2*xr*z^3 + 303*xr^2*z^3 + 27*Pi^2*xr^2*z^3 + 
         397*xr^3*z^3 + 18*Pi^2*xr^3*z^3 + 136*xr^4*z^3 - 24*Pi^2*xr^4*z^3 - 
         80*z^4 - 80*xr*z^4 + 24*xr^2*z^4 + 24*xr^3*z^4)/
        (36*xr*(1 + z)^2*(1 + z + xr*z)) + 
       (xr*z*(24 - 202*xr + 150*xr^2 + 348*xr^3 - 308*xr^4 - 178*xr^5 + 
          166*xr^6 + 88*z - 717*xr*z + 667*xr^2*z - 1618*xr^3*z + 
          1822*xr^4*z - 649*xr^5*z + 455*xr^6*z + 112*z^2 - 939*xr*z^2 + 
          748*xr^2*z^2 - 2998*xr^3*z^2 + 1224*xr^4*z^2 - 879*xr^5*z^2 + 
          412*xr^6*z^2 + 48*z^3 - 535*xr*z^3 + 111*xr^2*z^3 - 806*xr^3*z^3 - 
          226*xr^4*z^3 - 523*xr^5*z^3 + 123*xr^6*z^3 - 8*z^4 - 111*xr*z^4 - 
          104*xr^2*z^4 + 226*xr^3*z^4 - 16*xr^4*z^4 - 115*xr^5*z^4 - 8*z^5 + 
          16*xr^2*z^5 - 8*xr^4*z^5)*G0[0, xr])/(4*(-1 + xr - z)*(1 + z)^2*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 
          2*xr*z + xr^2*z)) + ((-24 - 39*xr - 87*xr^2 + 78*xr^3 + 246*xr^4 - 
          39*xr^5 - 135*xr^6 - 80*z - 53*xr*z - 412*xr^2*z + 442*xr^3*z - 
          118*xr^4*z + 583*xr^5*z - 338*xr^6*z - 96*z^2 + 27*xr*z^2 - 
          495*xr^2*z^2 + 868*xr^3*z^2 - 1170*xr^4*z^2 + 1089*xr^5*z^2 - 
          199*xr^6*z^2 - 48*z^3 + 57*xr*z^3 - 166*xr^2*z^3 + 476*xr^3*z^3 - 
          498*xr^4*z^3 + 175*xr^5*z^3 + 4*xr^6*z^3 - 8*z^4 + 16*xr*z^4 + 
          4*xr^2*z^4 - 28*xr^3*z^4 + 20*xr^4*z^4 - 4*xr^5*z^4)*G0[1, xr])/
        (12*xr*(-1 + xr - z)*(1 + z)*(1 + 2*xr + xr^2 + z - 2*xr*z + 
          xr^2*z)) - ((-1 - 2*z + 2*xr^2*z - z^2 + xr^2*z^2)*
         G0[1 + z^(-1), xr])/(4*(1 + z)^2) + 
       ((8 - 3*xr + 27*xr^2 - 77*xr^3 + 45*xr^4 + 32*z - 5*xr*z + 74*xr^2*z - 
          143*xr^3*z + 36*xr^4*z + 48*z^2 + 3*xr*z^2 + 67*xr^2*z^2 - 
          66*xr^3*z^2 + 32*z^3 + 9*xr*z^3 + 20*xr^2*z^3 + 8*z^4 + 4*xr*z^4)*
         G0[1 + z, xr])/(4*xr*(-1 + xr - z)*(1 + z)^2) - 
       ((-8 - 5*xr - 62*xr^2 + 171*xr^3 - 96*xr^4 - 32*z - 31*xr*z - 
          194*xr^2*z - 153*xr^3*z - 12*xr^4*z - 90*xr^5*z - 48*z^2 - 
          63*xr*z^2 - 198*xr^2*z^2 - 342*xr^3*z^2 - 342*xr^4*z^2 - 
          51*xr^5*z^2 - 32*z^3 - 53*xr*z^3 - 62*xr^2*z^3 + 10*xr^3*z^3 + 
          94*xr^4*z^3 + 43*xr^5*z^3 - 8*z^4 - 16*xr*z^4 + 4*xr^2*z^4 + 
          28*xr^3*z^4 + 20*xr^4*z^4 + 4*xr^5*z^4)*G0[-((1 + z)/z), xr])/
        (12*xr*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
       ((1 + 2*xr + 2*xr^2 + z + 4*xr*z + 4*xr^2*z)*G0[-1, 0, xr])/(1 + z) - 
       ((1 + 2*xr + 2*xr^2 + z)*G0[-1, (-1 - z)/z, xr])/(2*(1 + z)) - 
       ((-5 - 10*xr - 10*xr^2 - 10*z + 42*xr*z - 14*xr^2*z - 5*z^2 + 
          52*xr*z^2)*G0[0, 0, xr])/(4*(1 + z)^2) - 
       ((-5 - 22*xr + 2*xr^2 - 10*z - 56*xr*z + 32*xr^2*z - 5*z^2 - 
          34*xr*z^2 + 16*xr^2*z^2)*G0[0, 1, xr])/(2*(1 + z)^2) + 
       (xr*z*(1 + xr + z)*G0[0, 1 + z^(-1), xr])/(1 + z)^2 - 
       ((-7 - 10*xr - 6*xr^2 - 14*z + 2*xr*z + 14*xr^2*z - 7*z^2 + 12*xr*z^2)*
         G0[0, (-1 - z)/z, xr])/(4*(1 + z)^2) + 
       ((-3 - 12*xr - 3*z - 4*xr*z + 4*xr^2*z)*G0[0, 1 + z, xr])/(1 + z) - 
       ((5 - 10*xr + 10*xr^2 + 5*z - 8*xr*z + 8*xr^2*z)*G0[1, 0, xr])/
        (2*(1 + z)) + 4*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] - 
       ((1 - 2*xr + 2*xr^2 + z - 4*xr*z + 4*xr^2*z)*G0[1, 1 + z, xr])/
        (1 + z) + (2*(1 - 2*xr + 2*xr^2 + 2*z - xr*z + z^2 + xr*z^2)*
         G0[1 + z, 0, xr])/(1 + z)^2 + 
       ((-7 + 14*xr - 14*xr^2 - 14*z + 16*xr*z - 7*z^2 + 2*xr*z^2)*
         G0[1 + z, 1, xr])/(2*(1 + z)^2) - 
       ((-1 + 2*xr - 2*xr^2 - 2*z + 8*xr*z - z^2 + 6*xr*z^2)*
         G0[1 + z, 1 + z, xr])/(2*(1 + z)^2)) + 
     ((-8 - 5*xr - 62*xr^2 + 171*xr^3 - 96*xr^4 - 32*z - 31*xr*z - 
        194*xr^2*z - 153*xr^3*z - 12*xr^4*z - 90*xr^5*z - 48*z^2 - 
        63*xr*z^2 - 198*xr^2*z^2 - 342*xr^3*z^2 - 342*xr^4*z^2 - 
        51*xr^5*z^2 - 32*z^3 - 53*xr*z^3 - 62*xr^2*z^3 + 10*xr^3*z^3 + 
        94*xr^4*z^3 + 43*xr^5*z^3 - 8*z^4 - 16*xr*z^4 + 4*xr^2*z^4 + 
        28*xr^3*z^4 + 20*xr^4*z^4 + 4*xr^5*z^4)*G0[-((1 + z)/z), 0, xr])/
      (6*xr*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) - 
     ((-8 - 5*xr - 62*xr^2 + 171*xr^3 - 96*xr^4 - 32*z - 31*xr*z - 
        194*xr^2*z - 153*xr^3*z - 12*xr^4*z - 90*xr^5*z - 48*z^2 - 
        63*xr*z^2 - 198*xr^2*z^2 - 342*xr^3*z^2 - 342*xr^4*z^2 - 
        51*xr^5*z^2 - 32*z^3 - 53*xr*z^3 - 62*xr^2*z^3 + 10*xr^3*z^3 + 
        94*xr^4*z^3 + 43*xr^5*z^3 - 8*z^4 - 16*xr*z^4 + 4*xr^2*z^4 + 
        28*xr^3*z^4 + 20*xr^4*z^4 + 4*xr^5*z^4)*G0[-((1 + z)/z), 1 + z, xr])/
      (12*xr*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
     ((29 + 90*xr + 10*xr^2 + 58*z + 118*xr*z + 14*xr^2*z + 29*z^2 + 
        28*xr*z^2)*G0[-1, -1, -1, z])/(4*(1 + z)^2) + 
     (-1 - 2*xr - 2*xr^2)*G0[-1, -1, 0, xr] - 
     ((21 + 58*xr + 10*xr^2 + 42*z + 86*xr*z + 14*xr^2*z + 21*z^2 + 
        28*xr*z^2)*G0[-1, -1, 0, z])/(4*(1 + z)^2) - 
     ((7 + 10*xr + 6*xr^2 + 14*z + 14*xr*z + 10*xr^2*z + 7*z^2 + 4*xr*z^2)*
       G0[-1, 0, -1, z])/(4*(1 + z)^2) + 
     ((2 + 4*xr + 4*xr^2 + 2*z + 7*xr*z + 7*xr^2*z)*G0[-1, 0, 0, xr])/
      (1 + z) + ((-1 - 22*xr + 6*xr^2 - 2*z - 18*xr*z + 10*xr^2*z - z^2 + 
        4*xr*z^2)*G0[-1, 0, 0, z])/(4*(1 + z)^2) - 2*(1 + 2*xr + 2*xr^2)*
      G0[-1, 0, 1, xr] + ((1 + 2*xr + 2*xr^2 + z)*G0[-1, 0, 1 + z, xr])/
      (1 + z) + ((1 + 2*xr + 2*xr^2 + z)*G0[-1, (-1 - z)/z, 0, xr])/(1 + z) - 
     ((1 + 2*xr + 2*xr^2 + z)*G0[-1, (-1 - z)/z, 1 + z, xr])/(2*(1 + z)) - 
     ((-1 - 10*xr + 2*xr^2 - 2*z - 2*xr*z - 2*xr^2*z - z^2 + 8*xr*z^2)*
       G0[0, -1, -1, z])/(2*(1 + z)^2) + 2*(1 + 2*xr^2)*G0[0, -1, 0, xr] + 
     ((-1 - 10*xr + 2*xr^2 - 2*z - 2*xr*z - 2*xr^2*z - z^2 + 8*xr*z^2)*
       G0[0, -1, 0, z])/(2*(1 + z)^2) + 
     ((-3 - 6*xr - 10*xr^2 - 6*z + 50*xr*z - 14*xr^2*z - 3*z^2 + 56*xr*z^2)*
       G0[0, 0, 0, xr])/(4*(1 + z)^2) + 
     ((-5 - 22*xr + 6*xr^2 - 10*z - 130*xr*z + 34*xr^2*z - 5*z^2 - 
        108*xr*z^2 + 16*xr^2*z^2)*G0[0, 0, 1, xr])/(4*(1 + z)^2) + 
     ((7 + 38*xr - 2*xr^2 + 14*z + 86*xr*z + 22*xr^2*z + 7*z^2 + 48*xr*z^2)*
       G0[0, 0, 1 + z, xr])/(4*(1 + z)^2) + 
     ((-3 - 12*xr - 6*z - 32*xr*z + 16*xr^2*z - 3*z^2 - 20*xr*z^2 + 
        8*xr^2*z^2)*G0[0, 1, 0, xr])/(1 + z)^2 - 
     ((-7 - 34*xr + 2*xr^2 - 14*z - 92*xr*z + 48*xr^2*z - 7*z^2 - 58*xr*z^2 + 
        24*xr^2*z^2)*G0[0, 1, 1, xr])/(2*(1 + z)^2) - 
     ((3 + 10*xr + 2*xr^2 + 6*z + 24*xr*z + 3*z^2 + 14*xr*z^2)*
       G0[0, 1, 1 + z, xr])/(2*(1 + z)^2) - 
     (xr*z*(1 + xr + z)*G0[0, -((-1 - z)/z), 0, xr])/(1 + z)^2 + 
     ((-7 - 10*xr - 6*xr^2 - 14*z + 2*xr*z + 14*xr^2*z - 7*z^2 + 12*xr*z^2)*
       G0[0, (-1 - z)/z, 0, xr])/(2*(1 + z)^2) - 
     ((-7 - 10*xr - 6*xr^2 - 14*z + 2*xr*z + 14*xr^2*z - 7*z^2 + 12*xr*z^2)*
       G0[0, (-1 - z)/z, 1 + z, xr])/(4*(1 + z)^2) - 
     ((-19 - 58*xr - 6*xr^2 - 38*z - 62*xr*z + 30*xr^2*z - 19*z^2 - 
        4*xr*z^2 + 16*xr^2*z^2)*G0[0, 1 + z, 0, xr])/(4*(1 + z)^2) + 
     ((-19 - 58*xr - 6*xr^2 - 38*z - 62*xr*z + 30*xr^2*z - 19*z^2 - 
        4*xr*z^2 + 16*xr^2*z^2)*G0[0, 1 + z, 1, xr])/(4*(1 + z)^2) + 
     ((5 + 2*xr + 6*xr^2 + 10*z - 14*xr*z + 6*xr^2*z + 5*z^2 - 16*xr*z^2 + 
        8*xr^2*z^2)*G0[0, 1 + z, 1 + z, xr])/(2*(1 + z)^2) + 
     2*(1 - 2*xr + 2*xr^2)*G0[1, 0, 0, xr] - 
     ((4 - 8*xr + 8*xr^2 + 4*z - 7*xr*z + 7*xr^2*z)*G0[1, 0, 1, xr])/
      (1 + z) + ((3 - 6*xr + 6*xr^2 + 3*z - 8*xr*z + 8*xr^2*z)*
       G0[1, 0, 1 + z, xr])/(2*(1 + z)) - 
     (11*(1 - 2*xr + 2*xr^2)*G0[1, 1, 0, xr])/2 + 
     (13*(1 - 2*xr + 2*xr^2)*G0[1, 1, 1, xr])/2 - 2*(1 - 2*xr + 2*xr^2)*
      G0[1, 1, 1 + z, xr] + ((3 - 6*xr + 6*xr^2 + 3*z - 8*xr*z + 8*xr^2*z)*
       G0[1, 1 + z, 0, xr])/(2*(1 + z)) - 
     ((3 - 6*xr + 6*xr^2 + 3*z - 8*xr*z + 8*xr^2*z)*G0[1, 1 + z, 1, xr])/
      (2*(1 + z)) - ((1 - 2*xr + 2*xr^2 + z - 4*xr*z + 4*xr^2*z)*
       G0[1, 1 + z, 1 + z, xr])/(1 + z) - 
     (2*(1 - 2*xr + 2*xr^2 + 2*z - xr*z + z^2 + xr*z^2)*G0[1 + z, 0, 0, xr])/
      (1 + z)^2 + ((7 - 14*xr + 14*xr^2 + 14*z - 8*xr*z + 7*z^2 + 6*xr*z^2)*
       G0[1 + z, 0, 1, xr])/(2*(1 + z)^2) - 
     ((1 - 2*xr + 2*xr^2 + 2*z + z^2 + 2*xr*z^2)*G0[1 + z, 0, 1 + z, xr])/
      (2*(1 + z)^2) + (4*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*
       G0[1 + z, 1, 0, xr])/(1 + z)^2 - 
     ((11 - 22*xr + 22*xr^2 + 22*z - 20*xr*z + 11*z^2 + 2*xr*z^2)*
       G0[1 + z, 1, 1, xr])/(2*(1 + z)^2) + 
     ((1 - 2*xr + 2*xr^2 + 2*z + z^2 + 2*xr*z^2)*G0[1 + z, 1, 1 + z, xr])/
      (2*(1 + z)^2) + ((-1 + 2*xr - 2*xr^2 - 2*z + 8*xr*z - z^2 + 6*xr*z^2)*
       G0[1 + z, 1 + z, 0, xr])/(2*(1 + z)^2) - 
     ((-1 + 2*xr - 2*xr^2 - 2*z + 8*xr*z - z^2 + 6*xr*z^2)*
       G0[1 + z, 1 + z, 1, xr])/(2*(1 + z)^2) + 
     (3*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, 1 + z, 1 + z, xr])/
      (1 + z)^2 - (224 - 206*xr + 1912*xr^2 - 36*Pi^2*xr^2 - 5178*xr^3 + 
       45*Pi^2*xr^3 - 6712*xr^4 + 135*Pi^2*xr^4 + 22772*xr^5 - 
       180*Pi^2*xr^5 + 3248*xr^6 - 180*Pi^2*xr^6 - 35188*xr^7 + 
       270*Pi^2*xr^7 + 8048*xr^8 + 90*Pi^2*xr^8 + 23802*xr^9 - 
       180*Pi^2*xr^9 - 9896*xr^10 - 6002*xr^11 + 45*Pi^2*xr^11 + 3176*xr^12 - 
       9*Pi^2*xr^12 + 1568*z + 48*Pi^2*z - 1218*xr*z - 48*Pi^2*xr*z + 
       15482*xr^2*z - 732*Pi^2*xr^2*z - 30732*xr^3*z + 2109*Pi^2*xr^3*z + 
       40552*xr^4*z - 612*Pi^2*xr^4*z - 70140*xr^5*z - 5832*Pi^2*xr^5*z - 
       45540*xr^6*z + 5100*Pi^2*xr^6*z + 208336*xr^7*z + 7338*Pi^2*xr^7*z - 
       86376*xr^8*z - 7044*Pi^2*xr^8*z - 77234*xr^9*z - 5376*Pi^2*xr^9*z + 
       60346*xr^10*z + 4608*Pi^2*xr^10*z - 29012*xr^11*z + 
       1809*Pi^2*xr^11*z + 13968*xr^12*z - 1368*Pi^2*xr^12*z + 4704*z^2 + 
       336*Pi^2*z^2 - 2982*xr*z^2 - 288*Pi^2*xr*z^2 + 45572*xr^2*z^2 - 
       2292*Pi^2*xr^2*z^2 - 66982*xr^3*z^2 + 9768*Pi^2*xr^3*z^2 + 
       208936*xr^4*z^2 - 14232*Pi^2*xr^4*z^2 - 350828*xr^5*z^2 + 
       19884*Pi^2*xr^5*z^2 + 487992*xr^6*z^2 - 16368*Pi^2*xr^6*z^2 - 
       780572*xr^7*z^2 - 35844*Pi^2*xr^7*z^2 + 636384*xr^8*z^2 + 
       37704*Pi^2*xr^8*z^2 - 334766*xr^9*z^2 + 17604*Pi^2*xr^9*z^2 + 
       183460*xr^10*z^2 - 19260*Pi^2*xr^10*z^2 - 53118*xr^11*z^2 + 
       9612*Pi^2*xr^11*z^2 + 22200*xr^12*z^2 - 6624*Pi^2*xr^12*z^2 + 
       7840*z^3 + 1008*Pi^2*z^3 - 3850*xr*z^3 - 720*Pi^2*xr*z^3 + 
       62550*xr^2*z^3 - 1932*Pi^2*xr^2*z^3 - 62328*xr^3*z^3 + 
       20316*Pi^2*xr^3*z^3 + 249032*xr^4*z^3 - 36768*Pi^2*xr^4*z^3 - 
       306748*xr^5*z^3 + 106056*Pi^2*xr^5*z^3 + 603908*xr^6*z^3 - 
       113172*Pi^2*xr^6*z^3 - 707352*xr^7*z^3 + 161472*Pi^2*xr^7*z^3 + 
       325256*xr^8*z^3 - 194364*Pi^2*xr^8*z^3 - 261130*xr^9*z^3 + 
       106632*Pi^2*xr^9*z^3 + 93014*xr^10*z^3 - 78768*Pi^2*xr^10*z^3 - 
       40480*xr^11*z^3 + 22500*Pi^2*xr^11*z^3 + 12640*xr^12*z^3 - 
       12996*Pi^2*xr^12*z^3 + 7840*z^4 + 1680*Pi^2*z^4 - 2730*xr*z^4 - 
       960*Pi^2*xr*z^4 + 37200*xr^2*z^4 + 1620*Pi^2*xr^2*z^4 - 
       12902*xr^3*z^4 + 24189*Pi^2*xr^3*z^4 + 10072*xr^4*z^4 - 
       33717*Pi^2*xr^4*z^4 + 76860*xr^5*z^4 + 150276*Pi^2*xr^5*z^4 - 
       336896*xr^6*z^4 - 137124*Pi^2*xr^6*z^4 + 552916*xr^7*z^4 + 
       343302*Pi^2*xr^7*z^4 - 399632*xr^8*z^4 - 184494*Pi^2*xr^8*z^4 + 
       88206*xr^9*z^4 + 158196*Pi^2*xr^9*z^4 - 72080*xr^10*z^4 - 
       77544*Pi^2*xr^10*z^4 - 910*xr^11*z^4 + 28485*Pi^2*xr^11*z^4 - 
       3240*xr^12*z^4 - 12789*Pi^2*xr^12*z^4 + 4704*z^5 + 1680*Pi^2*z^5 - 
       966*xr*z^5 - 720*Pi^2*xr*z^5 - 58*xr^2*z^5 + 3564*Pi^2*xr^2*z^5 + 
       17684*xr^3*z^5 + 17661*Pi^2*xr^3*z^5 - 123848*xr^4*z^5 - 
       10560*Pi^2*xr^4*z^5 + 150444*xr^5*z^5 + 84744*Pi^2*xr^5*z^5 - 
       300828*xr^6*z^5 - 28044*Pi^2*xr^6*z^5 + 166720*xr^7*z^5 + 
       98202*Pi^2*xr^7*z^5 - 42584*xr^8*z^5 + 24252*Pi^2*xr^8*z^5 + 
       142090*xr^9*z^5 + 87696*Pi^2*xr^9*z^5 - 52730*xr^10*z^5 - 
       19152*Pi^2*xr^10*z^5 + 18108*xr^11*z^5 + 20385*Pi^2*xr^11*z^5 - 
       6384*xr^12*z^5 - 6300*Pi^2*xr^12*z^5 + 1568*z^6 + 1008*Pi^2*z^6 - 
       98*xr*z^6 - 288*Pi^2*xr*z^6 - 9868*xr^2*z^6 + 1668*Pi^2*xr^2*z^6 + 
       11526*xr^3*z^6 + 7518*Pi^2*xr^3*z^6 - 36168*xr^4*z^6 - 
       210*Pi^2*xr^4*z^6 + 17212*xr^5*z^6 + 9732*Pi^2*xr^5*z^6 + 
       88728*xr^6*z^6 + 16104*Pi^2*xr^6*z^6 - 58052*xr^7*z^6 - 
       33072*Pi^2*xr^7*z^6 - 39232*xr^8*z^6 - 8244*Pi^2*xr^8*z^6 + 
       18854*xr^9*z^6 + 8316*Pi^2*xr^9*z^6 - 3116*xr^10*z^6 + 
       3204*Pi^2*xr^10*z^6 + 10558*xr^11*z^6 + 7794*Pi^2*xr^11*z^6 - 
       1912*xr^12*z^6 - 1242*Pi^2*xr^12*z^6 + 224*z^7 + 336*Pi^2*z^7 + 
       18*xr*z^7 - 48*Pi^2*xr*z^7 - 3158*xr^2*z^7 - 132*Pi^2*xr^2*z^7 + 
       1840*xr^3*z^7 + 1434*Pi^2*xr^3*z^7 + 10392*xr^4*z^7 + 
       204*Pi^2*xr^4*z^7 - 7540*xr^5*z^7 - 5256*Pi^2*xr^5*z^7 - 
       14468*xr^6*z^7 - 1644*Pi^2*xr^6*z^7 + 11400*xr^7*z^7 + 
       7644*Pi^2*xr^7*z^7 + 9272*xr^8*z^7 + 1524*Pi^2*xr^8*z^7 - 
       7630*xr^9*z^7 - 5016*Pi^2*xr^9*z^7 - 2262*xr^10*z^7 - 
       288*Pi^2*xr^10*z^7 + 1912*xr^11*z^7 + 1242*Pi^2*xr^11*z^7 + 
       48*Pi^2*z^8 - 192*Pi^2*xr^2*z^8 + 288*Pi^2*xr^4*z^8 - 
       192*Pi^2*xr^6*z^8 + 48*Pi^2*xr^8*z^8 + 
       27*xr*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 108*xr^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 54*xr^4*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,1}^{(3)}"] + 
       216*xr^5*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 162*xr^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 270*xr^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 162*xr^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 189*xr^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 54*xr^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 54*xr^11*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 189*xr*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 135*xr^2*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 351*xr^3*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 243*xr^4*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 459*xr^5*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1107*xr^6*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1377*xr^7*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 513*xr^8*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 486*xr^9*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 216*xr^10*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 270*xr^11*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 567*xr*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 810*xr^2*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2970*xr^4*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3348*xr^5*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3888*xr^6*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4536*xr^7*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2322*xr^8*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2511*xr^9*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 378*xr^10*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 540*xr^11*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 945*xr*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2025*xr^2*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1485*xr^3*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 8181*xr^4*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3105*xr^5*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 12987*xr^6*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6453*xr^7*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4023*xr^8*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2700*xr^9*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 432*xr^10*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 540*xr^11*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 945*xr*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2700*xr^2*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2700*xr^3*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 9774*xr^4*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2592*xr^5*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 9882*xr^6*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 810*xr^7*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4050*xr^8*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 729*xr^9*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 378*xr^10*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 270*xr^11*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 567*xr*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2025*xr^2*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2187*xr^3*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5157*xr^4*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4347*xr^5*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2835*xr^6*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1431*xr^7*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1863*xr^8*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 162*xr^9*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 216*xr^10*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 54*xr^11*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 189*xr*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 810*xr^2*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 864*xr^3*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 702*xr^4*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 972*xr^5*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 756*xr^6*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 540*xr^7*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 270*xr^8*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr^9*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 54*xr^10*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 135*xr^2*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 135*xr^3*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 189*xr^4*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 351*xr^5*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 27*xr^6*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 189*xr^7*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 81*xr^8*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 27*xr*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + 
           xr^2*z)/(1 + z)]*sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       54*xr^2*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       54*xr^3*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       54*xr^5*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 324*xr^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 189*xr^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 54*xr^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 54*xr^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 189*xr*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 459*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 189*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 243*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 297*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1431*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1647*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 297*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 702*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 432*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 270*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 567*xr*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1620*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1890*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4860*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3726*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4590*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 6966*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4968*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3591*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1242*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 540*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 945*xr*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3105*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4725*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 12501*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 10503*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 19683*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 14715*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 9639*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4860*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1728*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 540*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 945*xr*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3510*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 5670*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 13824*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12582*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 18360*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 7884*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7128*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2889*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1242*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 270*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 567*xr*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2349*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3591*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 6885*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 6399*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5103*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2295*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2511*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 918*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 432*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 54*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 189*xr*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 864*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1134*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 972*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 594*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 54*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 486*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 648*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 189*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 54*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 135*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 135*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 189*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 351*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 27*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 189*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 81*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 
       54*xr*Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 648*xr^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 378*xr^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 108*xr^11*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 378*xr*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 918*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 378*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 486*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 594*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2862*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3294*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 594*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1404*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 864*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 540*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1134*xr*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3240*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3780*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9720*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7452*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9180*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 13932*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9936*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7182*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2484*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1080*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1890*xr*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6210*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9450*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 25002*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 21006*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 39366*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 29430*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 19278*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9720*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3456*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1080*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1890*xr*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 7020*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 11340*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 27648*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 25164*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 36720*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 15768*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 14256*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5778*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2484*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 540*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1134*xr*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4698*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7182*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 13770*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 12798*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10206*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4590*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5022*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1836*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 864*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 108*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 378*xr*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1728*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2268*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1944*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1188*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 972*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1296*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 378*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 108*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 270*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 270*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 378*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 702*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 54*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 378*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 162*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 54*xr*Zeta[3] - 594*xr^2*Zeta[3] + 
       1296*xr^3*Zeta[3] + 1404*xr^4*Zeta[3] - 5724*xr^5*Zeta[3] + 
       324*xr^6*Zeta[3] + 8856*xr^7*Zeta[3] - 3456*xr^8*Zeta[3] - 
       5994*xr^9*Zeta[3] + 3294*xr^10*Zeta[3] + 1512*xr^11*Zeta[3] - 
       972*xr^12*Zeta[3] + 378*xr*z*Zeta[3] - 3780*xr^2*z*Zeta[3] + 
       12852*xr^3*z*Zeta[3] - 12636*xr^4*z*Zeta[3] - 3348*xr^5*z*Zeta[3] + 
       19224*xr^6*z*Zeta[3] - 20736*xr^7*z*Zeta[3] + 5832*xr^8*z*Zeta[3] - 
       1782*xr^9*z*Zeta[3] + 108*xr^10*z*Zeta[3] + 12636*xr^11*z*Zeta[3] - 
       8748*xr^12*z*Zeta[3] + 1134*xr*z^2*Zeta[3] - 10206*xr^2*z^2*Zeta[3] + 
       45900*xr^3*z^2*Zeta[3] - 68688*xr^4*z^2*Zeta[3] + 
       143748*xr^5*z^2*Zeta[3] - 158868*xr^6*z^2*Zeta[3] + 
       26784*xr^7*z^2*Zeta[3] - 14904*xr^8*z^2*Zeta[3] + 
       141534*xr^9*z^2*Zeta[3] - 121662*xr^10*z^2*Zeta[3] + 
       41796*xr^11*z^2*Zeta[3] - 26568*xr^12*z^2*Zeta[3] + 
       1890*xr*z^3*Zeta[3] - 15120*xr^2*z^3*Zeta[3] + 
       82080*xr^3*z^3*Zeta[3] - 119448*xr^4*z^3*Zeta[3] + 
       402732*xr^5*z^3*Zeta[3] - 397440*xr^6*z^3*Zeta[3] + 
       782568*xr^7*z^3*Zeta[3] - 787536*xr^8*z^3*Zeta[3] + 
       386370*xr^9*z^3*Zeta[3] - 245808*xr^10*z^3*Zeta[3] + 
       72360*xr^11*z^3*Zeta[3] - 38232*xr^12*z^3*Zeta[3] + 
       1890*xr*z^4*Zeta[3] - 13230*xr^2*z^4*Zeta[3] + 
       81000*xr^3*z^4*Zeta[3] - 92772*xr^4*z^4*Zeta[3] + 
       393228*xr^5*z^4*Zeta[3] - 232740*xr^6*z^4*Zeta[3] + 
       748440*xr^7*z^4*Zeta[3] - 88560*xr^8*z^4*Zeta[3] + 
       376866*xr^9*z^4*Zeta[3] - 138942*xr^10*z^4*Zeta[3] + 
       71280*xr^11*z^4*Zeta[3] - 28188*xr^12*z^4*Zeta[3] + 
       1134*xr*z^5*Zeta[3] - 6804*xr^2*z^5*Zeta[3] + 43956*xr^3*z^5*Zeta[3] - 
       29484*xr^4*z^5*Zeta[3] + 130788*xr^5*z^5*Zeta[3] - 
       4104*xr^6*z^5*Zeta[3] + 1296*xr^7*z^5*Zeta[3] + 
       3240*xr^8*z^5*Zeta[3] + 128574*xr^9*z^5*Zeta[3] - 
       8100*xr^10*z^5*Zeta[3] + 39852*xr^11*z^5*Zeta[3] - 
       10044*xr^12*z^5*Zeta[3] + 378*xr*z^6*Zeta[3] - 1890*xr^2*z^6*Zeta[3] + 
       11772*xr^3*z^6*Zeta[3] - 648*xr^4*z^6*Zeta[3] - 
       5940*xr^5*z^6*Zeta[3] + 7668*xr^6*z^6*Zeta[3] - 
       13392*xr^7*z^6*Zeta[3] - 7128*xr^8*z^6*Zeta[3] - 
       4374*xr^9*z^6*Zeta[3] + 3294*xr^10*z^6*Zeta[3] + 
       11556*xr^11*z^6*Zeta[3] - 1296*xr^12*z^6*Zeta[3] + 54*xr*z^7*Zeta[3] - 
       216*xr^2*z^7*Zeta[3] + 1080*xr^3*z^7*Zeta[3] + 864*xr^4*z^7*Zeta[3] - 
       4860*xr^5*z^7*Zeta[3] - 1296*xr^6*z^7*Zeta[3] + 
       7560*xr^7*z^7*Zeta[3] + 864*xr^8*z^7*Zeta[3] - 5130*xr^9*z^7*Zeta[3] - 
       216*xr^10*z^7*Zeta[3] + 1296*xr^11*z^7*Zeta[3])/
      (216*xr*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^
        2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2)) + 
   Cf*(((2 - 6*xr - 13*xr^2 + 29*xr^3 + 56*xr^4 - 4*xr^5 - 45*xr^6 - 
        19*xr^7 + 11*z + 7*xr*z + 43*xr^2*z - 136*xr^3*z - 237*xr^4*z + 
        153*xr^5*z + 223*xr^6*z + 16*xr^7*z + 25*z^2 + 70*xr*z^2 + 
        120*xr^2*z^2 - 112*xr^3*z^2 + 246*xr^4*z^2 - 817*xr^5*z^2 - 
        163*xr^6*z^2 + 63*xr^7*z^2 + 30*z^3 + 90*xr*z^3 + 36*xr^2*z^3 + 
        316*xr^3*z^3 + 7*xr^4*z^3 + 820*xr^5*z^3 - 373*xr^6*z^3 - 
        6*xr^7*z^3 + 20*z^4 + 10*xr*z^4 + 13*xr^2*z^4 + 177*xr^3*z^4 - 
        361*xr^4*z^4 + 155*xr^5*z^4 + 140*xr^6*z^4 - 42*xr^7*z^4 + 7*z^5 - 
        41*xr*z^5 + 105*xr^2*z^5 - 188*xr^3*z^5 + 258*xr^4*z^5 - 
        223*xr^5*z^5 + 90*xr^6*z^5 - 8*xr^7*z^5 + z^6 - 18*xr*z^6 + 
        64*xr^2*z^6 - 102*xr^3*z^6 + 87*xr^4*z^6 - 40*xr^5*z^6 + 8*xr^6*z^6)*
       G0[-1, -1, z])/(2*(1 + z)^2*(1 - xr + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
     (2*z*(2 - 2*xr - xr^3 - 2*xr^4 + 5*xr^5 - 4*xr^6 + xr^7 + 4*xr^8 - 
        3*xr^9 + 8*z - 8*xr*z + 24*xr^2*z - 23*xr^3*z - 12*xr^4*z - 
        3*xr^5*z + 40*xr^6*z - 29*xr^7*z + 4*xr^8*z - xr^9*z + 12*z^2 - 
        12*xr*z^2 + 42*xr^2*z^2 - 37*xr^3*z^2 + 100*xr^4*z^2 - 59*xr^5*z^2 - 
        54*xr^6*z^2 + 69*xr^7*z^2 - 4*xr^8*z^2 + 7*xr^9*z^2 + 8*z^3 - 
        8*xr*z^3 + 12*xr^2*z^3 - 9*xr^3*z^3 - 44*xr^4*z^3 + 39*xr^5*z^3 + 
        28*xr^6*z^3 - 27*xr^7*z^3 - 4*xr^8*z^3 + 5*xr^9*z^3 + 2*z^4 - 
        2*xr*z^4 - 6*xr^2*z^4 + 6*xr^3*z^4 + 6*xr^4*z^4 - 6*xr^5*z^4 - 
        2*xr^6*z^4 + 2*xr^7*z^4)*G0[-1, 0, xr])/
      ((1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((-5 + 13*xr + 36*xr^2 - 48*xr^3 - 117*xr^4 - 3*xr^5 + 86*xr^6 + 
        38*xr^7 - 25*z + 12*xr*z - 48*xr^2*z + 256*xr^3*z + 439*xr^4*z - 
        308*xr^5*z - 422*xr^6*z - 16*xr^7*z - 50*z^2 - 58*xr*z^2 - 
        252*xr^2*z^2 + 268*xr^3*z^2 - 468*xr^4*z^2 + 1556*xr^5*z^2 + 
        234*xr^6*z^2 - 94*xr^7*z^2 - 50*z^3 - 92*xr*z^3 - 204*xr^2*z^3 - 
        388*xr^3*z^3 - 204*xr^4*z^3 - 1344*xr^5*z^3 + 594*xr^6*z^3 + 
        24*xr^7*z^3 - 25*z^4 - 3*xr*z^4 - 120*xr^2*z^4 - 160*xr^3*z^4 + 
        485*xr^4*z^4 - 161*xr^5*z^4 - 284*xr^6*z^4 + 76*xr^7*z^4 - 5*z^5 + 
        56*xr*z^5 - 180*xr^2*z^5 + 348*xr^3*z^5 - 467*xr^4*z^5 + 
        384*xr^5*z^5 - 148*xr^6*z^5 + 12*xr^7*z^5 + 24*xr*z^6 - 96*xr^2*z^6 + 
        156*xr^3*z^6 - 132*xr^4*z^6 + 60*xr^5*z^6 - 12*xr^6*z^6)*
       G0[-1, 0, z])/(4*(-1 + xr - z)*(1 + z)^2*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
     G0[-1, xr]*((2*Pi^2*xr*(1 + xr)*z)/(3*(1 + z)) - 
       (2*xr*(1 + xr)*z*G0[-1, -1, z])/(1 + z) + 
       (2*xr*(1 + xr)*z*G0[-1, 0, z])/(1 + z)) - 
     ((-1 + 5*xr - 20*xr^3 + 10*xr^4 + 30*xr^5 - 20*xr^6 - 20*xr^7 + 
        15*xr^8 + 5*xr^9 - 4*xr^10 - 7*z - 2*xr*z + 92*xr^2*z + 84*xr^3*z - 
        474*xr^4*z - 12*xr^5*z + 780*xr^6*z - 288*xr^7*z - 471*xr^8*z + 
        286*xr^9*z + 80*xr^10*z - 68*xr^11*z - 21*z^2 - 101*xr*z^2 + 
        334*xr^2*z^2 - 134*xr^3*z^2 + 1192*xr^4*z^2 - 12*xr^5*z^2 - 
        4354*xr^6*z^2 + 3090*xr^7*z^2 + 1149*xr^8*z^2 - 1327*xr^9*z^2 + 
        420*xr^10*z^2 - 236*xr^11*z^2 - 35*z^3 - 284*xr*z^3 + 290*xr^2*z^3 - 
        1348*xr^3*z^3 + 4320*xr^4*z^3 - 3520*xr^5*z^3 + 13498*xr^6*z^3 - 
        14096*xr^7*z^3 + 4995*xr^8*z^3 - 2516*xr^9*z^3 + 740*xr^10*z^3 - 
        252*xr^11*z^3 - 35*z^4 - 325*xr*z^4 - 340*xr^2*z^4 - 1732*xr^3*z^4 + 
        918*xr^4*z^4 - 4062*xr^5*z^4 + 6468*xr^6*z^4 + 6548*xr^7*z^4 + 
        2869*xr^8*z^4 + 219*xr^9*z^4 + 488*xr^10*z^4 - 8*xr^11*z^4 - 21*z^5 - 
        130*xr*z^5 - 800*xr^2*z^5 - 188*xr^3*z^5 - 3914*xr^4*z^5 + 
        1932*xr^5*z^5 - 12576*xr^6*z^5 + 312*xr^7*z^5 - 2329*xr^8*z^5 + 
        1254*xr^9*z^5 - 72*xr^10*z^5 + 148*xr^11*z^5 - 7*z^6 + 53*xr*z^6 - 
        538*xr^2*z^6 + 682*xr^3*z^6 - 2164*xr^4*z^6 + 1832*xr^5*z^6 - 
        106*xr^6*z^6 + 178*xr^7*z^6 - 1925*xr^8*z^6 + 115*xr^9*z^6 - 
        252*xr^10*z^6 + 84*xr^11*z^6 - z^7 + 64*xr*z^7 - 126*xr^2*z^7 + 
        188*xr^3*z^7 + 36*xr^4*z^7 - 528*xr^5*z^7 + 250*xr^6*z^7 + 
        264*xr^7*z^7 - 51*xr^8*z^7 - 108*xr^10*z^7 + 12*xr^11*z^7 + 
        16*xr*z^8 - 60*xr^3*z^8 + 12*xr^4*z^8 + 84*xr^5*z^8 - 36*xr^6*z^8 - 
        52*xr^7*z^8 + 36*xr^8*z^8 + 12*xr^9*z^8 - 12*xr^10*z^8)*G0[0, -1, z])/
      (4*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((1 + 15*xr + 18*xr^2 - 38*xr^3 - 67*xr^4 + 3*xr^5 + 48*xr^6 + 20*xr^7 + 
        5*z + 316*xr*z + 282*xr^2*z - 776*xr^3*z - 1223*xr^4*z - 132*xr^5*z + 
        752*xr^6*z + 408*xr^7*z + 10*z^2 + 1114*xr*z^2 - 60*xr^2*z^2 + 
        308*xr^3*z^2 + 250*xr^4*z^2 - 2666*xr^5*z^2 - 2016*xr^6*z^2 + 
        740*xr^7*z^2 + 10*z^3 + 1596*xr*z^3 - 1692*xr^2*z^3 + 3744*xr^3*z^3 - 
        2638*xr^4*z^3 + 5924*xr^5*z^3 - 3168*xr^6*z^3 + 336*xr^7*z^3 + 
        5*z^4 + 1039*xr*z^4 - 2166*xr^2*z^4 + 3650*xr^3*z^4 - 4567*xr^4*z^4 + 
        2727*xr^5*z^4 - 432*xr^6*z^4 - 16*xr^7*z^4 + z^5 + 256*xr*z^5 - 
        798*xr^2*z^5 + 952*xr^3*z^5 - 523*xr^4*z^5 + 96*xr^5*z^5 + 
        16*xr^6*z^5)*G0[0, 0, xr])/(8*(1 + z)^2*(1 - xr + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) + 
     ((1 - 5*xr + 20*xr^3 - 10*xr^4 - 30*xr^5 + 20*xr^6 + 20*xr^7 - 15*xr^8 - 
        5*xr^9 + 4*xr^10 + 5*z - 4*xr*z - 60*xr^2*z - 76*xr^3*z + 
        366*xr^4*z + 40*xr^5*z - 628*xr^6*z + 216*xr^7*z + 373*xr^8*z - 
        228*xr^9*z - 56*xr^10*z + 52*xr^11*z + 7*z^2 + 69*xr*z^2 - 
        226*xr^2*z^2 + 6*xr^3*z^2 - 844*xr^4*z^2 - 52*xr^5*z^2 + 
        3506*xr^6*z^2 - 2514*xr^7*z^2 - 859*xr^8*z^2 + 1039*xr^9*z^2 - 
        304*xr^10*z^2 + 172*xr^11*z^2 - 7*z^3 + 218*xr*z^3 - 226*xr^2*z^3 + 
        880*xr^3*z^3 - 3132*xr^4*z^3 + 2212*xr^5*z^3 - 10562*xr^6*z^3 + 
        11120*xr^7*z^3 - 3725*xr^8*z^3 + 1794*xr^9*z^3 - 524*xr^10*z^3 + 
        160*xr^11*z^3 - 35*z^4 + 265*xr*z^4 + 160*xr^2*z^4 + 1284*xr^3*z^4 - 
        522*xr^4*z^4 + 2742*xr^5*z^4 - 4212*xr^6*z^4 - 6468*xr^7*z^4 - 
        1867*xr^8*z^4 - 471*xr^9*z^4 - 308*xr^10*z^4 - 40*xr^11*z^4 - 
        49*z^5 + 120*xr*z^5 + 480*xr^2*z^5 + 236*xr^3*z^5 + 3078*xr^4*z^5 - 
        1256*xr^5*z^5 + 10408*xr^6*z^5 + 288*xr^7*z^5 + 2099*xr^8*z^5 - 
        1040*xr^9*z^5 + 112*xr^10*z^5 - 140*xr^11*z^5 - 35*z^6 - 29*xr*z^6 + 
        350*xr^2*z^6 - 442*xr^3*z^6 + 1672*xr^4*z^6 - 1240*xr^5*z^6 - 
        262*xr^6*z^6 - 114*xr^7*z^6 + 1515*xr^8*z^6 - 27*xr^9*z^6 + 
        216*xr^10*z^6 - 68*xr^11*z^6 - 13*z^7 - 46*xr*z^7 + 94*xr^2*z^7 - 
        128*xr^3*z^7 - 24*xr^4*z^7 + 364*xr^5*z^7 - 146*xr^6*z^7 - 
        184*xr^7*z^7 + 5*xr^8*z^7 + 2*xr^9*z^7 + 84*xr^10*z^7 - 8*xr^11*z^7 - 
        2*z^8 - 12*xr*z^8 + 4*xr^2*z^8 + 44*xr^3*z^8 - 8*xr^4*z^8 - 
        60*xr^5*z^8 + 20*xr^6*z^8 + 36*xr^7*z^8 - 22*xr^8*z^8 - 8*xr^9*z^8 + 
        8*xr^10*z^8)*G0[0, 0, z])/(4*(1 + z)^2*(1 - xr + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     G0[1, xr]*(-1/12*(-42 + 8*Pi^2 + 201*xr - 40*Pi^2*xr - 375*xr^2 + 
          88*Pi^2*xr^2 + 339*xr^3 - 104*Pi^2*xr^3 - 147*xr^4 + 64*Pi^2*xr^4 + 
          24*xr^5 - 16*Pi^2*xr^5 - 126*z + 24*Pi^2*z + 681*xr*z - 
          88*Pi^2*xr*z - 1674*xr^2*z + 168*Pi^2*xr^2*z + 2157*xr^3*z - 
          176*Pi^2*xr^3*z - 1374*xr^4*z + 112*Pi^2*xr^4*z + 336*xr^5*z - 
          40*Pi^2*xr^5*z - 126*z^2 + 24*Pi^2*z^2 + 759*xr*z^2 - 
          56*Pi^2*xr*z^2 - 915*xr^2*z^2 + 64*Pi^2*xr^2*z^2 + 417*xr^3*z^2 - 
          16*Pi^2*xr^3*z^2 - 387*xr^4*z^2 + 40*Pi^2*xr^4*z^2 + 312*xr^5*z^2 - 
          24*Pi^2*xr^5*z^2 - 42*z^3 + 8*Pi^2*z^3 + 279*xr*z^3 - 
          8*Pi^2*xr*z^3 + 384*xr^2*z^3 - 16*Pi^2*xr^2*z^3 - 249*xr^3*z^3 + 
          24*Pi^2*xr^3*z^3 - 312*xr^4*z^3 + 24*Pi^2*xr^4*z^3)/
         ((1 + z)*(1 - xr + z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       ((-1 + 2*xr - 2*xr^2 - z - 2*xr*z + 2*xr^2*z)*G0[-1, -1, z])/(1 + z) + 
       (2*(1 - 2*xr + 2*xr^2 + z)*G0[-1, 0, z])/(1 + z) - 
       (2*(-1 + xr)*xr*z*G0[0, -1, z])/(1 + z) + 
       (2*(-1 + xr)*xr*z*G0[0, 0, z])/(1 + z)) + 
     G0[1 + z, xr]*(-1/12*(42 - 8*Pi^2 - 156*xr + 24*Pi^2*xr + 90*xr^2 - 
          16*Pi^2*xr^2 + 252*xr^3 - 32*Pi^2*xr^3 - 306*xr^4 + 56*Pi^2*xr^4 - 
          36*xr^5 - 8*Pi^2*xr^5 + 174*xr^6 - 32*Pi^2*xr^6 - 60*xr^7 + 
          16*Pi^2*xr^7 + 294*z - 56*Pi^2*z - 708*xr*z + 140*Pi^2*xr*z + 
          405*xr^2*z - 146*Pi^2*xr^2*z - 804*xr^3*z + 110*Pi^2*xr^3*z + 
          2316*xr^4*z - 276*Pi^2*xr^4*z - 2172*xr^5*z + 384*Pi^2*xr^5*z + 
          561*xr^6*z - 194*Pi^2*xr^6*z + 228*xr^7*z + 6*Pi^2*xr^7*z - 
          120*xr^8*z + 32*Pi^2*xr^8*z + 882*z^2 - 168*Pi^2*z^2 - 984*xr*z^2 + 
          336*Pi^2*xr*z^2 + 918*xr^2*z^2 - 458*Pi^2*xr^2*z^2 - 
          3636*xr^3*z^2 + 652*Pi^2*xr^3*z^2 + 1947*xr^4*z^2 - 
          840*Pi^2*xr^4*z^2 + 2526*xr^5*z^2 + 232*Pi^2*xr^5*z^2 - 
          2790*xr^6*z^2 + 206*Pi^2*xr^6*z^2 + 1002*xr^7*z^2 - 
          180*Pi^2*xr^7*z^2 + 51*xr^8*z^2 + 76*Pi^2*xr^8*z^2 - 60*xr^9*z^2 + 
          16*Pi^2*xr^9*z^2 + 1470*z^3 - 280*Pi^2*z^3 + 228*xr*z^3 + 
          420*Pi^2*xr*z^3 + 1641*xr^2*z^3 - 660*Pi^2*xr^2*z^3 - 
          1704*xr^3*z^3 + 888*Pi^2*xr^3*z^3 - 6744*xr^4*z^3 - 
          222*Pi^2*xr^4*z^3 + 3366*xr^5*z^3 - 694*Pi^2*xr^5*z^3 + 
          915*xr^6*z^3 + 216*Pi^2*xr^6*z^3 - 810*xr^7*z^3 - 
          140*Pi^2*xr^7*z^3 + 630*xr^8*z^3 + 18*Pi^2*xr^8*z^3 + 
          38*Pi^2*xr^9*z^3 + 1470*z^4 - 280*Pi^2*z^4 + 2040*xr*z^4 + 
          280*Pi^2*xr*z^4 + 2310*xr^2*z^4 - 420*Pi^2*xr^2*z^4 + 
          4644*xr^3*z^4 + 352*Pi^2*xr^3*z^4 - 4656*xr^4*z^4 + 
          734*Pi^2*xr^4*z^4 - 5994*xr^5*z^4 - 332*Pi^2*xr^5*z^4 - 
          36*xr^6*z^4 - 144*Pi^2*xr^6*z^4 + 42*xr^7*z^4 - 200*Pi^2*xr^7*z^4 + 
          384*xr^8*z^4 - 82*Pi^2*xr^8*z^4 + 180*xr^9*z^4 + 28*Pi^2*xr^9*z^4 + 
          882*z^5 - 168*Pi^2*z^5 + 2244*xr*z^5 + 84*Pi^2*xr*z^5 + 
          2055*xr^2*z^5 - 26*Pi^2*xr^2*z^5 + 5148*xr^3*z^5 - 
          74*Pi^2*xr^3*z^5 + 4824*xr^4*z^5 + 450*Pi^2*xr^4*z^5 - 
          1398*xr^5*z^5 + 350*Pi^2*xr^5*z^5 - 3099*xr^6*z^5 + 
          138*Pi^2*xr^6*z^5 - 1578*xr^7*z^5 - 46*Pi^2*xr^7*z^5 - 
          318*xr^8*z^5 - 74*Pi^2*xr^8*z^5 + 120*xr^9*z^5 + 6*Pi^2*xr^9*z^5 + 
          294*z^6 - 56*Pi^2*z^6 + 1032*xr*z^6 + 930*xr^2*z^6 + 
          94*Pi^2*xr^2*z^6 + 1140*xr^3*z^6 - 28*Pi^2*xr^3*z^6 + 
          2967*xr^4*z^6 - 38*Pi^2*xr^4*z^6 + 3252*xr^5*z^6 + 
          120*Pi^2*xr^5*z^6 + 1284*xr^6*z^6 + 146*Pi^2*xr^6*z^6 - 
          144*xr^7*z^6 + 36*Pi^2*xr^7*z^6 - 243*xr^8*z^6 - 18*Pi^2*xr^8*z^6 + 
          42*z^7 - 8*Pi^2*z^7 + 156*xr*z^7 - 4*Pi^2*xr*z^7 + 123*xr^2*z^7 + 
          32*Pi^2*xr^2*z^7 - 240*xr^3*z^7 + 20*Pi^2*xr^3*z^7 - 420*xr^4*z^7 - 
          40*Pi^2*xr^4*z^7 - 36*xr^5*z^7 - 28*Pi^2*xr^5*z^7 + 255*xr^6*z^7 + 
          16*Pi^2*xr^6*z^7 + 120*xr^7*z^7 + 12*Pi^2*xr^7*z^7 - 12*xr*z^8 - 
          24*xr^2*z^8 + 24*xr^4*z^8 + 12*xr^5*z^8)/((1 + z)^2*(1 - xr + z)*
          (1 + z + xr*z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*
          (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)) + 
       (2*(-1 + 2*xr - 2*xr^2 - 2*z + 4*xr*z - z^2 + 2*xr*z^2)*G0[-1, -1, z])/
        (1 + z)^2 - (2*(-1 + 2*xr - 2*xr^2 - 2*z + 4*xr*z - z^2 + 2*xr*z^2)*
         G0[-1, 0, z])/(1 + z)^2 - ((-1 + 2*xr - 2*xr^2 - 2*z + 4*xr*z - 
          z^2 + 2*xr*z^2)*G0[0, -1, z])/(1 + z)^2 + 
       ((-1 + 2*xr - 2*xr^2 - 2*z + 4*xr*z - z^2 + 2*xr*z^2)*G0[0, 0, z])/
        (1 + z)^2) + G0[0, xr]*((-24 - 3*xr + 3*xr^2 + 78*xr^3 + 66*xr^4 - 
         147*xr^5 - 45*xr^6 + 72*xr^7 - 192*z - 864*xr*z + 64*Pi^2*xr*z + 
         1530*xr^2*z - 100*Pi^2*xr^2*z + 903*xr^3*z - 92*Pi^2*xr^3*z - 
         3564*xr^4*z + 200*Pi^2*xr^4*z + 1458*xr^5*z - 8*Pi^2*xr^5*z + 
         1242*xr^6*z - 100*Pi^2*xr^6*z - 585*xr^7*z + 36*Pi^2*xr^7*z + 
         72*xr^8*z - 672*z^2 - 5964*xr*z^2 + 448*Pi^2*xr*z^2 + 
         8994*xr^2*z^2 - 576*Pi^2*xr^2*z^2 - 5247*xr^3*z^2 + 
         248*Pi^2*xr^3*z^2 + 4473*xr^4*z^2 - 412*Pi^2*xr^4*z^2 - 
         11706*xr^5*z^2 + 784*Pi^2*xr^5*z^2 + 11316*xr^6*z^2 - 
         648*Pi^2*xr^6*z^2 - 2835*xr^7*z^2 + 120*Pi^2*xr^7*z^2 - 
         543*xr^8*z^2 + 36*Pi^2*xr^8*z^2 - 72*xr^9*z^2 - 1344*z^3 - 
         17808*xr*z^3 + 1344*Pi^2*xr*z^3 + 22002*xr^2*z^3 - 
         1356*Pi^2*xr^2*z^3 - 34029*xr^3*z^3 + 2388*Pi^2*xr^3*z^3 + 
         47436*xr^4*z^3 - 3020*Pi^2*xr^4*z^3 - 37725*xr^5*z^3 + 
         2164*Pi^2*xr^5*z^3 + 22062*xr^6*z^3 - 1348*Pi^2*xr^6*z^3 - 
         4779*xr^7*z^3 + 28*Pi^2*xr^7*z^3 - 5028*xr^8*z^3 + 
         284*Pi^2*xr^8*z^3 + 741*xr^9*z^3 - 36*Pi^2*xr^9*z^3 - 72*xr^10*z^3 - 
         1680*z^4 - 29610*xr*z^4 + 2240*Pi^2*xr*z^4 + 28440*xr^2*z^4 - 
         1640*Pi^2*xr^2*z^4 - 65295*xr^3*z^4 + 5000*Pi^2*xr^3*z^4 + 
         71925*xr^4*z^4 - 4032*Pi^2*xr^4*z^4 - 15360*xr^5*z^4 + 
         896*Pi^2*xr^5*z^4 - 4398*xr^6*z^4 + 212*Pi^2*xr^6*z^4 + 
         19401*xr^7*z^4 - 1240*Pi^2*xr^7*z^4 - 16287*xr^8*z^4 + 
         824*Pi^2*xr^8*z^4 + 1584*xr^9*z^4 - 48*Pi^2*xr^9*z^4 + 
         768*xr^10*z^4 - 36*Pi^2*xr^10*z^4 - 1344*z^5 - 29568*xr*z^5 + 
         2240*Pi^2*xr*z^5 + 20238*xr^2*z^5 - 1020*Pi^2*xr^2*z^5 - 
         53067*xr^3*z^5 + 4300*Pi^2*xr^3*z^5 + 31236*xr^4*z^5 - 
         1168*Pi^2*xr^4*z^5 + 34116*xr^5*z^5 - 2024*Pi^2*xr^5*z^5 - 
         28014*xr^6*z^5 + 1764*Pi^2*xr^6*z^5 + 20133*xr^7*z^5 - 
         1300*Pi^2*xr^7*z^5 - 6204*xr^8*z^5 + 536*Pi^2*xr^8*z^5 - 
         1038*xr^9*z^5 + 112*Pi^2*xr^9*z^5 + 2376*xr^10*z^5 - 
         112*Pi^2*xr^10*z^5 - 672*z^6 - 17724*xr*z^6 + 1344*Pi^2*xr*z^6 + 
         7230*xr^2*z^6 - 240*Pi^2*xr^2*z^6 - 12237*xr^3*z^6 + 
         1128*Pi^2*xr^3*z^6 - 7269*xr^4*z^6 + 868*Pi^2*xr^4*z^6 + 
         27582*xr^5*z^6 - 1736*Pi^2*xr^5*z^6 - 3936*xr^6*z^6 + 
         212*Pi^2*xr^6*z^6 - 693*xr^7*z^6 - 232*Pi^2*xr^7*z^6 - 
         2985*xr^8*z^6 + 44*Pi^2*xr^8*z^6 - 4128*xr^9*z^6 + 
         264*Pi^2*xr^9*z^6 + 2160*xr^10*z^6 - 116*Pi^2*xr^10*z^6 - 192*z^7 - 
         5904*xr*z^7 + 448*Pi^2*xr*z^7 + 774*xr^2*z^7 + 44*Pi^2*xr^2*z^7 + 
         6513*xr^3*z^7 - 452*Pi^2*xr^3*z^7 - 5412*xr^4*z^7 + 
         340*Pi^2*xr^4*z^7 - 1617*xr^5*z^7 + 124*Pi^2*xr^5*z^7 + 
         7110*xr^6*z^7 - 468*Pi^2*xr^6*z^7 + 3759*xr^7*z^7 - 
         300*Pi^2*xr^7*z^7 - 2712*xr^8*z^7 + 124*Pi^2*xr^8*z^7 - 
         2943*xr^9*z^7 + 180*Pi^2*xr^9*z^7 + 624*xr^10*z^7 - 
         40*Pi^2*xr^10*z^7 - 24*z^8 - 843*xr*z^8 + 64*Pi^2*xr*z^8 - 
         123*xr^2*z^8 + 24*Pi^2*xr^2*z^8 + 3021*xr^3*z^8 - 
         232*Pi^2*xr^3*z^8 + 501*xr^4*z^8 - 72*Pi^2*xr^4*z^8 - 
         4137*xr^5*z^8 + 312*Pi^2*xr^5*z^8 - 537*xr^6*z^8 + 
         72*Pi^2*xr^6*z^8 + 2583*xr^7*z^8 - 184*Pi^2*xr^7*z^8 + 
         183*xr^8*z^8 - 24*Pi^2*xr^8*z^8 - 624*xr^9*z^8 + 40*Pi^2*xr^9*z^8)/
        (24*(1 + z)^2*(1 - xr + z)*(-1 - z + xr*z)*(1 + z + xr*z)^2*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 
          2*xr*z + xr^2*z)) + ((-2 + 10*xr - 10*xr^2 - 30*xr^3 + 60*xr^4 + 
          20*xr^5 - 100*xr^6 + 20*xr^7 + 70*xr^8 - 30*xr^9 - 18*xr^10 + 
          10*xr^11 - 14*z + 24*xr*z + 16*xr^2*z + 171*xr^3*z - 557*xr^4*z - 
          45*xr^5*z + 1115*xr^6*z - 531*xr^7*z - 553*xr^8*z + 393*xr^9*z - 
          7*xr^10*z - 12*xr^11*z - 42*z^2 - 54*xr*z^2 + 140*xr^2*z^2 + 
          306*xr^3*z^2 + 62*xr^4*z^2 + 1037*xr^5*z^2 - 5328*xr^6*z^2 + 
          4255*xr^7*z^2 + 88*xr^8*z^2 - 559*xr^9*z^2 + 216*xr^10*z^2 - 
          121*xr^11*z^2 - 70*z^3 - 268*xr*z^3 + 110*xr^2*z^3 - 839*xr^3*z^3 + 
          2539*xr^4*z^3 - 1303*xr^5*z^3 + 8419*xr^6*z^3 - 10477*xr^7*z^3 + 
          3311*xr^8*z^3 - 1673*xr^9*z^3 + 539*xr^10*z^3 - 160*xr^11*z^3 - 
          70*z^4 - 390*xr*z^4 - 290*xr^2*z^4 - 1986*xr^3*z^4 + 908*xr^4*z^4 - 
          4526*xr^5*z^4 + 6024*xr^6*z^4 + 4566*xr^7*z^4 + 2642*xr^8*z^4 - 
          44*xr^9*z^4 + 482*xr^10*z^4 - 20*xr^11*z^4 - 42*z^5 - 240*xr*z^5 - 
          580*xr^2*z^5 - 1099*xr^3*z^5 - 2271*xr^4*z^5 - 1015*xr^5*z^5 - 
          8079*xr^6*z^5 - 2145*xr^7*z^5 - 1091*xr^8*z^5 + 515*xr^9*z^5 + 
          95*xr^10*z^5 + 80*xr^11*z^5 - 14*z^6 - 26*xr*z^6 - 384*xr^2*z^6 + 
          70*xr^3*z^6 - 1178*xr^4*z^6 + 789*xr^5*z^6 + 824*xr^6*z^6 - 
          41*xr^7*z^6 - 1100*xr^8*z^6 - 163*xr^9*z^6 - 100*xr^10*z^6 + 
          43*xr^11*z^6 - 2*z^7 + 36*xr*z^7 - 90*xr^2*z^7 + 87*xr^3*z^7 + 
          145*xr^4*z^7 - 269*xr^5*z^7 - 47*xr^6*z^7 + 169*xr^7*z^7 + 
          45*xr^8*z^7 - 27*xr^9*z^7 - 51*xr^10*z^7 + 4*xr^11*z^7 + 
          12*xr*z^8 - 40*xr^3*z^8 + 4*xr^4*z^8 + 48*xr^5*z^8 - 12*xr^6*z^8 - 
          24*xr^7*z^8 + 12*xr^8*z^8 + 4*xr^9*z^8 - 4*xr^10*z^8)*G0[0, z])/
        (2*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
       ((1 - 2*xr + 4*xr^2 + 2*z + 3*xr*z + 11*xr^2*z + z^2 + 5*xr*z^2 + 
          xr^2*z^2)*G0[-1, -1, z])/(1 + z)^2 - 
       ((3 - 6*xr + 12*xr^2 + 6*z + 2*xr*z + 30*xr^2*z + 3*z^2 + 8*xr*z^2 + 
          6*xr^2*z^2)*G0[-1, 0, z])/(2*(1 + z)^2) - 
       ((1 - 2*xr + 4*xr^2 + 2*z - 2*xr*z + 14*xr^2*z + z^2 + 2*xr^2*z^2)*
         G0[0, -1, z])/(2*(1 + z)^2) + 
       ((1 - 2*xr + 4*xr^2 + 2*z - 2*xr*z + 14*xr^2*z + z^2 + 2*xr^2*z^2)*
         G0[0, 0, z])/(2*(1 + z)^2)) + 
     ((1 - 7*xr + 26*xr^2 - 60*xr^3 + 85*xr^4 - 71*xr^5 + 32*xr^6 - 6*xr^7 + 
        5*z - 68*xr*z + 412*xr^2*z - 1131*xr^3*z + 1644*xr^4*z - 
        1351*xr^5*z + 607*xr^6*z - 118*xr^7*z + 10*z^2 - 202*xr*z^2 + 
        929*xr^2*z^2 - 1475*xr^3*z^2 + 1234*xr^4*z^2 - 975*xr^5*z^2 + 
        749*xr^6*z^2 - 270*xr^7*z^2 + 10*z^3 - 268*xr*z^3 + 575*xr^2*z^3 + 
        70*xr^3*z^3 + 38*xr^4*z^3 - 256*xr^5*z^3 + 241*xr^6*z^3 - 
        210*xr^7*z^3 + 5*z^4 - 167*xr*z^4 - 119*xr^2*z^4 + 341*xr^3*z^4 + 
        437*xr^4*z^4 + 356*xr^5*z^4 + 119*xr^6*z^4 - 52*xr^7*z^4 + z^5 - 
        40*xr*z^5 - 151*xr^2*z^5 - 133*xr^3*z^5 + 74*xr^4*z^5 + 
        149*xr^5*z^5 + 52*xr^6*z^5)*G0[0, 1, xr])/(2*(1 + z)^2*(1 - xr + z)*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     (xr*(8 - 17*xr - 23*xr^2 + 68*xr^3 + 12*xr^4 - 102*xr^5 + 22*xr^6 + 
        68*xr^7 - 28*xr^8 - 17*xr^9 + 9*xr^10 + 11*z - 58*xr*z + 189*xr^2*z - 
        261*xr^3*z - 167*xr^4*z + 627*xr^5*z - 239*xr^6*z - 239*xr^7*z + 
        168*xr^8*z - 69*xr^9*z + 38*xr^10*z - 90*z^2 - 70*xr*z^2 + 
        505*xr^2*z^2 - 648*xr^3*z^2 + 1351*xr^4*z^2 - 2630*xr^5*z^2 + 
        1983*xr^6*z^2 - 628*xr^7*z^2 + 251*xr^8*z^2 - 120*xr^9*z^2 + 
        96*xr^10*z^2 - 323*z^3 - 75*xr*z^3 - 231*xr^2*z^3 - 487*xr^3*z^3 + 
        1531*xr^4*z^3 + 267*xr^5*z^3 - 1869*xr^6*z^3 - 565*xr^7*z^3 + 
        580*xr^8*z^3 - 164*xr^9*z^3 + 184*xr^10*z^3 - 440*z^4 - 165*xr*z^4 - 
        1425*xr^2*z^4 - 1052*xr^3*z^4 - 1862*xr^4*z^4 - 1674*xr^5*z^4 + 
        3948*xr^6*z^4 - 1252*xr^7*z^4 + 998*xr^8*z^4 - 241*xr^9*z^4 + 
        221*xr^10*z^4 - 267*z^5 - 232*xr*z^5 - 1193*xr^2*z^5 - 
        1371*xr^3*z^5 - 2069*xr^4*z^5 - 3927*xr^5*z^5 - 2533*xr^6*z^5 - 
        1569*xr^7*z^5 + 228*xr^8*z^5 - 261*xr^9*z^5 + 138*xr^10*z^5 - 
        34*z^6 - 148*xr*z^6 - 301*xr^2*z^6 - 336*xr^3*z^6 - 233*xr^4*z^6 + 
        1142*xr^5*z^6 - 61*xr^6*z^6 - 412*xr^7*z^6 - 269*xr^8*z^6 - 
        150*xr^9*z^6 + 34*xr^10*z^6 + 35*z^7 - 35*xr*z^7 - 45*xr^2*z^7 + 
        151*xr^3*z^7 + 9*xr^4*z^7 - 231*xr^5*z^7 + 25*xr^6*z^7 + 
        149*xr^7*z^7 - 24*xr^8*z^7 - 34*xr^9*z^7 + 12*z^8 - 36*xr^2*z^8 + 
        36*xr^4*z^8 - 12*xr^6*z^8)*G0[0, 1 + z, xr])/
      (2*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((31 - 92*xr + 82*xr^2 + 31*z - 76*xr*z + 66*xr^2*z)*G0[1, 0, xr])/
      (4*(1 + z)) - ((19 - 145*xr + 482*xr^2 - 900*xr^3 + 1015*xr^4 - 
        689*xr^5 + 260*xr^6 - 42*xr^7 + 76*z - 408*xr*z + 965*xr^2*z - 
        1338*xr^3*z + 1300*xr^4*z - 998*xr^5*z + 539*xr^6*z - 136*xr^7*z + 
        114*z^2 - 354*xr*z^2 + 432*xr^2*z^2 - 206*xr^3*z^2 + 140*xr^4*z^2 - 
        258*xr^5*z^2 + 278*xr^6*z^2 - 146*xr^7*z^2 + 76*z^3 - 64*xr*z^3 - 
        103*xr^2*z^3 + 168*xr^3*z^3 + 76*xr^4*z^3 + 72*xr^5*z^3 + 
        51*xr^6*z^3 - 52*xr^7*z^3 + 19*z^4 + 27*xr*z^4 - 52*xr^2*z^4 - 
        64*xr^3*z^4 + 93*xr^4*z^4 + 149*xr^5*z^4 + 52*xr^6*z^4)*G0[1, 1, xr])/
      (2*(1 + z)*(1 - xr + z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((7 + 13*xr - 8*xr^2 - 24*xr^3 - xr^4 + 13*xr^5 + 2*xr^6 - 2*xr^7 + 
        20*z - 43*xr*z - 54*xr^2*z + 100*xr^3*z + 124*xr^4*z + 25*xr^5*z - 
        50*xr^6*z - 42*xr^7*z + 10*z^2 - 183*xr*z^2 + 144*xr^2*z^2 - 
        84*xr^3*z^2 - 62*xr^4*z^2 + 97*xr^5*z^2 + 204*xr^6*z^2 - 
        78*xr^7*z^2 - 20*z^3 - 161*xr*z^3 + 394*xr^2*z^3 - 552*xr^3*z^3 + 
        652*xr^4*z^3 - 601*xr^5*z^3 + 294*xr^6*z^3 - 38*xr^7*z^3 - 25*z^4 - 
        10*xr*z^4 + 180*xr^2*z^4 - 336*xr^3*z^4 + 327*xr^4*z^4 - 
        174*xr^5*z^4 + 38*xr^6*z^4 - 8*z^5 + 24*xr*z^5 - 24*xr^2*z^5 + 
        8*xr^3*z^5)*G0[1, 1 + z, xr])/(4*(1 + z)*(1 - xr + z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) - 
     (xr*(4 - 5*z - 6*xr*z - 9*z^2 + 7*xr*z^2)*G0[1 + z^(-1), 0, xr])/
      (2*(1 + z)^2) - ((15 - 115*xr + 386*xr^2 - 730*xr^3 + 835*xr^4 - 
        575*xr^5 + 220*xr^6 - 36*xr^7 + 74*z - 391*xr*z + 816*xr^2*z - 
        816*xr^3*z + 412*xr^4*z - 189*xr^5*z + 154*xr^6*z - 60*xr^7*z + 
        145*z^2 - 416*xr*z^2 + 271*xr^2*z^2 + 111*xr^3*z^2 + 42*xr^4*z^2 - 
        143*xr^5*z^2 + 2*xr^6*z^2 - 12*xr^7*z^2 + 140*z^3 - 54*xr*z^3 - 
        223*xr^2*z^3 - 106*xr^3*z^3 + 169*xr^4*z^3 + 88*xr^5*z^3 + 
        38*xr^6*z^3 + 12*xr^7*z^3 + 65*z^4 + 149*xr*z^4 + 75*xr^2*z^4 - 
        157*xr^3*z^4 - 226*xr^4*z^4 - 140*xr^5*z^4 - 30*xr^6*z^4 + 10*z^5 + 
        61*xr*z^5 + 139*xr^2*z^5 + 148*xr^3*z^5 + 71*xr^4*z^5 + 11*xr^5*z^5 - 
        z^6 - 2*xr*z^6 + 2*xr^3*z^6 + xr^4*z^6)*G0[1 + z, 0, xr])/
      (2*(1 + z)^2*(1 - xr + z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((15 - 115*xr + 386*xr^2 - 730*xr^3 + 835*xr^4 - 575*xr^5 + 220*xr^6 - 
        36*xr^7 + 74*z - 391*xr*z + 816*xr^2*z - 816*xr^3*z + 412*xr^4*z - 
        189*xr^5*z + 154*xr^6*z - 60*xr^7*z + 145*z^2 - 416*xr*z^2 + 
        271*xr^2*z^2 + 111*xr^3*z^2 + 42*xr^4*z^2 - 143*xr^5*z^2 + 
        2*xr^6*z^2 - 12*xr^7*z^2 + 140*z^3 - 54*xr*z^3 - 223*xr^2*z^3 - 
        106*xr^3*z^3 + 169*xr^4*z^3 + 88*xr^5*z^3 + 38*xr^6*z^3 + 
        12*xr^7*z^3 + 65*z^4 + 149*xr*z^4 + 75*xr^2*z^4 - 157*xr^3*z^4 - 
        226*xr^4*z^4 - 140*xr^5*z^4 - 30*xr^6*z^4 + 10*z^5 + 61*xr*z^5 + 
        139*xr^2*z^5 + 148*xr^3*z^5 + 71*xr^4*z^5 + 11*xr^5*z^5 - z^6 - 
        2*xr*z^6 + 2*xr^3*z^6 + xr^4*z^6)*G0[1 + z, 1, xr])/
      (2*(1 + z)^2*(1 - xr + z)*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((-1 - 12*xr + 74*xr^2 - 156*xr^3 + 159*xr^4 - 80*xr^5 + 16*xr^6 + 4*z - 
        8*xr*z - 100*xr^2*z + 344*xr^3*z - 380*xr^4*z + 144*xr^5*z - 
        4*xr^6*z + 26*z^2 + 72*xr*z^2 - 312*xr^2*z^2 + 152*xr^3*z^2 + 
        22*xr^4*z^2 + 144*xr^5*z^2 - 56*xr^6*z^2 + 44*z^3 + 144*xr*z^3 - 
        4*xr^2*z^3 - 192*xr^3*z^3 - 164*xr^4*z^3 - 48*xr^5*z^3 - 
        36*xr^6*z^3 + 31*z^4 + 100*xr*z^4 + 158*xr^2*z^4 + 164*xr^3*z^4 + 
        107*xr^4*z^4 + 32*xr^5*z^4 + 8*z^5 + 24*xr*z^5 + 24*xr^2*z^5 + 
        8*xr^3*z^5)*G0[1 + z, 1 + z, xr])/(4*(1 + z)^2*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     G0[0, z]*((-27 + 3*Pi^2 + 96*xr - 9*Pi^2*xr - 45*xr^2 + 8*Pi^2*xr^2 - 
         162*xr^3 + 10*Pi^2*xr^3 + 171*xr^4 - 25*Pi^2*xr^4 + 36*xr^5 + 
         7*Pi^2*xr^5 - 99*xr^6 + 14*Pi^2*xr^6 + 30*xr^7 - 8*Pi^2*xr^7 - 
         216*z + 24*Pi^2*z + 387*xr*z - 46*Pi^2*xr*z + 24*xr^2*z + 
         65*Pi^2*xr^2*z + 531*xr^3*z - 82*Pi^2*xr^3*z - 1794*xr^4*z + 
         110*Pi^2*xr^4*z + 1305*xr^5*z - 114*Pi^2*xr^5*z - 60*xr^6*z + 
         81*Pi^2*xr^6*z - 207*xr^7*z - 30*Pi^2*xr^7*z + 30*xr^8*z - 
         8*Pi^2*xr^8*z - 756*z^2 + 84*Pi^2*z^2 + 57*xr*z^2 - 70*Pi^2*xr*z^2 + 
         933*xr^2*z^2 + 223*Pi^2*xr^2*z^2 + 1881*xr^3*z^2 - 
         335*Pi^2*xr^3*z^2 - 1614*xr^4*z^2 + 420*Pi^2*xr^4*z^2 - 
         1797*xr^5*z^2 - 232*Pi^2*xr^5*z^2 + 2475*xr^6*z^2 + 
         75*Pi^2*xr^6*z^2 - 1119*xr^7*z^2 - 43*Pi^2*xr^7*z^2 - 30*xr^8*z^2 - 
         50*Pi^2*xr^8*z^2 - 30*xr^9*z^2 + 8*Pi^2*xr^9*z^2 - 1512*z^3 + 
         168*Pi^2*z^3 - 2373*xr*z^3 + 42*Pi^2*xr*z^3 + 2586*xr^2*z^3 + 
         421*Pi^2*xr^2*z^3 - 3048*xr^3*z^3 - 150*Pi^2*xr^3*z^3 + 
         10992*xr^4*z^3 + 237*Pi^2*xr^4*z^3 - 10071*xr^5*z^3 + 
         172*Pi^2*xr^5*z^3 + 6798*xr^6*z^3 - 305*Pi^2*xr^6*z^3 - 
         2424*xr^7*z^3 + 114*Pi^2*xr^7*z^3 - 1050*xr^8*z^3 - 
         113*Pi^2*xr^8*z^3 + 276*xr^9*z^3 + 14*Pi^2*xr^9*z^3 - 30*xr^10*z^3 + 
         8*Pi^2*xr^10*z^3 - 1890*z^4 + 210*Pi^2*z^4 - 5859*xr*z^4 + 
         280*Pi^2*xr*z^4 + 2937*xr^2*z^4 + 475*Pi^2*xr^2*z^4 - 
         13650*xr^3*z^4 + 705*Pi^2*xr^3*z^4 + 18828*xr^4*z^4 - 
         198*Pi^2*xr^4*z^4 - 4437*xr^5*z^4 + 470*Pi^2*xr^5*z^4 - 
         345*xr^6*z^4 - 265*Pi^2*xr^6*z^4 + 5598*xr^7*z^4 - 
         47*Pi^2*xr^7*z^4 - 4230*xr^8*z^4 + 30*Pi^2*xr^8*z^4 + 588*xr^9*z^4 + 
         204*xr^10*z^4 + 20*Pi^2*xr^10*z^4 - 1512*z^5 + 168*Pi^2*z^5 - 
         6699*xr*z^5 + 406*Pi^2*xr*z^5 + 1200*xr^2*z^5 + 323*Pi^2*xr^2*z^5 - 
         14277*xr^3*z^5 + 1050*Pi^2*xr^3*z^5 + 5454*xr^4*z^5 - 
         12*Pi^2*xr^4*z^5 + 8799*xr^5*z^5 - 22*Pi^2*xr^5*z^5 - 
         7518*xr^6*z^5 + 203*Pi^2*xr^6*z^5 + 4467*xr^7*z^5 - 
         202*Pi^2*xr^7*z^5 - 828*xr^8*z^5 + 58*Pi^2*xr^8*z^5 - 282*xr^9*z^5 + 
         588*xr^10*z^5 + 12*Pi^2*xr^10*z^5 - 756*z^6 + 84*Pi^2*z^6 - 
         4053*xr*z^6 + 294*Pi^2*xr*z^6 - 381*xr^2*z^6 + 125*Pi^2*xr^2*z^6 - 
         4059*xr^3*z^6 + 443*Pi^2*xr^3*z^6 - 4962*xr^4*z^6 + 
         232*Pi^2*xr^4*z^6 + 5817*xr^5*z^6 - 276*Pi^2*xr^5*z^6 + 
         507*xr^6*z^6 + 21*Pi^2*xr^6*z^6 - 1461*xr^7*z^6 - 65*Pi^2*xr^7*z^6 - 
         1020*xr^8*z^6 - 42*Pi^2*xr^8*z^6 - 1140*xr^9*z^6 + 
         20*Pi^2*xr^9*z^6 + 420*xr^10*z^6 - 4*Pi^2*xr^10*z^6 - 216*z^7 + 
         24*Pi^2*z^7 - 1143*xr*z^7 + 110*Pi^2*xr*z^7 - 462*xr^2*z^7 + 
         23*Pi^2*xr^2*z^7 + 1506*xr^3*z^7 - 50*Pi^2*xr^3*z^7 - 
         1716*xr^4*z^7 + 73*Pi^2*xr^4*z^7 - 1629*xr^5*z^7 - 4*Pi^2*xr^5*z^7 + 
         2688*xr^6*z^7 - 107*Pi^2*xr^6*z^7 + 1836*xr^7*z^7 - 
         74*Pi^2*xr^7*z^7 - 288*xr^8*z^7 - 9*Pi^2*xr^8*z^7 - 618*xr^9*z^7 + 
         18*Pi^2*xr^9*z^7 + 42*xr^10*z^7 - 4*Pi^2*xr^10*z^7 - 27*z^8 + 
         3*Pi^2*z^8 - 33*xr*z^8 + 17*Pi^2*xr*z^8 - 84*xr^2*z^8 + 
         Pi^2*xr^2*z^8 + 582*xr^3*z^8 - 55*Pi^2*xr^3*z^8 + 489*xr^4*z^8 - 
         21*Pi^2*xr^4*z^8 - 1059*xr^5*z^8 + 63*Pi^2*xr^5*z^8 - 618*xr^6*z^8 + 
         27*Pi^2*xr^6*z^8 + 528*xr^7*z^8 - 29*Pi^2*xr^7*z^8 + 264*xr^8*z^8 - 
         10*Pi^2*xr^8*z^8 - 18*xr^9*z^8 + 4*Pi^2*xr^9*z^8 - 24*xr^10*z^8 + 
         36*xr*z^9 + 12*xr^2*z^9 - 120*xr^3*z^9 - 24*xr^4*z^9 + 
         156*xr^5*z^9 + 12*xr^6*z^9 - 96*xr^7*z^9 + 24*xr^9*z^9)/
        (12*(1 + z)^2*(1 - xr + z)*(-1 - z + xr*z)*(1 + z + xr*z)^2*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 
          2*xr*z + xr^2*z)) - ((-13 + 5*xr + 64*xr^2 - 12*xr^3 - 133*xr^4 - 
          35*xr^5 + 82*xr^6 + 42*xr^7 - 56*z + 69*xr*z - 58*xr^2*z - 
          32*xr^3*z + 280*xr^4*z - 175*xr^5*z - 222*xr^6*z + 82*xr^7*z - 
          94*z^2 + 177*xr*z^2 - 428*xr^2*z^2 + 536*xr^3*z^2 - 734*xr^4*z^2 + 
          801*xr^5*z^2 - 368*xr^6*z^2 + 30*xr^7*z^2 - 76*z^3 + 167*xr*z^3 - 
          386*xr^2*z^3 + 652*xr^3*z^3 - 644*xr^4*z^3 + 343*xr^5*z^3 - 
          6*xr^6*z^3 - 18*xr^7*z^3 - 29*z^4 + 54*xr*z^4 - 40*xr^2*z^4 + 
          8*xr^3*z^4 + 75*xr^4*z^4 - 126*xr^5*z^4 + 66*xr^6*z^4 - 
          8*xr^7*z^4 - 4*z^5 + 40*xr^2*z^5 - 88*xr^3*z^5 + 84*xr^4*z^5 - 
          40*xr^5*z^5 + 8*xr^6*z^5)*G0[1, xr])/(4*(1 + z)*(1 - xr + z)*
         (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2) - 
       (xr*(4 - 5*z - 6*xr*z - 9*z^2 + 7*xr*z^2)*G0[1 + z^(-1), xr])/
        (2*(1 + z)^2) - ((10 - 44*xr + 65*xr^2 - 31*xr^3 + 32*z - 68*xr*z + 
          11*xr^2*z + 26*xr^3*z + 36*z^2 - 4*xr*z^2 - 54*xr^2*z^2 + 16*z^3 + 
          20*xr*z^3 + 2*z^4)*G0[1 + z, xr])/(2*(1 + z)^2*(1 - xr + z)) - 
       ((-3 + 12*xr - 18*xr^2 + 12*xr^3 - 3*xr^4 - 4*z + 24*xr*z - 
          84*xr^2*z + 134*xr^3*z - 92*xr^4*z + 22*xr^5*z + 14*z^2 + 
          24*xr*z^2 - 48*xr^2*z^2 - 82*xr^3*z^2 + 76*xr^4*z^2 - 46*xr^5*z^2 + 
          30*xr^6*z^2 + 36*z^3 + 48*xr*z^3 + 108*xr^2*z^3 + 34*xr^3*z^3 - 
          32*xr^4*z^3 + 82*xr^5*z^3 + 60*xr^6*z^3 + 29*z^4 + 60*xr*z^4 + 
          114*xr^2*z^4 + 246*xr^3*z^4 + 283*xr^4*z^4 + 150*xr^5*z^4 + 
          30*xr^6*z^4 + 8*z^5 + 24*xr*z^5 + 24*xr^2*z^5 + 8*xr^3*z^5)*
         G0[-((1 + z)/z), xr])/(4*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + 
           xr^2*z)^2) - (4*xr*(1 + xr)*z*G0[-1, 0, xr])/(1 + z) + 
       (2*xr*(1 + xr)*z*G0[-1, (-1 - z)/z, xr])/(1 + z) + 
       ((1 - 2*xr + 4*xr^2 + 2*z + 3*xr*z + 11*xr^2*z + z^2 + 5*xr*z^2 + 
          xr^2*z^2)*G0[0, 0, xr])/(1 + z)^2 + 
       ((3 - 6*xr + 8*xr^2 + 6*z - 8*xr*z + 2*xr^2*z + 3*z^2 - 2*xr*z^2 + 
          4*xr^2*z^2)*G0[0, 1, xr])/(2*(1 + z)^2) - 
       (2*xr*(-1 + xr - z)*z*G0[0, 1 + z^(-1), xr])/(1 + z)^2 - 
       ((-1 + 2*xr - 2*z + 10*xr*z + 10*xr^2*z - z^2 + 8*xr*z^2 + 2*xr^2*z^2)*
         G0[0, (-1 - z)/z, xr])/(2*(1 + z)^2) - 
       ((3 - 6*xr + 8*xr^2 + 6*z - 4*xr*z + 3*xr^2*z + 3*z^2 + 2*xr*z^2)*
         G0[0, 1 + z, xr])/(1 + z)^2 + (2*(-1 + xr)*xr*z*G0[1, 0, xr])/
        (1 + z) - 2*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] + 
       (2*(1 - 2*xr + 2*xr^2 + z)*G0[1, 1 + z, xr])/(1 + z) + 
       (2*(-1 + 2*xr - 2*xr^2 - 2*z + 4*xr*z - z^2 + 2*xr*z^2)*
         G0[1 + z, 0, xr])/(1 + z)^2 - 
       ((1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z - 3*xr^2*z + z^2)*G0[1 + z, 1, xr])/
        (1 + z)^2 - ((-3 + 6*xr - 6*xr^2 - 6*z + 10*xr*z + 3*xr^2*z - 3*z^2 + 
          4*xr*z^2)*G0[1 + z, 1 + z, xr])/(1 + z)^2) + 
     G0[-1, z]*(-1/12*(2*Pi^2 - 6*Pi^2*xr + 8*Pi^2*xr^2 + 4*Pi^2*xr^3 - 
          22*Pi^2*xr^4 + 10*Pi^2*xr^5 + 12*Pi^2*xr^6 - 8*Pi^2*xr^7 + 
          16*Pi^2*z - 360*xr*z - 12*Pi^2*xr*z + 723*xr^2*z + 36*Pi^2*xr^2*z + 
          342*xr^3*z - 98*Pi^2*xr^3*z - 1422*xr^4*z + 128*Pi^2*xr^4*z + 
          372*xr^5*z - 88*Pi^2*xr^5*z + 699*xr^6*z + 52*Pi^2*xr^6*z - 
          354*xr^7*z - 26*Pi^2*xr^7*z - 8*Pi^2*xr^8*z + 56*Pi^2*z^2 - 
          2484*xr*z^2 + 84*Pi^2*xr*z^2 + 4065*xr^2*z^2 + 58*Pi^2*xr^2*z^2 - 
          1971*xr^3*z^2 - 190*Pi^2*xr^3*z^2 + 2739*xr^4*z^2 + 
          250*Pi^2*xr^4*z^2 - 5592*xr^5*z^2 - 24*Pi^2*xr^5*z^2 + 
          4677*xr^6*z^2 - 66*Pi^2*xr^6*z^2 - 1233*xr^7*z^2 - 
          38*Pi^2*xr^7*z^2 - 345*xr^8*z^2 - 42*Pi^2*xr^8*z^2 + 
          8*Pi^2*xr^9*z^2 + 112*Pi^2*z^3 - 7308*xr*z^3 + 420*Pi^2*xr*z^3 + 
          9219*xr^2*z^3 + 40*Pi^2*xr^2*z^3 - 13512*xr^3*z^3 + 
          558*Pi^2*xr^3*z^3 + 20235*xr^4*z^3 - 424*Pi^2*xr^4*z^3 - 
          14571*xr^5*z^3 + 610*Pi^2*xr^5*z^3 + 8187*xr^6*z^3 - 
          544*Pi^2*xr^6*z^3 - 1092*xr^7*z^3 + 66*Pi^2*xr^7*z^3 - 
          2241*xr^8*z^3 - 56*Pi^2*xr^8*z^3 + 363*xr^9*z^3 + 
          10*Pi^2*xr^9*z^3 + 8*Pi^2*xr^10*z^3 + 140*Pi^2*z^4 - 11844*xr*z^4 + 
          840*Pi^2*xr*z^4 + 10437*xr^2*z^4 + 30*Pi^2*xr^2*z^4 - 
          26145*xr^3*z^4 + 1930*Pi^2*xr^3*z^4 + 25884*xr^4*z^4 - 
          908*Pi^2*xr^4*z^4 - 3258*xr^5*z^4 + 596*Pi^2*xr^5*z^4 - 
          3129*xr^6*z^4 - 164*Pi^2*xr^6*z^4 + 9033*xr^7*z^4 - 
          326*Pi^2*xr^7*z^4 - 6000*xr^8*z^4 + 184*Pi^2*xr^8*z^4 + 
          534*xr^9*z^4 + 360*xr^10*z^4 + 14*Pi^2*xr^10*z^4 + 112*Pi^2*z^5 - 
          11340*xr*z^5 + 924*Pi^2*xr*z^5 + 5565*xr^2*z^5 + 68*Pi^2*xr^2*z^5 - 
          20970*xr^3*z^5 + 1994*Pi^2*xr^3*z^5 + 5712*xr^4*z^5 - 
          104*Pi^2*xr^4*z^5 + 14202*xr^5*z^5 - 456*Pi^2*xr^5*z^5 - 
          10953*xr^6*z^5 + 572*Pi^2*xr^6*z^5 + 6864*xr^7*z^5 - 
          478*Pi^2*xr^7*z^5 - 1560*xr^8*z^5 + 160*Pi^2*xr^8*z^5 - 
          732*xr^9*z^5 + 32*Pi^2*xr^9*z^5 + 876*xr^10*z^5 - 
          8*Pi^2*xr^10*z^5 + 56*Pi^2*z^6 - 6300*xr*z^6 + 588*Pi^2*xr*z^6 + 
          483*xr^2*z^6 + 86*Pi^2*xr^2*z^6 - 4533*xr^3*z^6 + 
          662*Pi^2*xr^3*z^6 - 6789*xr^4*z^6 + 450*Pi^2*xr^4*z^6 + 
          8292*xr^5*z^6 - 612*Pi^2*xr^5*z^6 + 261*xr^6*z^6 + 
          64*Pi^2*xr^6*z^6 - 897*xr^7*z^6 - 138*Pi^2*xr^7*z^6 - 
          1083*xr^8*z^6 - 54*Pi^2*xr^8*z^6 - 1746*xr^9*z^6 + 
          76*Pi^2*xr^9*z^6 + 648*xr^10*z^6 - 26*Pi^2*xr^10*z^6 + 
          16*Pi^2*z^7 - 1764*xr*z^7 + 204*Pi^2*xr*z^7 - 735*xr^2*z^7 + 
          48*Pi^2*xr^2*z^7 + 2484*xr^3*z^7 - 150*Pi^2*xr^3*z^7 - 
          1989*xr^4*z^7 + 128*Pi^2*xr^4*z^7 - 2199*xr^5*z^7 + 
          30*Pi^2*xr^5*z^7 + 3111*xr^6*z^7 - 188*Pi^2*xr^6*z^7 + 
          2382*xr^7*z^7 - 138*Pi^2*xr^7*z^7 - 447*xr^8*z^7 + 
          8*Pi^2*xr^8*z^7 - 951*xr^9*z^7 + 54*Pi^2*xr^9*z^7 + 108*xr^10*z^7 - 
          12*Pi^2*xr^10*z^7 + 2*Pi^2*z^8 - 108*xr*z^8 + 30*Pi^2*xr*z^8 - 
          201*xr^2*z^8 + 10*Pi^2*xr^2*z^8 + 873*xr^3*z^8 - 
          102*Pi^2*xr^3*z^8 + 678*xr^4*z^8 - 42*Pi^2*xr^4*z^8 - 
          1482*xr^5*z^8 + 126*Pi^2*xr^5*z^8 - 753*xr^6*z^8 + 
          46*Pi^2*xr^6*z^8 + 801*xr^7*z^8 - 66*Pi^2*xr^7*z^8 + 300*xr^8*z^8 - 
          16*Pi^2*xr^8*z^8 - 84*xr^9*z^8 + 12*Pi^2*xr^9*z^8 - 24*xr^10*z^8 + 
          36*xr*z^9 + 12*xr^2*z^9 - 120*xr^3*z^9 - 24*xr^4*z^9 + 
          156*xr^5*z^9 + 12*xr^6*z^9 - 96*xr^7*z^9 + 24*xr^9*z^9)/
         ((1 + z)^2*(1 - xr + z)*(-1 - z + xr*z)*(1 + z + xr*z)^2*
          (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)*(1 - 2*xr + xr^2 + z + 
           2*xr*z + xr^2*z)) - (xr*z*(-50 + 158*xr + 77*xr^2 - 561*xr^3 + 
          111*xr^4 + 775*xr^5 - 335*xr^6 - 499*xr^7 + 279*xr^8 + 127*xr^9 - 
          82*xr^10 - 288*z + 706*xr*z - 680*xr^2*z + 1666*xr^3*z - 
          295*xr^4*z - 4356*xr^5*z + 2939*xr^6*z + 1610*xr^7*z - 
          1617*xr^8*z + 630*xr^9*z - 315*xr^10*z - 678*z^2 + 1160*xr*z^2 - 
          3187*xr^2*z^2 + 6855*xr^3*z^2 - 6627*xr^4*z^2 + 15991*xr^5*z^2 - 
          16509*xr^6*z^2 + 7021*xr^7*z^2 - 3667*xr^8*z^2 + 1229*xr^9*z^2 - 
          436*xr^10*z^2 - 820*z^3 + 740*xr*z^3 - 4448*xr^2*z^3 + 
          5048*xr^3*z^3 - 9898*xr^4*z^3 + 12964*xr^5*z^3 + 1162*xr^6*z^3 + 
          6176*xr^7*z^3 - 1474*xr^8*z^3 + 1152*xr^9*z^3 - 234*xr^10*z^3 - 
          510*z^4 - 50*xr*z^4 - 2217*xr^2*z^4 - 907*xr^3*z^4 - 
          2099*xr^4*z^4 - 7579*xr^5*z^4 - 2797*xr^6*z^4 + 191*xr^7*z^4 + 
          141*xr^8*z^4 + 473*xr^9*z^4 - 6*xr^10*z^4 - 120*z^5 - 262*xr*z^5 - 
          16*xr^2*z^5 - 1230*xr^3*z^5 + 1177*xr^4*z^5 + 620*xr^5*z^5 - 
          197*xr^6*z^5 - 1094*xr^7*z^5 - 201*xr^8*z^5 + 14*xr^9*z^5 + 
          29*xr^10*z^5 + 22*z^6 - 84*xr*z^6 + 143*xr^2*z^6 + 101*xr^3*z^6 - 
          353*xr^4*z^6 + 29*xr^5*z^6 + 225*xr^6*z^6 - 9*xr^7*z^6 - 
          41*xr^8*z^6 - 37*xr^9*z^6 + 4*xr^10*z^6 + 12*z^7 - 40*xr^2*z^7 + 
          4*xr^3*z^7 + 48*xr^4*z^7 - 12*xr^5*z^7 - 24*xr^6*z^7 + 
          12*xr^7*z^7 + 4*xr^8*z^7 - 4*xr^9*z^7)*G0[0, xr])/
        (2*(-1 + xr - z)*(1 + z)^2*(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^2*
         (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
       ((-25 + 5*xr + 120*xr^2 - 225*xr^4 - 75*xr^5 + 130*xr^6 + 70*xr^7 - 
          104*z + 153*xr*z - 38*xr^2*z - 100*xr^3*z + 384*xr^4*z - 
          307*xr^5*z - 330*xr^6*z + 166*xr^7*z - 166*z^2 + 429*xr*z^2 - 
          800*xr^2*z^2 + 932*xr^3*z^2 - 1150*xr^4*z^2 + 1253*xr^5*z^2 - 
          756*xr^6*z^2 + 114*xr^7*z^2 - 124*z^3 + 419*xr*z^3 - 966*xr^2*z^3 + 
          1504*xr^3*z^3 - 1580*xr^4*z^3 + 1035*xr^5*z^3 - 266*xr^6*z^3 + 
          10*xr^7*z^3 - 41*z^4 + 138*xr*z^4 - 284*xr^2*z^4 + 384*xr^3*z^4 - 
          249*xr^4*z^4 + 22*xr^5*z^4 + 38*xr^6*z^4 - 8*xr^7*z^4 - 4*z^5 + 
          40*xr^2*z^5 - 88*xr^3*z^5 + 84*xr^4*z^5 - 40*xr^5*z^5 + 8*xr^6*z^5)*
         G0[1, xr])/(4*(1 + z)*(1 - xr + z)*(1 + 2*xr + xr^2 + z - 2*xr*z + 
           xr^2*z)^2) + (xr*(4 - 5*z - 6*xr*z - 9*z^2 + 7*xr*z^2)*
         G0[1 + z^(-1), xr])/(2*(1 + z)^2) + 
       ((25 - 105*xr + 150*xr^2 - 70*xr^3 + 79*z - 170*xr*z + 38*xr^2*z + 
          56*xr^3*z + 87*z^2 - 25*xr*z^2 - 112*xr^2*z^2 + 37*z^3 + 
          40*xr*z^3 + 4*z^4)*G0[1 + z, xr])/(4*(1 + z)^2*(1 - xr + z)) + 
       ((-3 + 12*xr - 18*xr^2 + 12*xr^3 - 3*xr^4 - 4*z + 24*xr*z - 
          84*xr^2*z + 134*xr^3*z - 92*xr^4*z + 22*xr^5*z + 14*z^2 + 
          24*xr*z^2 - 48*xr^2*z^2 - 82*xr^3*z^2 + 76*xr^4*z^2 - 46*xr^5*z^2 + 
          30*xr^6*z^2 + 36*z^3 + 48*xr*z^3 + 108*xr^2*z^3 + 34*xr^3*z^3 - 
          32*xr^4*z^3 + 82*xr^5*z^3 + 60*xr^6*z^3 + 29*z^4 + 60*xr*z^4 + 
          114*xr^2*z^4 + 246*xr^3*z^4 + 283*xr^4*z^4 + 150*xr^5*z^4 + 
          30*xr^6*z^4 + 8*z^5 + 24*xr*z^5 + 24*xr^2*z^5 + 8*xr^3*z^5)*
         G0[-((1 + z)/z), xr])/(4*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + 
           xr^2*z)^2) + (4*xr*(1 + xr)*z*G0[-1, 0, xr])/(1 + z) - 
       (2*xr*(1 + xr)*z*G0[-1, (-1 - z)/z, xr])/(1 + z) + 
       (xr*z*(-7 - 3*xr - 7*z + 3*xr*z)*G0[0, 0, xr])/(1 + z)^2 - 
       ((7 - 14*xr + 20*xr^2 + 14*z - 24*xr*z + 26*xr^2*z + 7*z^2 - 
          10*xr*z^2 + 16*xr^2*z^2)*G0[0, 1, xr])/(2*(1 + z)^2) + 
       (2*xr*(-1 + xr - z)*z*G0[0, 1 + z^(-1), xr])/(1 + z)^2 + 
       ((-1 + 2*xr - 2*z + 10*xr*z + 10*xr^2*z - z^2 + 8*xr*z^2 + 2*xr^2*z^2)*
         G0[0, (-1 - z)/z, xr])/(2*(1 + z)^2) + 
       ((7 - 14*xr + 20*xr^2 + 14*z - 12*xr*z + 14*xr^2*z + 7*z^2 + 
          2*xr*z^2 + 4*xr^2*z^2)*G0[0, 1 + z, xr])/(2*(1 + z)^2) - 
       (2*(1 - 2*xr + 2*xr^2 + z - 3*xr*z + 3*xr^2*z)*G0[1, 0, xr])/(1 + z) + 
       5*(1 - 2*xr + 2*xr^2)*G0[1, 1, xr] - 
       ((3 - 6*xr + 6*xr^2 + 3*z - 2*xr*z + 2*xr^2*z)*G0[1, 1 + z, xr])/
        (1 + z) - (2*(-1 + 2*xr - 2*xr^2 - 2*z + 4*xr*z - z^2 + 2*xr*z^2)*
         G0[1 + z, 0, xr])/(1 + z)^2 + 
       ((1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z - 3*xr^2*z + z^2)*G0[1 + z, 1, xr])/
        (1 + z)^2 + ((-3 + 6*xr - 6*xr^2 - 6*z + 10*xr*z + 3*xr^2*z - 3*z^2 + 
          4*xr*z^2)*G0[1 + z, 1 + z, xr])/(1 + z)^2) - 
     ((-3 + 12*xr - 18*xr^2 + 12*xr^3 - 3*xr^4 - 4*z + 24*xr*z - 84*xr^2*z + 
        134*xr^3*z - 92*xr^4*z + 22*xr^5*z + 14*z^2 + 24*xr*z^2 - 
        48*xr^2*z^2 - 82*xr^3*z^2 + 76*xr^4*z^2 - 46*xr^5*z^2 + 30*xr^6*z^2 + 
        36*z^3 + 48*xr*z^3 + 108*xr^2*z^3 + 34*xr^3*z^3 - 32*xr^4*z^3 + 
        82*xr^5*z^3 + 60*xr^6*z^3 + 29*z^4 + 60*xr*z^4 + 114*xr^2*z^4 + 
        246*xr^3*z^4 + 283*xr^4*z^4 + 150*xr^5*z^4 + 30*xr^6*z^4 + 8*z^5 + 
        24*xr*z^5 + 24*xr^2*z^5 + 8*xr^3*z^5)*G0[-((1 + z)/z), 0, xr])/
      (2*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) + 
     ((-3 + 12*xr - 18*xr^2 + 12*xr^3 - 3*xr^4 - 4*z + 24*xr*z - 84*xr^2*z + 
        134*xr^3*z - 92*xr^4*z + 22*xr^5*z + 14*z^2 + 24*xr*z^2 - 
        48*xr^2*z^2 - 82*xr^3*z^2 + 76*xr^4*z^2 - 46*xr^5*z^2 + 30*xr^6*z^2 + 
        36*z^3 + 48*xr*z^3 + 108*xr^2*z^3 + 34*xr^3*z^3 - 32*xr^4*z^3 + 
        82*xr^5*z^3 + 60*xr^6*z^3 + 29*z^4 + 60*xr*z^4 + 114*xr^2*z^4 + 
        246*xr^3*z^4 + 283*xr^4*z^4 + 150*xr^5*z^4 + 30*xr^6*z^4 + 8*z^5 + 
        24*xr*z^5 + 24*xr^2*z^5 + 8*xr^3*z^5)*G0[-((1 + z)/z), 1 + z, xr])/
      (4*(1 + z)^2*(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^2) - 
     ((3 - 6*xr + 12*xr^2 + 6*z - 5*xr*z + 27*xr^2*z + 3*z^2 + xr*z^2 + 
        9*xr^2*z^2)*G0[-1, -1, -1, z])/(1 + z)^2 + 
     ((5 - 10*xr + 20*xr^2 + 10*z - 6*xr*z + 46*xr^2*z + 5*z^2 + 4*xr*z^2 + 
        14*xr^2*z^2)*G0[-1, -1, 0, z])/(2*(1 + z)^2) + 
     ((1 - 2*xr + 4*xr^2 + 2*z - 3*xr*z + 11*xr^2*z + z^2 - xr*z^2 + 
        3*xr^2*z^2)*G0[-1, 0, -1, z])/(1 + z)^2 - 
     (6*xr*(1 + xr)*z*G0[-1, 0, 0, xr])/(1 + z) - 
     ((1 - 2*xr + 4*xr^2 + 2*z - 2*xr*z + 14*xr^2*z + z^2 + 2*xr^2*z^2)*
       G0[-1, 0, 0, z])/(2*(1 + z)^2) + 
     (4*xr*(1 + xr)*z*G0[-1, 0, 1 + z, xr])/(1 + z) + 
     (4*xr*(1 + xr)*z*G0[-1, (-1 - z)/z, 0, xr])/(1 + z) - 
     (2*xr*(1 + xr)*z*G0[-1, (-1 - z)/z, 1 + z, xr])/(1 + z) + 
     (xr^2*z*(3 + 2*z)*G0[0, -1, -1, z])/(1 + z)^2 - 
     (xr^2*z*(3 + 2*z)*G0[0, -1, 0, z])/(1 + z)^2 - 
     ((1 - 2*xr + 4*xr^2 + 2*z - 32*xr*z - 4*xr^2*z + z^2 - 30*xr*z^2 + 
        16*xr^2*z^2)*G0[0, 0, 0, xr])/(4*(1 + z)^2) + 
     ((1 - 2*xr + 6*xr^2 + 2*z - 9*xr*z + 30*xr^2*z + z^2 - 7*xr*z^2 + 
        15*xr^2*z^2)*G0[0, 0, 1, xr])/(1 + z)^2 - 
     ((1 - 2*xr + 6*xr^2 + 2*z + 7*xr*z + 21*xr^2*z + z^2 + 9*xr*z^2 + 
        5*xr^2*z^2)*G0[0, 0, 1 + z, xr])/(1 + z)^2 + 
     ((7 - 14*xr + 20*xr^2 + 14*z - 20*xr*z + 24*xr^2*z + 7*z^2 - 6*xr*z^2 + 
        12*xr^2*z^2)*G0[0, 1, 0, xr])/(2*(1 + z)^2) - 
     ((11 - 22*xr + 30*xr^2 + 22*z - 40*xr*z + 58*xr^2*z + 11*z^2 - 
        18*xr*z^2 + 26*xr^2*z^2)*G0[0, 1, 1, xr])/(2*(1 + z)^2) + 
     ((1 - 2*xr + 4*xr^2 + 2*z - 8*xr*z + 22*xr^2*z + z^2 - 6*xr*z^2 + 
        8*xr^2*z^2)*G0[0, 1, 1 + z, xr])/(2*(1 + z)^2) - 
     (2*xr*(-1 + xr - z)*z*G0[0, -((-1 - z)/z), 0, xr])/(1 + z)^2 - 
     ((-1 + 2*xr - 2*z + 10*xr*z + 10*xr^2*z - z^2 + 8*xr*z^2 + 2*xr^2*z^2)*
       G0[0, (-1 - z)/z, 0, xr])/(1 + z)^2 + 
     ((-1 + 2*xr - 2*z + 10*xr*z + 10*xr^2*z - z^2 + 8*xr*z^2 + 2*xr^2*z^2)*
       G0[0, (-1 - z)/z, 1 + z, xr])/(2*(1 + z)^2) - 
     ((4 - 8*xr + 10*xr^2 + 8*z - 11*xr*z + 2*xr^2*z + 4*z^2 - 3*xr*z^2 + 
        xr^2*z^2)*G0[0, 1 + z, 0, xr])/(1 + z)^2 + 
     ((4 - 8*xr + 10*xr^2 + 8*z - 11*xr*z + 2*xr^2*z + 4*z^2 - 3*xr*z^2 + 
        xr^2*z^2)*G0[0, 1 + z, 1, xr])/(1 + z)^2 - 
     ((-3 + 6*xr - 8*xr^2 - 6*z - 8*xr*z - 6*xr^2*z - 3*z^2 - 14*xr*z^2 + 
        4*xr^2*z^2)*G0[0, 1 + z, 1 + z, xr])/(2*(1 + z)^2) + 
     (5*(1 - 2*xr + 2*xr^2)*G0[1, 0, 0, xr])/2 - 
     ((5 - 10*xr + 10*xr^2 + 5*z - 12*xr*z + 12*xr^2*z)*G0[1, 0, 1, xr])/
      (1 + z) + ((1 - 2*xr + 2*xr^2 + z)*G0[1, 0, 1 + z, xr])/(1 + z) - 
     3*(1 - 2*xr + 2*xr^2)*G0[1, 1, 0, xr] + 
     (11*(1 - 2*xr + 2*xr^2)*G0[1, 1, 1, xr])/2 + (-1 + 2*xr - 2*xr^2)*
      G0[1, 1, 1 + z, xr] + (2*(1 - 2*xr + 2*xr^2 + z - xr*z + xr^2*z)*
       G0[1, 1 + z, 0, xr])/(1 + z) - 
     (2*(1 - 2*xr + 2*xr^2 + z - xr*z + xr^2*z)*G0[1, 1 + z, 1, xr])/
      (1 + z) + (4*(-1 + xr)*xr*z*G0[1, 1 + z, 1 + z, xr])/(1 + z) + 
     (2*(-1 + 2*xr - 2*xr^2 - 2*z + 4*xr*z - z^2 + 2*xr*z^2)*
       G0[1 + z, 0, 0, xr])/(1 + z)^2 - 
     ((-3 + 6*xr - 6*xr^2 - 6*z + 10*xr*z + 3*xr^2*z - 3*z^2 + 4*xr*z^2)*
       G0[1 + z, 0, 1, xr])/(1 + z)^2 - 
     ((-1 + 2*xr - 2*xr^2 - 2*z + 4*xr*z - 6*xr^2*z - z^2 + 2*xr*z^2)*
       G0[1 + z, 0, 1 + z, xr])/(1 + z)^2 - 
     (2*(1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + z^2)*G0[1 + z, 1, 0, xr])/
      (1 + z)^2 + ((1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z + 3*xr^2*z + z^2)*
       G0[1 + z, 1, 1, xr])/(1 + z)^2 + 
     ((1 - 2*xr + 2*xr^2 + 2*z - 2*xr*z - 3*xr^2*z + z^2)*
       G0[1 + z, 1, 1 + z, xr])/(1 + z)^2 - 
     ((-3 + 6*xr - 6*xr^2 - 6*z + 10*xr*z + 3*xr^2*z - 3*z^2 + 4*xr*z^2)*
       G0[1 + z, 1 + z, 0, xr])/(1 + z)^2 + 
     ((-3 + 6*xr - 6*xr^2 - 6*z + 10*xr*z + 3*xr^2*z - 3*z^2 + 4*xr*z^2)*
       G0[1 + z, 1 + z, 1, xr])/(1 + z)^2 + 
     ((-2 + 4*xr - 4*xr^2 - 4*z + 6*xr*z - 3*xr^2*z - 2*z^2 + 2*xr*z^2)*
       G0[1 + z, 1 + z, 1 + z, xr])/(1 + z)^2 + 
     (39 - 2*Pi^2 - 162*xr - 10*Pi^2*xr + 9*xr^2 + 30*Pi^2*xr^2 + 852*xr^3 + 
       54*Pi^2*xr^3 - 873*xr^4 - 138*Pi^2*xr^4 - 1710*xr^5 - 114*Pi^2*xr^5 + 
       2865*xr^6 + 310*Pi^2*xr^6 + 1440*xr^7 + 110*Pi^2*xr^7 - 4275*xr^8 - 
       390*Pi^2*xr^8 - 30*xr^9 - 30*Pi^2*xr^9 + 3411*xr^10 + 282*Pi^2*xr^10 - 
       828*xr^11 - 30*Pi^2*xr^11 - 1419*xr^12 - 110*Pi^2*xr^12 + 558*xr^13 + 
       26*Pi^2*xr^13 + 243*xr^14 + 18*Pi^2*xr^14 - 120*xr^15 - 6*Pi^2*xr^15 + 
       390*z - 20*Pi^2*z - 2202*xr*z + 86*Pi^2*xr*z + 2985*xr^2*z - 
       260*Pi^2*xr^2*z + 3945*xr^3*z - 648*Pi^2*xr^3*z - 10812*xr^4*z + 
       2442*Pi^2*xr^4*z + 1260*xr^5*z + 1158*Pi^2*xr^5*z + 9291*xr^6*z - 
       6996*Pi^2*xr^6*z - 1941*xr^7*z + 312*Pi^2*xr^7*z - 2514*xr^8*z + 
       9458*Pi^2*xr^8*z - 6666*xr^9*z - 2878*Pi^2*xr^9*z + 7071*xr^10*z - 
       6492*Pi^2*xr^10*z + 6111*xr^11*z + 3096*Pi^2*xr^11*z - 10464*xr^12*z + 
       2078*Pi^2*xr^12*z + 984*xr^13*z - 1310*Pi^2*xr^13*z + 4173*xr^14*z - 
       204*Pi^2*xr^14*z - 1491*xr^15*z + 184*Pi^2*xr^15*z - 120*xr^16*z - 
       6*Pi^2*xr^16*z + 1755*z^2 - 90*Pi^2*z^2 - 12528*xr*z^2 + 
       1216*Pi^2*xr*z^2 + 23319*xr^2*z^2 - 2954*Pi^2*xr^2*z^2 - 
       21168*xr^3*z^2 - 790*Pi^2*xr^3*z^2 + 23943*xr^4*z^2 + 
       1658*Pi^2*xr^4*z^2 + 25344*xr^5*z^2 - 4760*Pi^2*xr^5*z^2 - 
       101205*xr^6*z^2 + 27726*Pi^2*xr^6*z^2 + 13680*xr^7*z^2 - 
       8838*Pi^2*xr^7*z^2 + 99081*xr^8*z^2 - 50330*Pi^2*xr^8*z^2 - 
       3888*xr^9*z^2 + 34912*Pi^2*xr^9*z^2 - 97899*xr^10*z^2 + 
       22786*Pi^2*xr^10*z^2 + 40176*xr^11*z^2 - 26498*Pi^2*xr^11*z^2 + 
       29853*xr^12*z^2 + 4750*Pi^2*xr^12*z^2 - 35424*xr^13*z^2 + 
       3640*Pi^2*xr^13*z^2 + 22761*xr^14*z^2 - 3718*Pi^2*xr^14*z^2 - 
       6192*xr^15*z^2 + 1118*Pi^2*xr^15*z^2 - 1608*xr^16*z^2 + 
       172*Pi^2*xr^16*z^2 + 4680*z^3 - 240*Pi^2*z^3 - 40392*xr*z^3 + 
       5424*Pi^2*xr*z^3 + 80172*xr^2*z^3 - 10680*Pi^2*xr^2*z^3 - 
       181836*xr^3*z^3 + 16194*Pi^2*xr^3*z^3 + 306744*xr^4*z^3 - 
       41050*Pi^2*xr^4*z^3 - 252144*xr^5*z^3 + 8288*Pi^2*xr^5*z^3 + 
       308244*xr^6*z^3 - 3168*Pi^2*xr^6*z^3 - 203076*xr^7*z^3 + 
       13058*Pi^2*xr^7*z^3 - 183456*xr^8*z^3 + 137694*Pi^2*xr^8*z^3 + 
       105144*xr^9*z^3 - 183200*Pi^2*xr^9*z^3 + 277908*xr^10*z^3 + 
       32120*Pi^2*xr^10*z^3 - 425556*xr^11*z^3 + 62406*Pi^2*xr^11*z^3 + 
       331128*xr^12*z^3 - 59838*Pi^2*xr^12*z^3 - 146304*xr^13*z^3 + 
       26512*Pi^2*xr^13*z^3 + 37548*xr^14*z^3 - 6880*Pi^2*xr^14*z^3 - 
       10908*xr^15*z^3 + 2166*Pi^2*xr^15*z^3 - 7896*xr^16*z^3 + 
       1194*Pi^2*xr^16*z^3 + 8190*z^4 - 420*Pi^2*z^4 - 82908*xr*z^4 + 
       13236*Pi^2*xr*z^4 + 157122*xr^2*z^4 - 20196*Pi^2*xr^2*z^4 - 
       527688*xr^3*z^4 + 69746*Pi^2*xr^3*z^4 + 842790*xr^4*z^4 - 
       127988*Pi^2*xr^4*z^4 - 1358964*xr^5*z^4 + 146180*Pi^2*xr^5*z^4 + 
       2084610*xr^6*z^4 - 335612*Pi^2*xr^6*z^4 - 1969152*xr^7*z^4 + 
       226314*Pi^2*xr^7*z^4 + 2499378*xr^8*z^4 - 359996*Pi^2*xr^8*z^4 - 
       2885316*xr^9*z^4 + 637740*Pi^2*xr^9*z^4 + 2250774*xr^10*z^4 - 
       488732*Pi^2*xr^10*z^4 - 1183464*xr^11*z^4 + 221478*Pi^2*xr^11*z^4 + 
       514962*xr^12*z^4 - 79356*Pi^2*xr^12*z^4 - 185580*xr^13*z^4 + 
       32348*Pi^2*xr^13*z^4 - 18522*xr^14*z^4 + 4156*Pi^2*xr^14*z^4 - 
       3024*xr^15*z^4 + 542*Pi^2*xr^15*z^4 - 20328*xr^16*z^4 + 
       3216*Pi^2*xr^16*z^4 + 9828*z^5 - 504*Pi^2*z^5 - 114156*xr*z^5 + 
       20244*Pi^2*xr*z^5 + 191142*xr^2*z^5 - 22008*Pi^2*xr^2*z^5 - 
       815346*xr^3*z^5 + 129458*Pi^2*xr^3*z^5 + 1098240*xr^4*z^5 - 
       155458*Pi^2*xr^4*z^5 - 2445048*xr^5*z^5 + 346652*Pi^2*xr^5*z^5 + 
       3101346*xr^6*z^5 - 514248*Pi^2*xr^6*z^5 - 3773718*xr^7*z^5 + 
       466698*Pi^2*xr^7*z^5 + 4725612*xr^8*z^5 - 926018*Pi^2*xr^8*z^5 - 
       2526156*xr^9*z^5 + 223740*Pi^2*xr^9*z^5 + 1581930*xr^10*z^5 - 
       68632*Pi^2*xr^10*z^5 - 544734*xr^11*z^5 + 25766*Pi^2*xr^11*z^5 + 
       109656*xr^12*z^5 - 1798*Pi^2*xr^12*z^5 + 22896*xr^13*z^5 - 
       14252*Pi^2*xr^13*z^5 - 120690*xr^14*z^5 + 19032*Pi^2*xr^14*z^5 + 
       21798*xr^15*z^5 - 4322*Pi^2*xr^15*z^5 - 31080*xr^16*z^5 + 
       4610*Pi^2*xr^16*z^5 + 8190*z^6 - 420*Pi^2*z^6 - 107352*xr*z^6 + 
       20328*Pi^2*xr*z^6 + 146790*xr^2*z^6 - 13188*Pi^2*xr^2*z^6 - 
       725760*xr^3*z^6 + 130242*Pi^2*xr^3*z^6 + 730398*xr^4*z^6 - 
       73568*Pi^2*xr^4*z^6 - 1922040*xr^5*z^6 + 333608*Pi^2*xr^5*z^6 + 
       1545150*xr^6*z^6 - 150508*Pi^2*xr^6*z^6 - 2033136*xr^7*z^6 + 
       325674*Pi^2*xr^7*z^6 + 1078866*xr^8*z^6 - 22392*Pi^2*xr^8*z^6 + 
       781944*xr^9*z^6 - 328920*Pi^2*xr^9*z^6 + 397170*xr^10*z^6 - 
       250620*Pi^2*xr^10*z^6 + 663840*xr^11*z^6 - 170474*Pi^2*xr^11*z^6 - 
       97686*xr^12*z^6 - 11168*Pi^2*xr^12*z^6 + 264024*xr^13*z^6 - 
       52856*Pi^2*xr^13*z^6 - 129942*xr^14*z^6 + 14252*Pi^2*xr^14*z^6 + 
       43344*xr^15*z^6 - 7746*Pi^2*xr^15*z^6 - 29400*xr^16*z^6 + 
       3804*Pi^2*xr^16*z^6 + 4680*z^7 - 240*Pi^2*z^7 - 68328*xr*z^7 + 
       13416*Pi^2*xr*z^7 + 68364*xr^2*z^7 - 2784*Pi^2*xr^2*z^7 - 
       353628*xr^3*z^7 + 71230*Pi^2*xr^3*z^7 + 203208*xr^4*z^7 + 
       8498*Pi^2*xr^4*z^7 - 483696*xr^5*z^7 + 123840*Pi^2*xr^5*z^7 - 
       33324*xr^6*z^7 + 116528*Pi^2*xr^6*z^7 + 317388*xr^7*z^7 + 
       51190*Pi^2*xr^7*z^7 - 571440*xr^8*z^7 + 254738*Pi^2*xr^8*z^7 - 
       58344*xr^9*z^7 + 285240*Pi^2*xr^9*z^7 + 436596*xr^10*z^7 + 
       102928*Pi^2*xr^10*z^7 + 467388*xr^11*z^7 - 24470*Pi^2*xr^11*z^7 + 
       100584*xr^12*z^7 - 18250*Pi^2*xr^12*z^7 + 236736*xr^13*z^7 - 
       32864*Pi^2*xr^13*z^7 - 44244*xr^14*z^7 + 1696*Pi^2*xr^14*z^7 + 
       40788*xr^15*z^7 - 6302*Pi^2*xr^15*z^7 - 16968*xr^16*z^7 + 
       1782*Pi^2*xr^16*z^7 + 1755*z^8 - 90*Pi^2*z^8 - 28242*xr*z^8 + 
       5574*Pi^2*xr*z^8 + 16677*xr^2*z^8 + 1350*Pi^2*xr^2*z^8 - 
       66636*xr^3*z^8 + 17104*Pi^2*xr^3*z^8 - 10941*xr^4*z^8 + 
       17830*Pi^2*xr^4*z^8 + 132786*xr^5*z^8 - 2242*Pi^2*xr^5*z^8 - 
       114147*xr^6*z^8 + 35590*Pi^2*xr^6*z^8 + 168768*xr^7*z^8 - 
       160*Pi^2*xr^7*z^8 + 250785*xr^8*z^8 - 71702*Pi^2*xr^8*z^8 - 
       216270*xr^9*z^8 - 28222*Pi^2*xr^9*z^8 - 211929*xr^10*z^8 + 
       34754*Pi^2*xr^10*z^8 - 80604*xr^11*z^8 + 42016*Pi^2*xr^11*z^8 + 
       64953*xr^12*z^8 + 11490*Pi^2*xr^12*z^8 + 68526*xr^13*z^8 - 
       2694*Pi^2*xr^13*z^8 + 8343*xr^14*z^8 - 974*Pi^2*xr^14*z^8 + 
       21672*xr^15*z^8 - 2704*Pi^2*xr^15*z^8 - 5496*xr^16*z^8 + 
       424*Pi^2*xr^16*z^8 + 390*z^9 - 20*Pi^2*z^9 - 6858*xr*z^9 + 
       1286*Pi^2*xr*z^9 + 1017*xr^2*z^9 + 924*Pi^2*xr^2*z^9 + 
       11697*xr^3*z^9 - 594*Pi^2*xr^3*z^9 - 11460*xr^4*z^9 + 
       2552*Pi^2*xr^4*z^9 + 39276*xr^5*z^9 - 5490*Pi^2*xr^5*z^9 + 
       30891*xr^6*z^9 - 12900*Pi^2*xr^6*z^9 - 130653*xr^7*z^9 + 
       9462*Pi^2*xr^7*z^9 - 43722*xr^8*z^9 + 17488*Pi^2*xr^8*z^9 + 
       135942*xr^9*z^9 - 5422*Pi^2*xr^9*z^9 + 37743*xr^10*z^9 - 
       11244*Pi^2*xr^10*z^9 - 48105*xr^11*z^9 - 1398*Pi^2*xr^11*z^9 - 
       20184*xr^12*z^9 + 2984*Pi^2*xr^12*z^9 - 7560*xr^13*z^9 + 
       2714*Pi^2*xr^13*z^9 + 6093*xr^14*z^9 + 180*Pi^2*xr^14*z^9 + 
       6261*xr^15*z^9 - 558*Pi^2*xr^15*z^9 - 768*xr^16*z^9 + 
       36*Pi^2*xr^16*z^9 + 39*z^10 - 2*Pi^2*z^10 - 744*xr*z^10 + 
       104*Pi^2*xr*z^10 - 237*xr^2*z^10 + 142*Pi^2*xr^2*z^10 + 
       5232*xr^3*z^10 - 676*Pi^2*xr^3*z^10 + 603*xr^4*z^10 - 
       770*Pi^2*xr^4*z^10 - 15768*xr^5*z^10 + 1696*Pi^2*xr^5*z^10 - 
       825*xr^6*z^10 + 1630*Pi^2*xr^6*z^10 + 26400*xr^7*z^10 - 
       2300*Pi^2*xr^7*z^10 + 645*xr^8*z^10 - 1750*Pi^2*xr^8*z^10 - 
       26520*xr^9*z^10 + 1960*Pi^2*xr^9*z^10 - 279*xr^10*z^10 + 
       1082*Pi^2*xr^10*z^10 + 15984*xr^11*z^10 - 1084*Pi^2*xr^11*z^10 + 
       57*xr^12*z^10 - 422*Pi^2*xr^12*z^10 - 5352*xr^13*z^10 + 
       336*Pi^2*xr^13*z^10 - 3*xr^14*z^10 + 90*Pi^2*xr^14*z^10 + 
       768*xr^15*z^10 - 36*Pi^2*xr^15*z^10 - 8*Pi^2*xr*z^11 - 
       8*Pi^2*xr^2*z^11 + 40*Pi^2*xr^3*z^11 + 40*Pi^2*xr^4*z^11 - 
       80*Pi^2*xr^5*z^11 - 80*Pi^2*xr^6*z^11 + 80*Pi^2*xr^7*z^11 + 
       80*Pi^2*xr^8*z^11 - 40*Pi^2*xr^9*z^11 - 40*Pi^2*xr^10*z^11 + 
       8*Pi^2*xr^11*z^11 + 8*Pi^2*xr^12*z^11 + 
       36*xr^2*z*Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 108*xr^3*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 24*xr^4*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 348*xr^5*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 180*xr^6*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 408*xr^7*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 336*xr^8*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 216*xr^9*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 228*xr^10*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 60*xr^11*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 72*xr^12*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 12*xr^13*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 12*xr^14*z*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 240*xr^2*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 348*xr^3*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 108*xr^4*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 444*xr^5*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 804*xr^6*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1380*xr^7*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1968*xr^8*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 288*xr^9*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1056*xr^10*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 444*xr^11*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 60*xr^12*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 156*xr^13*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 84*xr^14*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 12*xr^15*z^2*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 624*xr^2*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 372*xr^3*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 120*xr^4*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2268*xr^5*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 12*xr^6*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3024*xr^7*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 8196*xr^8*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5580*xr^9*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1404*xr^10*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1056*xr^11*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 876*xr^12*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 312*xr^13*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 264*xr^14*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 84*xr^15*z^3*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 672*xr^2*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3276*xr^3*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1356*xr^4*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5388*xr^5*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3252*xr^6*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4656*xr^7*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3852*xr^8*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 7692*xr^9*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 5628*xr^10*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2640*xr^11*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2640*xr^12*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 264*xr^13*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 480*xr^14*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 252*xr^15*z^4*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 168*xr^2*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5964*xr^3*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2592*xr^4*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 21144*xr^5*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5304*xr^6*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 24540*xr^7*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 13896*xr^8*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 8328*xr^9*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 6048*xr^10*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 156*xr^11*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2616*xr^12*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1344*xr^13*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 528*xr^14*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 420*xr^15*z^5*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1344*xr^2*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4452*xr^3*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1356*xr^4*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 20448*xr^5*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 16296*xr^6*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 39828*xr^7*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 26232*xr^8*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 14784*xr^9*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 8880*xr^10*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1260*xr^11*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 348*xr^12*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1248*xr^13*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 312*xr^14*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 420*xr^15*z^6*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1680*xr^2*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 252*xr^3*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1608*xr^4*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3396*xr^5*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 6828*xr^6*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 11880*xr^7*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 22836*xr^8*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 22116*xr^9*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 13932*xr^10*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 5640*xr^11*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2724*xr^12*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 24*xr^13*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 24*xr^14*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 252*xr^15*z^7*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1056*xr^2*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1788*xr^3*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 2700*xr^4*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4548*xr^5*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4212*xr^6*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 4920*xr^7*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 3708*xr^8*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 1644*xr^9*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 4164*xr^10*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 3768*xr^11*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 2040*xr^12*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 552*xr^13*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 96*xr^14*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 84*xr^15*z^8*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 348*xr^2*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1104*xr^3*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1464*xr^4*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1692*xr^5*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1788*xr^6*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 924*xr^7*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 768*xr^8*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 1464*xr^9*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 804*xr^10*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 312*xr^11*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 504*xr^12*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 276*xr^13*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 60*xr^14*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 12*xr^15*z^9*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 48*xr^2*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 216*xr^3*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 288*xr^4*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 84*xr^5*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 540*xr^6*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 432*xr^7*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 216*xr^9*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 216*xr^10*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] - 120*xr^11*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 36*xr^13*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 12*xr^14*z^10*
        Sqrt[(1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,1}^{(3)}"] + 36*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 36*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 168*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 156*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 324*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 264*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 336*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 216*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 204*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 84*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 72*xr^12*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 12*xr^13*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12*xr^14*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 240*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 180*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 276*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1068*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 636*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1896*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 984*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 324*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12*xr^12*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 204*xr^13*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 84*xr^14*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12*xr^15*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 624*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 804*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1728*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 36*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 372*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1272*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4356*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2628*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 276*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2616*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1140*xr^12*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 600*xr^13*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr^14*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 84*xr^15*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 672*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2940*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 4788*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 7620*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 13236*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5064*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 16140*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 15828*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 10140*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 6792*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2448*xr^12*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 408*xr^13*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 192*xr^14*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 252*xr^15*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 168*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4620*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 3528*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 18384*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 17232*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 27732*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 31728*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 12816*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12888*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3588*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1032*xr^12*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 672*xr^13*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 192*xr^14*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 420*xr^15*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1344*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 3444*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2268*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 15336*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 336*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 26940*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 6720*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 8088*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 216*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 684*xr^11*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1956*xr^12*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1248*xr^13*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 648*xr^14*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 420*xr^15*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1680*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 588*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5040*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2604*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 8988*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 4656*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 9252*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 13884*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 5772*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 720*xr^11*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2364*xr^12*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 696*xr^13*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 696*xr^14*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 252*xr^15*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1056*xr^2*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 876*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 2772*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 2076*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1788*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 336*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 5580*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 60*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1140*xr^10*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1248*xr^11*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 744*xr^12*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 120*xr^13*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 384*xr^14*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 84*xr^15*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 348*xr^2*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 600*xr^3*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 432*xr^4*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 180*xr^5*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 1236*xr^6*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1212*xr^7*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 1080*xr^8*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 672*xr^9*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 660*xr^10*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 264*xr^11*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 72*xr^12*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12*xr^13*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 108*xr^14*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12*xr^15*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 48*xr^2*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 120*xr^3*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 48*xr^4*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 324*xr^5*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 132*xr^6*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 240*xr^7*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 192*xr^8*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 24*xr^9*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 24*xr^10*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 72*xr^11*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 48*xr^12*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] + 12*xr^13*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 12*xr^14*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RR}}^{(3)}"] - 72*xr^2*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 72*xr^3*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 336*xr^4*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 312*xr^5*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 648*xr^6*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 528*xr^7*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 672*xr^8*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 432*xr^9*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 408*xr^10*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 168*xr^11*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 144*xr^12*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 24*xr^13*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24*xr^14*z*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 480*xr^2*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24*xr^3*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 360*xr^4*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 552*xr^5*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2136*xr^6*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1272*xr^7*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3792*xr^8*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr^9*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1968*xr^10*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 648*xr^11*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24*xr^12*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 408*xr^13*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 168*xr^14*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24*xr^15*z^2*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1248*xr^2*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1608*xr^3*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 3456*xr^4*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 72*xr^5*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 744*xr^6*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2544*xr^7*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 8712*xr^8*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 5256*xr^9*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 552*xr^10*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5232*xr^11*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2280*xr^12*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1200*xr^13*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr^14*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 168*xr^15*z^3*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1344*xr^2*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5880*xr^3*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 9576*xr^4*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 15240*xr^5*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 26472*xr^6*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10128*xr^7*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 32280*xr^8*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 31656*xr^9*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 20280*xr^10*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 13584*xr^11*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4896*xr^12*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 816*xr^13*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 384*xr^14*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 504*xr^15*z^4*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 336*xr^2*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9240*xr^3*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 7056*xr^4*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 36768*xr^5*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 34464*xr^6*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 55464*xr^7*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 63456*xr^8*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 25632*xr^9*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 25776*xr^10*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 7176*xr^11*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2064*xr^12*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1344*xr^13*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 384*xr^14*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 840*xr^15*z^5*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2688*xr^2*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 6888*xr^3*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4536*xr^4*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 30672*xr^5*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 672*xr^6*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 53880*xr^7*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 13440*xr^8*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 16176*xr^9*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 432*xr^10*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1368*xr^11*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3912*xr^12*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2496*xr^13*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1296*xr^14*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 840*xr^15*z^6*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3360*xr^2*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1176*xr^3*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 10080*xr^4*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5208*xr^5*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 17976*xr^6*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 9312*xr^7*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 18504*xr^8*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 27768*xr^9*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 11544*xr^10*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1440*xr^11*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 4728*xr^12*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1392*xr^13*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1392*xr^14*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 504*xr^15*z^7*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2112*xr^2*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1752*xr^3*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 5544*xr^4*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 4152*xr^5*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 3576*xr^6*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 672*xr^7*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 11160*xr^8*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 120*xr^9*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2280*xr^10*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2496*xr^11*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 1488*xr^12*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 240*xr^13*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 768*xr^14*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 168*xr^15*z^8*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 696*xr^2*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1200*xr^3*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 864*xr^4*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 360*xr^5*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 2472*xr^6*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2424*xr^7*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 2160*xr^8*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1344*xr^9*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 1320*xr^10*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 528*xr^11*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 144*xr^12*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24*xr^13*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 216*xr^14*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24*xr^15*z^9*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 96*xr^2*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 240*xr^3*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 96*xr^4*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 648*xr^5*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 264*xr^6*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 480*xr^7*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 384*xr^8*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 48*xr^9*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 48*xr^10*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 144*xr^11*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 96*xr^12*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 24*xr^13*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] + 24*xr^14*z^10*
        Sqrt[(1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)/(1 + z)]*
        sqrm["T_{g,2_{\rm RV}}^{(3)}"] - 12*Zeta[3] + 36*xr*Zeta[3] + 
       72*xr^2*Zeta[3] - 240*xr^3*Zeta[3] - 180*xr^4*Zeta[3] + 
       684*xr^5*Zeta[3] + 240*xr^6*Zeta[3] - 1080*xr^7*Zeta[3] - 
       180*xr^8*Zeta[3] + 1020*xr^9*Zeta[3] + 72*xr^10*Zeta[3] - 
       576*xr^11*Zeta[3] - 12*xr^12*Zeta[3] + 180*xr^13*Zeta[3] - 
       24*xr^15*Zeta[3] - 120*z*Zeta[3] + 840*xr*z*Zeta[3] - 
       828*xr^2*z*Zeta[3] - 3000*xr^3*z*Zeta[3] + 6312*xr^4*z*Zeta[3] + 
       2664*xr^5*z*Zeta[3] - 15492*xr^6*z*Zeta[3] + 2856*xr^7*z*Zeta[3] + 
       19584*xr^8*z*Zeta[3] - 7464*xr^9*z*Zeta[3] - 13956*xr^10*z*Zeta[3] + 
       5976*xr^11*z*Zeta[3] + 5352*xr^12*z*Zeta[3] - 2184*xr^13*z*Zeta[3] - 
       828*xr^14*z*Zeta[3] + 312*xr^15*z*Zeta[3] - 24*xr^16*z*Zeta[3] - 
       540*z^2*Zeta[3] + 5940*xr*z^2*Zeta[3] - 8856*xr^2*z^2*Zeta[3] + 
       3312*xr^3*z^2*Zeta[3] - 276*xr^4*z^2*Zeta[3] - 
       25956*xr^5*z^2*Zeta[3] + 72720*xr^6*z^2*Zeta[3] - 
       9144*xr^7*z^2*Zeta[3] - 119412*xr^8*z^2*Zeta[3] + 
       68076*xr^9*z^2*Zeta[3] + 59304*xr^10*z^2*Zeta[3] - 
       55008*xr^11*z^2*Zeta[3] + 7380*xr^12*z^2*Zeta[3] + 
       10692*xr^13*z^2*Zeta[3] - 10656*xr^14*z^2*Zeta[3] + 
       2088*xr^15*z^2*Zeta[3] + 336*xr^16*z^2*Zeta[3] - 1440*z^3*Zeta[3] + 
       21600*xr*z^3*Zeta[3] - 32400*xr^2*z^3*Zeta[3] + 
       83688*xr^3*z^3*Zeta[3] - 126264*xr^4*z^3*Zeta[3] + 
       64944*xr^5*z^3*Zeta[3] - 60384*xr^6*z^3*Zeta[3] + 
       4824*xr^7*z^3*Zeta[3] + 331416*xr^8*z^3*Zeta[3] - 
       376704*xr^9*z^3*Zeta[3] + 29040*xr^10*z^3*Zeta[3] + 
       180504*xr^11*z^3*Zeta[3] - 168840*xr^12*z^3*Zeta[3] + 
       66672*xr^13*z^3*Zeta[3] - 23040*xr^14*z^3*Zeta[3] + 
       3624*xr^15*z^3*Zeta[3] + 2760*xr^16*z^3*Zeta[3] - 2520*z^4*Zeta[3] + 
       47880*xr*z^4*Zeta[3] - 63504*xr^2*z^4*Zeta[3] + 
       291480*xr^3*z^4*Zeta[3] - 377544*xr^4*z^4*Zeta[3] + 
       687816*xr^5*z^4*Zeta[3] - 1008192*xr^6*z^4*Zeta[3] + 
       907032*xr^7*z^4*Zeta[3] - 1205640*xr^8*z^4*Zeta[3] + 
       1775064*xr^9*z^4*Zeta[3] - 1354320*xr^10*z^4*Zeta[3] + 
       634248*xr^11*z^4*Zeta[3] - 274104*xr^12*z^4*Zeta[3] + 
       82008*xr^13*z^4*Zeta[3] + 1440*xr^14*z^4*Zeta[3] - 
       1848*xr^15*z^4*Zeta[3] + 8160*xr^16*z^4*Zeta[3] - 3024*z^5*Zeta[3] + 
       69552*xr*z^5*Zeta[3] - 74088*xr^2*z^5*Zeta[3] + 
       494424*xr^3*z^5*Zeta[3] - 469848*xr^4*z^5*Zeta[3] + 
       1465344*xr^5*z^5*Zeta[3] - 1474920*xr^6*z^5*Zeta[3] + 
       2183112*xr^7*z^5*Zeta[3] - 2602296*xr^8*z^5*Zeta[3] + 
       1229040*xr^9*z^5*Zeta[3] - 510840*xr^10*z^5*Zeta[3] + 
       215784*xr^11*z^5*Zeta[3] - 40392*xr^12*z^5*Zeta[3] - 
       38304*xr^13*z^5*Zeta[3] + 50760*xr^14*z^5*Zeta[3] - 
       15624*xr^15*z^5*Zeta[3] + 12840*xr^16*z^5*Zeta[3] - 2520*z^6*Zeta[3] + 
       68040*xr*z^6*Zeta[3] - 51408*xr^2*z^6*Zeta[3] + 
       469560*xr^3*z^6*Zeta[3] - 252888*xr^4*z^6*Zeta[3] + 
       1291464*xr^5*z^6*Zeta[3] - 453792*xr^6*z^6*Zeta[3] + 
       1488888*xr^7*z^6*Zeta[3] + 68616*xr^8*z^6*Zeta[3] - 
       423528*xr^9*z^6*Zeta[3] - 264528*xr^10*z^6*Zeta[3] - 
       360216*xr^11*z^6*Zeta[3] + 54360*xr^12*z^6*Zeta[3] - 
       149544*xr^13*z^6*Zeta[3] + 54720*xr^14*z^6*Zeta[3] - 
       25368*xr^15*z^6*Zeta[3] + 11856*xr^16*z^6*Zeta[3] - 1440*z^7*Zeta[3] + 
       44640*xr*z^7*Zeta[3] - 18576*xr^2*z^7*Zeta[3] + 
       243192*xr^3*z^7*Zeta[3] - 11976*xr^4*z^7*Zeta[3] + 
       400464*xr^5*z^7*Zeta[3] + 286080*xr^6*z^7*Zeta[3] + 
       41160*xr^7*z^7*Zeta[3] + 681768*xr^8*z^7*Zeta[3] + 
       617280*xr^9*z^7*Zeta[3] + 171696*xr^10*z^7*Zeta[3] - 
       90360*xr^11*z^7*Zeta[3] - 2808*xr^12*z^7*Zeta[3] - 
       104688*xr^13*z^7*Zeta[3] + 19296*xr^14*z^7*Zeta[3] - 
       21192*xr^15*z^7*Zeta[3] + 6456*xr^16*z^7*Zeta[3] - 540*z^8*Zeta[3] + 
       18900*xr*z^8*Zeta[3] - 1080*xr^2*z^8*Zeta[3] + 
       51768*xr^3*z^8*Zeta[3] + 37596*xr^4*z^8*Zeta[3] - 
       55476*xr^5*z^8*Zeta[3] + 81936*xr^6*z^8*Zeta[3] - 
       75456*xr^7*z^8*Zeta[3] - 246564*xr^8*z^8*Zeta[3] - 
       20052*xr^9*z^8*Zeta[3] + 109704*xr^10*z^8*Zeta[3] + 
       106200*xr^11*z^8*Zeta[3] + 16740*xr^12*z^8*Zeta[3] - 
       15948*xr^13*z^8*Zeta[3] + 288*xr^14*z^8*Zeta[3] - 
       9936*xr^15*z^8*Zeta[3] + 1920*xr^16*z^8*Zeta[3] - 120*z^9*Zeta[3] + 
       4680*xr*z^9*Zeta[3] + 1476*xr^2*z^9*Zeta[3] - 5760*xr^3*z^9*Zeta[3] + 
       6576*xr^4*z^9*Zeta[3] - 25704*xr^5*z^9*Zeta[3] - 
       37812*xr^6*z^9*Zeta[3] + 64368*xr^7*z^9*Zeta[3] + 
       60408*xr^8*z^9*Zeta[3] - 49032*xr^9*z^9*Zeta[3] - 
       39972*xr^10*z^9*Zeta[3] + 6048*xr^11*z^9*Zeta[3] + 
       9312*xr^12*z^9*Zeta[3] + 7848*xr^13*z^9*Zeta[3] - 
       108*xr^14*z^9*Zeta[3] - 2448*xr^15*z^9*Zeta[3] + 
       240*xr^16*z^9*Zeta[3] - 12*z^10*Zeta[3] + 516*xr*z^10*Zeta[3] + 
       360*xr^2*z^10*Zeta[3] - 3336*xr^3*z^10*Zeta[3] - 
       1908*xr^4*z^10*Zeta[3] + 9180*xr^5*z^10*Zeta[3] + 
       4560*xr^6*z^10*Zeta[3] - 13920*xr^7*z^10*Zeta[3] - 
       5940*xr^8*z^10*Zeta[3] + 12540*xr^9*z^10*Zeta[3] + 
       4392*xr^10*z^10*Zeta[3] - 6696*xr^11*z^10*Zeta[3] - 
       1740*xr^12*z^10*Zeta[3] + 1956*xr^13*z^10*Zeta[3] + 
       288*xr^14*z^10*Zeta[3] - 240*xr^15*z^10*Zeta[3])/
      (24*(-1 + xr - z)*(1 + z)^2*(1 + z + xr*z)*
       (1 + 2*xr + xr^2 + z - 2*xr*z + xr^2*z)^3*
       (1 - 2*xr + xr^2 + z + 2*xr*z + xr^2*z)^3))}


==> anc/cis_NNLO_q0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;q_{NS};n_h}^{(2),[0]}" -> 
  Cf*LL^2*Nh*tr*((-2*(1 + x))/3 + (4*DD[0, 1 - x])/3 + delta[1 - x]) + 
   Cf*LL*Nh*tr*((-2*(3 + 2*x))/3 - (4*DD[1, 1 - x])/3 - 
     (2*(1 + x^2)*G0[0, x])/(3*(-1 + x)) + DD[0, 1 - x]*
      (1 - (4*G0[0, z])/3) + delta[1 - x]*((27 + 2*Pi^2)/9 - G0[0, z]) + 
     (2*(1 + x)*G0[0, z])/3 + (2*(1 + x)*G0[1, x])/3) + 
   Cf*Nh*tr*(-(DD[0, 1 - x]*G0[0, z]) + (4*DD[1, 1 - x]*G0[0, z])/3 + 
     (2*(1 + x^2)*G0[0, x]*G0[0, z])/(3*(-1 + x)) + 
     G0[0, z]*((2*(3 + 2*x))/3 - (2*(1 + x)*G0[1, x])/3) + 
     delta[1 - x]*((2*G0[0, z]^3)/9 + (4*R10*(-19 + 46*z)*G0[-1, 1, R10])/9 - 
       8*z^2*G0[-1, -1, -1, R10] - 8*z^2*G0[-1, -1, 1, R10] + 
       (8*(-1 + 3*z^2)*G0[-1, 1, -1, R10])/3 + 
       (8*(-1 + 3*z^2)*G0[-1, 1, 1, R10])/3 + 
       (8*(-1 + 3*z^2)*G0[1, -1, -1, R10])/3 + 
       (8*(-1 + 3*z^2)*G0[1, -1, 1, R10])/3 - 8*z^2*G0[1, 1, -1, R10] - 
       8*z^2*G0[1, 1, 1, R10] - (32*(-1 + 6*z^2)*G0[1, R10]*Log[2]^2)/3 + 
       (G0[0, z]^2*(-19*R10 + 46*R10*z + 72*z^2*Log[2]))/9 + 
       (2*G0[1, R10]^2*(-19*R10 + 46*R10*z - 24*Log[2] + 144*z^2*Log[2]))/9 + 
       G0[0, z]*((-4*G0[1, R10]*(-19*R10 + 46*R10*z - 12*Log[2] + 
            72*z^2*Log[2]))/9 - (2*(-92 + 3*Pi^2 + 330*z + 36*Log[2]^2 - 
            432*z^2*Log[2]^2))/27) + (3355 - 8568*z + 1368*R10*Log[2]^2 - 
         3312*R10*z*Log[2]^2 - 576*Log[2]^3 + 5184*z^2*Log[2]^3 - 
         756*Zeta[3] + 4536*z^2*Zeta[3])/162)), 
 "c_{L;q_{NS};n_h}^{(2),[0]}" -> (-4*Cf*LL*Nh*tr*x)/3 + 
   (4*Cf*Nh*tr*x*G0[0, z])/3, "c_{3;q_{NS};n_h}^{(2),[0]}" -> 
  Cf*LL^2*Nh*tr*((-2*(1 + x))/3 + (4*DD[0, 1 - x])/3 + delta[1 - x]) + 
   Cf*LL*Nh*tr*((-2*(2 + x))/3 - (4*DD[1, 1 - x])/3 - 
     (2*(1 + x^2)*G0[0, x])/(3*(-1 + x)) + DD[0, 1 - x]*
      (1 - (4*G0[0, z])/3) + delta[1 - x]*((27 + 2*Pi^2)/9 - G0[0, z]) + 
     (2*(1 + x)*G0[0, z])/3 + (2*(1 + x)*G0[1, x])/3) + 
   Cf*Nh*(delta[1 - x]/18 + tr*(-(DD[0, 1 - x]*G0[0, z]) + 
       (4*DD[1, 1 - x]*G0[0, z])/3 + (2*(1 + x^2)*G0[0, x]*G0[0, z])/
        (3*(-1 + x)) + G0[0, z]*((2*(2 + x))/3 - (2*(1 + x)*G0[1, x])/3) + 
       delta[1 - x]*((2*G0[0, z]^3)/9 + (4*R10*(-19 + 46*z)*G0[-1, 1, R10])/
          9 - 8*z^2*G0[-1, -1, -1, R10] - 8*z^2*G0[-1, -1, 1, R10] + 
         (8*(-1 + 3*z^2)*G0[-1, 1, -1, R10])/3 + 
         (8*(-1 + 3*z^2)*G0[-1, 1, 1, R10])/3 + 
         (8*(-1 + 3*z^2)*G0[1, -1, -1, R10])/3 + 
         (8*(-1 + 3*z^2)*G0[1, -1, 1, R10])/3 - 8*z^2*G0[1, 1, -1, R10] - 
         8*z^2*G0[1, 1, 1, R10] - (32*(-1 + 6*z^2)*G0[1, R10]*Log[2]^2)/3 + 
         (G0[0, z]^2*(-19*R10 + 46*R10*z + 72*z^2*Log[2]))/9 + 
         (2*G0[1, R10]^2*(-19*R10 + 46*R10*z - 24*Log[2] + 144*z^2*Log[2]))/
          9 + G0[0, z]*((-4*G0[1, R10]*(-19*R10 + 46*R10*z - 12*Log[2] + 
              72*z^2*Log[2]))/9 - (2*(-92 + 3*Pi^2 + 330*z + 36*Log[2]^2 - 
              432*z^2*Log[2]^2))/27) + (3337 - 8568*z + 1368*R10*Log[2]^2 - 
           3312*R10*z*Log[2]^2 - 576*Log[2]^3 + 5184*z^2*Log[2]^3 - 
           756*Zeta[3] + 4536*z^2*Zeta[3])/162)))}


==> anc/cis_NNLO_q1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;q_{NS}}^{(2),[1]}" -> 
  LL^2*(Cf*(Ca*((11*(1 + xr))/12 - (11*DD[0, 1 - xr])/6 - 
         (11*delta[1 - xr])/8) + Nf*tr*((-1 - xr)/3 + (2*DD[0, 1 - xr])/3 + 
         delta[1 - xr]/2) + Nh*tr*((-2*(1 + xr))/3 + (4*DD[0, 1 - xr])/3 + 
         delta[1 - xr])) + Cf^2*((-5 - xr)/2 + 3*DD[0, 1 - xr] + 
       4*DD[1, 1 - xr] + ((27 - 8*Pi^2)*delta[1 - xr])/24 + 
       ((1 + 3*xr^2)*G0[0, xr])/(2*(-1 + xr)) - 2*(1 + xr)*G0[1, xr])) + 
   Cf^2*(8*DD[3, 1 - xr] + DD[2, 1 - xr]*(-12 + 24*G0[-1, z] - 12*G0[0, z]) + 
     ((-11 + 35*xr - 50*xr^2 + 104*xr^3 - 239*xr^4 + 299*xr^5 - 180*xr^6 + 
        42*xr^7 - 72*z + 223*xr*z - 367*xr^2*z + 657*xr^3*z - 979*xr^4*z + 
        808*xr^5*z - 306*xr^6*z + 36*xr^7*z - 195*z^2 + 571*xr*z^2 - 
        917*xr^2*z^2 + 1276*xr^3*z^2 - 1242*xr^4*z^2 + 639*xr^5*z^2 - 
        150*xr^6*z^2 + 18*xr^7*z^2 - 280*z^3 + 756*xr*z^3 - 1068*xr^2*z^3 + 
        1018*xr^3*z^3 - 515*xr^4*z^3 + 88*xr^5*z^3 - 3*xr^6*z^3 - 225*z^4 + 
        549*xr*z^4 - 626*xr^2*z^4 + 323*xr^3*z^4 + 10*xr^4*z^4 - 
        43*xr^5*z^4 - 96*z^5 + 211*xr*z^5 - 185*xr^2*z^5 + 37*xr^3*z^5 + 
        19*xr^4*z^5 + 2*xr^5*z^5 - 17*z^6 + 37*xr*z^6 - 31*xr^2*z^6 + 
        11*xr^3*z^6 - 4*xr^4*z^6 + 2*xr*z^7 - 4*xr^2*z^7 + 2*xr^3*z^7)*
       G0[-1, -1, z])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     4*(1 + xr)*G0[-1, 0, xr] - ((-4 + 10*xr - 18*xr^2 + 88*xr^3 - 238*xr^4 + 
        300*xr^5 - 180*xr^6 + 42*xr^7 - 28*z + 82*xr*z - 201*xr^2*z + 
        571*xr^3*z - 961*xr^4*z + 807*xr^5*z - 306*xr^6*z + 36*xr^7*z - 
        80*z^2 + 243*xr*z^2 - 571*xr^2*z^2 + 1104*xr^3*z^2 - 1196*xr^4*z^2 + 
        632*xr^5*z^2 - 150*xr^6*z^2 + 18*xr^7*z^2 - 120*z^3 + 354*xr*z^3 - 
        702*xr^2*z^3 + 857*xr^3*z^3 - 471*xr^4*z^3 + 81*xr^5*z^3 - 
        3*xr^6*z^3 - 100*z^4 + 276*xr*z^4 - 424*xr^2*z^4 + 254*xr^3*z^4 + 
        27*xr^4*z^4 - 45*xr^5*z^4 - 44*z^5 + 114*xr*z^5 - 133*xr^2*z^5 + 
        28*xr^3*z^5 + 21*xr^4*z^5 + 2*xr^5*z^5 - 8*z^6 + 23*xr*z^6 - 
        27*xr^2*z^6 + 12*xr^3*z^6 - 4*xr^4*z^6 + 2*xr*z^7 - 4*xr^2*z^7 + 
        2*xr^3*z^7)*G0[-1, 0, z])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     G0[0, xr]*((-93 - 8*Pi^2 + 522*xr + 32*Pi^2*xr - 1710*xr^2 - 
         64*Pi^2*xr^2 + 3912*xr^3 + 96*Pi^2*xr^3 - 5733*xr^4 - 
         104*Pi^2*xr^4 + 4950*xr^5 + 64*Pi^2*xr^5 - 2280*xr^6 - 
         16*Pi^2*xr^6 + 432*xr^7 - 591*z - 56*Pi^2*z + 2859*xr*z + 
         184*Pi^2*xr*z - 7749*xr^2*z - 304*Pi^2*xr^2*z + 14241*xr^3*z + 
         472*Pi^2*xr^3*z - 16098*xr^4*z - 688*Pi^2*xr^4*z + 9864*xr^5*z + 
         736*Pi^2*xr^5*z - 2670*xr^6*z - 536*Pi^2*xr^6*z + 144*xr^7*z + 
         240*Pi^2*xr^7*z - 48*Pi^2*xr^8*z - 1593*z^2 - 168*Pi^2*z^2 + 
         6492*xr*z^2 + 456*Pi^2*xr*z^2 - 13857*xr^2*z^2 - 740*Pi^2*xr^2*z^2 + 
         18660*xr^3*z^2 + 1520*Pi^2*xr^3*z^2 - 13872*xr^4*z^2 - 
         2472*Pi^2*xr^4*z^2 + 4146*xr^5*z^2 + 2288*Pi^2*xr^5*z^2 + 
         168*xr^6*z^2 - 1076*Pi^2*xr^6*z^2 - 144*xr^7*z^2 + 
         168*Pi^2*xr^7*z^2 + 24*Pi^2*xr^8*z^2 - 2355*z^3 - 280*Pi^2*z^3 + 
         7845*xr*z^3 + 640*Pi^2*xr*z^3 - 12258*xr^2*z^3 - 
         1228*Pi^2*xr^2*z^3 + 10074*xr^3*z^3 + 2916*Pi^2*xr^3*z^3 - 
         2694*xr^4*z^3 - 3908*Pi^2*xr^4*z^3 - 816*xr^5*z^3 + 
         2364*Pi^2*xr^5*z^3 + 60*xr^6*z^3 - 432*Pi^2*xr^6*z^3 + 
         144*xr^7*z^3 - 72*Pi^2*xr^7*z^3 - 2055*z^4 - 280*Pi^2*z^4 + 
         5370*xr*z^4 + 560*Pi^2*xr*z^4 - 5592*xr^2*z^4 - 1352*Pi^2*xr^2*z^4 + 
         2118*xr^3*z^4 + 2928*Pi^2*xr^3*z^4 + 75*xr^4*z^4 - 
         2692*Pi^2*xr^4*z^4 + 582*xr^5*z^4 + 784*Pi^2*xr^5*z^4 - 
         492*xr^6*z^4 + 52*Pi^2*xr^6*z^4 - 1053*z^5 - 168*Pi^2*z^5 + 
         2037*xr*z^5 + 312*Pi^2*xr*z^5 - 1473*xr^2*z^5 - 872*Pi^2*xr^2*z^5 + 
         1047*xr^3*z^5 + 1424*Pi^2*xr^3*z^5 - 1158*xr^4*z^5 - 
         732*Pi^2*xr^4*z^5 + 612*xr^5*z^5 + 36*Pi^2*xr^5*z^5 + 6*xr^6*z^5 - 
         291*z^6 - 56*Pi^2*z^6 + 384*xr*z^6 + 104*Pi^2*xr*z^6 - 
         441*xr^2*z^6 - 276*Pi^2*xr^2*z^6 + 798*xr^3*z^6 + 
         288*Pi^2*xr^3*z^6 - 414*xr^4*z^6 - 60*Pi^2*xr^4*z^6 - 18*xr^5*z^6 - 
         33*z^7 - 8*Pi^2*z^7 + 27*xr*z^7 + 16*Pi^2*xr*z^7 - 120*xr^2*z^7 - 
         28*Pi^2*xr^2*z^7 + 126*xr^3*z^7 + 20*Pi^2*xr^3*z^7 + 6*xr^4*z^7)/
        (12*(-1 + xr)^2*(-1 + xr - z)^3*(1 + z)^4) + 
       (z*(-4 + 18*xr - 63*xr^2 + 147*xr^3 - 181*xr^4 + 107*xr^5 - 24*xr^6 - 
          20*z + 73*xr*z - 201*xr^2*z + 416*xr^3*z - 480*xr^4*z + 
          302*xr^5*z - 114*xr^6*z + 24*xr^7*z - 40*z^2 + 114*xr*z^2 - 
          242*xr^2*z^2 + 477*xr^3*z^2 - 521*xr^4*z^2 + 285*xr^5*z^2 - 
          69*xr^6*z^2 - 40*z^3 + 86*xr*z^3 - 154*xr^2*z^3 + 322*xr^3*z^3 - 
          291*xr^4*z^3 + 89*xr^5*z^3 - 20*z^4 + 34*xr*z^4 - 75*xr^2*z^4 + 
          144*xr^3*z^4 - 73*xr^4*z^4 + 2*xr^5*z^4 - 4*z^5 + 9*xr*z^5 - 
          29*xr^2*z^5 + 32*xr^3*z^5 - 4*xr^4*z^5 + 2*xr*z^6 - 4*xr^2*z^6 + 
          2*xr^3*z^6)*G0[0, z])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
       (2*(1 + xr^2 + 4*z + 10*xr^2*z - 18*xr^3*z + 12*xr^4*z + 6*z^2 + 
          16*xr^2*z^2 - 18*xr^3*z^2 + 6*xr^4*z^2 + 4*z^3 + 8*xr^2*z^3 + z^4 + 
          xr^2*z^4)*G0[-1, -1, z])/((-1 + xr)*(1 + z)^4) - 
       ((1 - xr^2 + 4*z + 8*xr^2*z - 36*xr^3*z + 24*xr^4*z + 6*z^2 + 
          14*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 + 4*z^3 + 4*xr^2*z^3 + 
          z^4 - xr^2*z^4)*G0[-1, 0, z])/((-1 + xr)*(1 + z)^4)) - 
     ((-4 + 8*xr - 4*xr^2 - 16*z + 32*xr*z - 17*xr^2*z + 2*xr^3*z - xr^4*z - 
        24*z^2 + 51*xr*z^2 - 34*xr^2*z^2 + 19*xr^3*z^2 + 22*xr^4*z^2 - 
        54*xr^5*z^2 + 24*xr^6*z^2 - 16*z^3 + 39*xr*z^3 - 18*xr^2*z^3 + 
        2*xr^3*z^3 + 29*xr^4*z^3 - 24*xr^5*z^3 - 4*z^4 + 11*xr*z^4 + 
        22*xr^2*z^4 - 31*xr^3*z^4 + 14*xr^4*z^4 - 3*xr*z^5 + 23*xr^2*z^5 - 
        18*xr^3*z^5 + 2*xr^4*z^5 - 2*xr*z^6 + 4*xr^2*z^6 - 2*xr^3*z^6)*
       G0[0, -1, z])/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
     ((-13 + 29*xr - 13*xr^2 + 67*xr^3 - 290*xr^4 + 436*xr^5 - 288*xr^6 + 
        72*xr^7 - 66*z + 106*xr*z + 124*xr^2*z - 238*xr^3*z - 290*xr^4*z + 
        784*xr^5*z - 540*xr^6*z + 120*xr^7*z - 135*z^2 + 137*xr*z^2 + 
        524*xr^2*z^2 - 1224*xr^3*z^2 + 824*xr^4*z^2 - 18*xr^5*z^2 - 
        108*xr^6*z^2 - 140*z^3 + 68*xr*z^3 + 728*xr^2*z^3 - 1804*xr^3*z^3 + 
        1666*xr^4*z^3 - 644*xr^5*z^3 + 102*xr^6*z^3 - 75*z^4 + 7*xr*z^4 + 
        475*xr^2*z^4 - 1279*xr^3*z^4 + 1072*xr^4*z^4 - 272*xr^5*z^4 - 
        18*z^5 + 2*xr*z^5 + 164*xr^2*z^5 - 450*xr^3*z^5 + 230*xr^4*z^5 - 
        z^6 + 3*xr*z^6 + 30*xr^2*z^6 - 56*xr^3*z^6)*G0[0, 0, xr])/
      (2*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     ((6 - 18*xr + 18*xr^2 - 6*xr^3 + 34*z - 93*xr*z + 91*xr^2*z - 
        45*xr^3*z + 19*xr^4*z - 6*xr^5*z + 80*z^2 - 200*xr*z^2 + 
        193*xr^2*z^2 - 128*xr^3*z^2 + 46*xr^4*z^2 + 63*xr^5*z^2 - 
        78*xr^6*z^2 + 24*xr^7*z^2 + 100*z^3 - 228*xr*z^3 + 197*xr^2*z^3 - 
        124*xr^3*z^3 + 3*xr^4*z^3 + 96*xr^5*z^3 - 48*xr^6*z^3 + 70*z^4 - 
        142*xr*z^4 + 69*xr^2*z^4 + 6*xr^3*z^4 - 50*xr^4*z^4 + 35*xr^5*z^4 + 
        26*z^5 - 41*xr*z^5 - 32*xr^2*z^5 + 63*xr^3*z^5 - 30*xr^4*z^5 + 
        2*xr^5*z^5 + 4*z^6 - 28*xr^2*z^6 + 24*xr^3*z^6 - 4*xr^4*z^6 + 
        2*xr*z^7 - 4*xr^2*z^7 + 2*xr^3*z^7)*G0[0, 0, z])/
      ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     DD[1, 1 - xr]*((-4*(9 + 2*Pi^2))/3 - 12*G0[-1, z] + 10*G0[0, z] + 
       32*G0[-1, -1, z] - 16*G0[-1, 0, z] - 24*G0[0, -1, z] + 
       16*G0[0, 0, z]) + G0[1, xr]*
      (-1/6*(72 - 6*Pi^2 - 399*xr + 12*Pi^2*xr + 843*xr^2 + 14*Pi^2*xr^2 - 
          819*xr^3 - 54*Pi^2*xr^3 + 309*xr^4 + 48*Pi^2*xr^4 + 30*xr^5 - 
          14*Pi^2*xr^5 - 36*xr^6 + 393*z - 43*Pi^2*z - 2037*xr*z + 
          74*Pi^2*xr*z + 3900*xr^2*z + 82*Pi^2*xr^2*z - 3438*xr^3*z - 
          218*Pi^2*xr^3*z + 1359*xr^4*z + 49*Pi^2*xr^4*z - 177*xr^5*z + 
          140*Pi^2*xr^5*z - 108*Pi^2*xr^6*z + 24*Pi^2*xr^7*z + 846*z^2 - 
          132*Pi^2*z^2 - 4242*xr*z^2 + 189*Pi^2*xr*z^2 + 7533*xr^2*z^2 + 
          217*Pi^2*xr^2*z^2 - 6240*xr^3*z^2 - 375*Pi^2*xr^3*z^2 + 
          2703*xr^4*z^2 - 111*Pi^2*xr^4*z^2 - 708*xr^5*z^2 + 
          344*Pi^2*xr^5*z^2 + 108*xr^6*z^2 - 144*Pi^2*xr^6*z^2 + 
          12*Pi^2*xr^7*z^2 + 855*z^3 - 225*Pi^2*z^3 - 4620*xr*z^3 + 
          255*Pi^2*xr*z^3 + 8070*xr^2*z^3 + 338*Pi^2*xr^2*z^3 - 
          6543*xr^3*z^3 - 387*Pi^2*xr^3*z^3 + 2928*xr^4*z^3 - 
          159*Pi^2*xr^4*z^3 - 762*xr^5*z^3 + 216*Pi^2*xr^5*z^3 + 
          72*xr^6*z^3 - 36*Pi^2*xr^6*z^3 + 300*z^4 - 230*Pi^2*z^4 - 
          2835*xr*z^4 + 190*Pi^2*xr*z^4 + 5445*xr^2*z^4 + 332*Pi^2*xr^2*z^4 - 
          4281*xr^3*z^4 - 281*Pi^2*xr^3*z^4 + 1629*xr^4*z^4 - 
          29*Pi^2*xr^4*z^4 - 258*xr^5*z^4 + 26*Pi^2*xr^5*z^4 - 153*z^5 - 
          141*Pi^2*z^5 - 1029*xr*z^5 + 72*Pi^2*xr*z^5 + 2448*xr^2*z^5 + 
          202*Pi^2*xr^2*z^5 - 1614*xr^3*z^5 - 135*Pi^2*xr^3*z^5 + 
          345*xr^4*z^5 + 18*Pi^2*xr^4*z^5 + 3*xr^5*z^5 - 162*z^6 - 
          48*Pi^2*z^6 - 252*xr*z^6 + 9*Pi^2*xr*z^6 + 675*xr^2*z^6 + 
          69*Pi^2*xr^2*z^6 - 252*xr^3*z^6 - 30*Pi^2*xr^3*z^6 - 9*xr^4*z^6 - 
          39*z^7 - 7*Pi^2*z^7 - 42*xr*z^7 - Pi^2*xr*z^7 + 78*xr^2*z^7 + 
          10*Pi^2*xr^2*z^7 + 3*xr^3*z^7)/((-1 + xr)*(-1 + xr - z)^3*
          (1 + z)^4) - ((-30 + 6*xr - 2*xr^2 - 119*z + 19*xr*z + 8*xr^2*z - 
          36*xr^3*z + 24*xr^4*z - 177*z^2 + 21*xr*z^2 + 20*xr^2*z^2 - 
          36*xr^3*z^2 + 12*xr^4*z^2 - 117*z^3 + 9*xr*z^3 + 12*xr^2*z^3 - 
          29*z^4 + xr*z^4 + 2*xr^2*z^4)*G0[-1, -1, z])/
        ((-1 + xr)*(1 + z)^4) + ((-20 + 6*xr - 8*xr^2 - 79*z + 19*xr*z - 
          16*xr^2*z - 36*xr^3*z + 24*xr^4*z - 117*z^2 + 21*xr*z^2 - 
          16*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 - 77*z^3 + 9*xr*z^3 - 
          12*xr^2*z^3 - 19*z^4 + xr*z^4 - 4*xr^2*z^4)*G0[-1, 0, z])/
        ((-1 + xr)*(1 + z)^4) + ((-26 + 6*xr - 6*xr^2 - 103*z + 19*xr*z - 
          8*xr^2*z - 36*xr^3*z + 24*xr^4*z - 153*z^2 + 21*xr*z^2 - 
          4*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 - 101*z^3 + 9*xr*z^3 - 
          4*xr^2*z^3 - 25*z^4 + xr*z^4 - 2*xr^2*z^4)*G0[0, -1, z])/
        ((-1 + xr)*(1 + z)^4) - ((-20 + 6*xr - 8*xr^2 - 79*z + 19*xr*z - 
          16*xr^2*z - 36*xr^3*z + 24*xr^4*z - 117*z^2 + 21*xr*z^2 - 
          16*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 - 77*z^3 + 9*xr*z^3 - 
          12*xr^2*z^3 - 19*z^4 + xr*z^4 - 4*xr^2*z^4)*G0[0, 0, z])/
        ((-1 + xr)*(1 + z)^4)) + G0[1 + z, xr]*
      ((-111 - 28*Pi^2 + 240*xr + 116*Pi^2*xr - 51*xr^2 - 216*Pi^2*xr^2 - 
         246*xr^3 + 196*Pi^2*xr^3 + 240*xr^4 - 68*Pi^2*xr^4 - 72*xr^5 - 
         471*z - 130*Pi^2*z + 801*xr*z + 498*Pi^2*xr*z - 360*xr^2*z - 
         858*Pi^2*xr^2*z + 858*xr^3*z + 586*Pi^2*xr^3*z - 1548*xr^4*z + 
         120*Pi^2*xr^4*z + 720*xr^5*z - 312*Pi^2*xr^5*z + 96*Pi^2*xr^6*z - 
         792*z^2 - 240*Pi^2*z^2 + 1194*xr*z^2 + 818*Pi^2*xr*z^2 - 
         1344*xr^2*z^2 - 1208*Pi^2*xr^2*z^2 + 3024*xr^3*z^2 + 
         498*Pi^2*xr^3*z^2 - 2880*xr^4*z^2 + 420*Pi^2*xr^4*z^2 + 
         792*xr^5*z^2 - 288*Pi^2*xr^5*z^2 - 678*z^3 - 220*Pi^2*z^3 + 
         1212*xr*z^3 + 626*Pi^2*xr*z^3 - 1956*xr^2*z^3 - 732*Pi^2*xr^2*z^3 + 
         2388*xr^3*z^3 + 190*Pi^2*xr^3*z^3 - 984*xr^4*z^3 + 
         136*Pi^2*xr^4*z^3 - 327*z^4 - 100*Pi^2*z^4 + 882*xr*z^4 + 
         210*Pi^2*xr*z^4 - 1083*xr^2*z^4 - 192*Pi^2*xr^2*z^4 + 402*xr^3*z^4 + 
         106*Pi^2*xr^3*z^4 + 108*xr^4*z^4 - 24*Pi^2*xr^4*z^4 - 99*z^5 - 
         18*Pi^2*z^5 + 339*xr*z^5 + 20*Pi^2*xr*z^5 - 180*xr^2*z^5 - 
         26*Pi^2*xr^2*z^5 - 66*xr^3*z^5 + 24*Pi^2*xr^3*z^5 - 18*z^6 + 
         36*xr*z^6 - 18*xr^2*z^6)/(12*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) + 
       ((4 - 6*xr + 8*xr^2 + 3*z - xr*z + 4*xr^2*z)*G0[-1, -1, z])/
        ((-1 + xr)*(1 + z)) - ((2 - 6*xr + 6*xr^2 + z - xr*z + 2*xr^2*z)*
         G0[-1, 0, z])/((-1 + xr)*(1 + z)) - 
       ((-2 + 6*xr - 6*xr^2 - 7*z + 19*xr*z - 8*xr^2*z - 36*xr^3*z + 
          24*xr^4*z - 9*z^2 + 21*xr*z^2 - 4*xr^2*z^2 - 36*xr^3*z^2 + 
          12*xr^4*z^2 - 5*z^3 + 9*xr*z^3 - 4*xr^2*z^3 - z^4 + xr*z^4 - 
          2*xr^2*z^4)*G0[0, -1, z])/((-1 + xr)*(1 + z)^4) + 
       ((-4 + 6*xr - 8*xr^2 - 15*z + 19*xr*z - 16*xr^2*z - 36*xr^3*z + 
          24*xr^4*z - 21*z^2 + 21*xr*z^2 - 16*xr^2*z^2 - 36*xr^3*z^2 + 
          12*xr^4*z^2 - 13*z^3 + 9*xr*z^3 - 12*xr^2*z^3 - 3*z^4 + xr*z^4 - 
          4*xr^2*z^4)*G0[0, 0, z])/((-1 + xr)*(1 + z)^4)) + 
     ((11 - 12*xr - 46*xr^2 + 102*xr^3 - 79*xr^4 + 30*xr^5 - 6*xr^6 + 40*z + 
        9*xr*z - 325*xr^2*z + 465*xr^3*z - 177*xr^4*z - 42*xr^5*z + 
        30*xr^6*z + 50*z^2 + 109*xr*z^2 - 615*xr^2*z^2 + 557*xr^3*z^2 - 
        37*xr^4*z^2 - 72*xr^5*z^2 + 20*z^3 + 153*xr*z^3 - 458*xr^2*z^3 + 
        234*xr^3*z^3 + 25*xr^4*z^3 - 5*z^4 + 75*xr*z^4 - 141*xr^2*z^4 + 
        40*xr^3*z^4 - 4*z^5 + 10*xr*z^5 - 19*xr^2*z^5)*G0[0, 1, xr])/
      ((-1 + xr)*(-1 + xr - z)^2*(1 + z)^3) - 
     ((7 - 8*xr - 28*xr^2 + 70*xr^3 - 65*xr^4 + 30*xr^5 - 6*xr^6 + 27*z - 
        2*xr*z - 175*xr^2*z + 252*xr^3*z - 84*xr^4*z - 42*xr^5*z + 
        24*xr^6*z + 38*z^2 + 37*xr*z^2 - 261*xr^2*z^2 + 195*xr^3*z^2 + 
        29*xr^4*z^2 - 48*xr^5*z^2 + 6*xr^6*z^2 + 22*z^3 + 41*xr*z^3 - 
        90*xr^2*z^3 - 75*xr^3*z^3 + 123*xr^4*z^3 - 33*xr^5*z^3 + 3*z^4 + 
        xr*z^4 + 47*xr^2*z^4 - 107*xr^3*z^4 + 44*xr^4*z^4 - z^5 - 11*xr*z^5 + 
        27*xr^2*z^5 - 21*xr^3*z^5 + 2*xr^4*z^5 - 2*xr*z^6 + 4*xr^2*z^6 - 
        2*xr^3*z^6)*G0[0, 1 + z, xr])/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) + 
     ((-8 + 26*xr - 36*xr^2 - 10*xr^3 + 100*xr^4 - 108*xr^5 + 36*xr^6 - 
        36*z + 97*xr*z - 134*xr^2*z + 77*xr^3*z + 62*xr^4*z - 90*xr^5*z + 
        24*xr^6*z - 60*z^2 + 136*xr*z^2 - 190*xr^2*z^2 + 200*xr^3*z^2 - 
        88*xr^4*z^2 + 6*xr^5*z^2 - 44*z^3 + 85*xr*z^3 - 116*xr^2*z^3 + 
        133*xr^3*z^3 - 50*xr^4*z^3 - 12*z^4 + 20*xr*z^4 - 24*xr^2*z^4 + 
        20*xr^3*z^4)*G0[1, 0, xr])/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^3) + 
     ((15 - xr - 53*xr^2 + 57*xr^3 - 24*xr^4 + 6*xr^5 + 63*z + 49*xr*z - 
        267*xr^2*z + 173*xr^3*z + 12*xr^4*z - 30*xr^5*z + 102*z^2 + 
        168*xr*z^2 - 399*xr^2*z^2 + 81*xr^3*z^2 + 72*xr^4*z^2 + 78*z^3 + 
        200*xr*z^3 - 209*xr^2*z^3 - 35*xr^3*z^3 + 27*z^4 + 97*xr*z^4 - 
        24*xr^2*z^4 + 3*z^5 + 15*xr*z^5)*G0[1, 1, xr])/
      ((1 + z)^3*(1 - xr + z)^2) + 
     ((-2 + 6*xr + 18*xr^2 - 124*xr^3 + 276*xr^4 - 312*xr^5 + 180*xr^6 - 
        42*xr^7 - 2*z - 15*xr*z + 171*xr^2*z - 471*xr^3*z + 589*xr^4*z - 
        356*xr^5*z + 78*xr^6*z + 6*xr^7*z + 12*z^2 - 83*xr*z^2 + 
        294*xr^2*z^2 - 381*xr^3*z^2 + 118*xr^4*z^2 + 94*xr^5*z^2 - 
        54*xr^6*z^2 + 28*z^3 - 97*xr*z^3 + 123*xr^2*z^3 + 81*xr^3*z^3 - 
        235*xr^4*z^3 + 104*xr^5*z^3 + 22*z^4 - 33*xr*z^4 - 46*xr^2*z^4 + 
        143*xr^3*z^4 - 80*xr^4*z^4 + 2*xr^5*z^4 + 6*z^5 + 4*xr*z^5 - 
        32*xr^2*z^5 + 30*xr^3*z^5 - 4*xr^4*z^5 + 2*xr*z^6 - 4*xr^2*z^6 + 
        2*xr^3*z^6)*G0[1, 1 + z, xr])/((-1 + xr)^2*(-1 + xr - z)^2*
       (1 + z)^3) - ((-3 - 9*z + 3*xr*z + 22*xr^2*z - 24*xr^3*z - 9*z^2 + 
        6*xr*z^2 + 33*xr^2*z^2 - 42*xr^3*z^2 + 24*xr^4*z^2 - 3*z^3 + 
        3*xr*z^3 + 11*xr^2*z^3 - 3*xr^3*z^3)*G0[1 + z^(-1), 0, xr])/
      ((-1 + xr)*(1 + z)^4) + ((7 - 22*xr + 30*xr^2 - 22*xr^3 + 7*xr^4 + 
        28*z - 69*xr*z + 73*xr^2*z - 67*xr^3*z + 59*xr^4*z - 24*xr^5*z + 
        42*z^2 - 95*xr*z^2 + 147*xr^2*z^2 - 167*xr^3*z^2 + 65*xr^4*z^2 + 
        12*xr^5*z^2 + 28*z^3 - 91*xr*z^3 + 200*xr^2*z^3 - 114*xr^3*z^3 - 
        23*xr^4*z^3 + 7*z^4 - 63*xr*z^4 + 101*xr^2*z^4 + 8*xr^3*z^4 - 
        20*xr*z^5 + 5*xr^2*z^5)*G0[1 + z, 0, xr])/((-1 + xr)*(-1 + xr - z)^2*
       (1 + z)^3) - ((7 - 22*xr + 30*xr^2 - 22*xr^3 + 7*xr^4 + 28*z - 
        69*xr*z + 73*xr^2*z - 67*xr^3*z + 59*xr^4*z - 24*xr^5*z + 42*z^2 - 
        95*xr*z^2 + 147*xr^2*z^2 - 167*xr^3*z^2 + 65*xr^4*z^2 + 12*xr^5*z^2 + 
        28*z^3 - 91*xr*z^3 + 200*xr^2*z^3 - 114*xr^3*z^3 - 23*xr^4*z^3 + 
        7*z^4 - 63*xr*z^4 + 101*xr^2*z^4 + 8*xr^3*z^4 - 20*xr*z^5 + 
        5*xr^2*z^5)*G0[1 + z, 1, xr])/((-1 + xr)*(-1 + xr - z)^2*(1 + z)^3) + 
     ((-2 + 8*xr - 9*xr^2 - 34*xr^3 + 109*xr^4 - 108*xr^5 + 36*xr^6 - 11*z + 
        37*xr*z - 28*xr^2*z - 102*xr^3*z + 266*xr^4*z - 222*xr^5*z + 
        60*xr^6*z - 24*z^2 + 62*xr*z^2 + 9*xr^2*z^2 - 116*xr^3*z^2 + 
        119*xr^4*z^2 - 42*xr^5*z^2 - 26*z^3 + 44*xr*z^3 + 70*xr^2*z^3 - 
        42*xr^3*z^3 - 46*xr^4*z^3 + 24*xr^5*z^3 - 14*z^4 + 10*xr*z^4 + 
        46*xr^2*z^4 + 14*xr^3*z^4 - 32*xr^4*z^4 - 3*z^5 - xr*z^5 + 
        4*xr^2*z^5 + 8*xr^3*z^5)*G0[1 + z, 1 + z, xr])/
      ((-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) + 
     G0[-1, z]*(-1/12*(147 + 28*Pi^2 - 522*xr - 112*Pi^2*xr + 486*xr^2 + 
          164*Pi^2*xr^2 + 336*xr^3 - 96*Pi^2*xr^3 - 909*xr^4 + 4*Pi^2*xr^4 + 
          594*xr^5 + 16*Pi^2*xr^5 - 132*xr^6 - 4*Pi^2*xr^6 + 1107*z + 
          196*Pi^2*z - 3783*xr*z - 716*Pi^2*xr*z + 4569*xr^2*z + 
          968*Pi^2*xr^2*z - 3099*xr^3*z - 512*Pi^2*xr^3*z + 3900*xr^4*z - 
          148*Pi^2*xr^4*z - 5298*xr^5*z + 508*Pi^2*xr^5*z + 3396*xr^6*z - 
          488*Pi^2*xr^6*z - 792*xr^7*z + 240*Pi^2*xr^7*z - 48*Pi^2*xr^8*z + 
          3573*z^2 + 588*Pi^2*z^2 - 11472*xr*z^2 - 1920*Pi^2*xr*z^2 + 
          14751*xr^2*z^2 + 2212*Pi^2*xr^2*z^2 - 14466*xr^3*z^2 - 
          568*Pi^2*xr^3*z^2 + 16986*xr^4*z^2 - 1356*Pi^2*xr^4*z^2 - 
          14376*xr^5*z^2 + 1856*Pi^2*xr^5*z^2 + 5724*xr^6*z^2 - 
          1004*Pi^2*xr^6*z^2 - 720*xr^7*z^2 + 168*Pi^2*xr^7*z^2 + 
          24*Pi^2*xr^8*z^2 + 6423*z^3 + 980*Pi^2*z^3 - 18921*xr*z^3 - 
          2780*Pi^2*xr*z^3 + 22890*xr^2*z^3 + 2432*Pi^2*xr^2*z^3 - 
          20358*xr^3*z^3 + 552*Pi^2*xr^3*z^3 + 17394*xr^4*z^3 - 
          2684*Pi^2*xr^4*z^3 - 9060*xr^5*z^3 + 1956*Pi^2*xr^5*z^3 + 
          1560*xr^6*z^3 - 384*Pi^2*xr^6*z^3 + 72*xr^7*z^3 - 
          72*Pi^2*xr^7*z^3 + 6975*z^4 + 980*Pi^2*z^4 - 18390*xr*z^4 - 
          2320*Pi^2*xr*z^4 + 18438*xr^2*z^4 + 1228*Pi^2*xr^2*z^4 - 
          9990*xr^3*z^4 + 1392*Pi^2*xr^3*z^4 + 2799*xr^4*z^4 - 
          1936*Pi^2*xr^4*z^4 + 810*xr^5*z^4 + 592*Pi^2*xr^5*z^4 - 
          636*xr^6*z^4 + 64*Pi^2*xr^6*z^4 + 4617*z^5 + 588*Pi^2*z^5 - 
          10617*xr*z^5 - 1092*Pi^2*xr*z^5 + 7173*xr^2*z^5 + 
          136*Pi^2*xr^2*z^5 + 1059*xr^3*z^5 + 848*Pi^2*xr^3*z^5 - 
          3600*xr^4*z^5 - 480*Pi^2*xr^4*z^5 + 1386*xr^5*z^5 + 1767*z^6 + 
          196*Pi^2*z^6 - 3468*xr*z^6 - 256*Pi^2*xr*z^6 + 867*xr^2*z^6 - 
          84*Pi^2*xr^2*z^6 + 2040*xr^3*z^6 + 168*Pi^2*xr^3*z^6 - 
          1188*xr^4*z^6 - 24*Pi^2*xr^4*z^6 + 333*z^7 + 28*Pi^2*z^7 - 
          567*xr*z^7 - 20*Pi^2*xr*z^7 - 72*xr^2*z^7 - 16*Pi^2*xr^2*z^7 + 
          318*xr^3*z^7 + 8*Pi^2*xr^3*z^7 - 6*xr^4*z^7 + 18*z^8 - 36*xr*z^8 + 
          18*xr^2*z^8)/((-1 + xr)^2*(-1 + xr - z)^3*(1 + z)^4) - 
       ((5 - 11*xr - 3*xr^2 + 25*xr^3 - 22*xr^4 + 6*xr^5 + 24*z - 33*xr*z - 
          103*xr^2*z + 297*xr^3*z - 297*xr^4*z + 136*xr^5*z - 24*xr^6*z + 
          45*z^2 - 19*xr*z^2 - 340*xr^2*z^2 + 761*xr^3*z^2 - 708*xr^4*z^2 + 
          351*xr^5*z^2 - 114*xr^6*z^2 + 24*xr^7*z^2 + 40*z^3 + 36*xr*z^3 - 
          460*xr^2*z^3 + 870*xr^3*z^3 - 733*xr^4*z^3 + 320*xr^5*z^3 - 
          69*xr^6*z^3 + 15*z^4 + 59*xr*z^4 - 329*xr^2*z^4 + 554*xr^3*z^4 - 
          385*xr^4*z^4 + 98*xr^5*z^4 + 35*xr*z^5 - 145*xr^2*z^5 + 
          209*xr^3*z^5 - 89*xr^4*z^5 + 2*xr^5*z^5 - z^6 + 11*xr*z^6 - 
          40*xr^2*z^6 + 38*xr^3*z^6 - 4*xr^4*z^6 + 2*xr*z^7 - 4*xr^2*z^7 + 
          2*xr^3*z^7)*G0[0, xr])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
       ((-6 + 12*xr^2 + 54*xr^3 - 156*xr^4 + 138*xr^5 - 42*xr^6 - 24*z + 
          19*xr*z - 2*xr^2*z + 81*xr^3*z - 122*xr^4*z + 42*xr^5*z + 
          6*xr^6*z - 36*z^2 + 28*xr*z^2 + 66*xr^2*z^2 - 156*xr^3*z^2 + 
          142*xr^4*z^2 - 48*xr^5*z^2 - 24*z^3 - 3*xr*z^3 + 126*xr^2*z^3 - 
          181*xr^3*z^3 + 74*xr^4*z^3 - 6*z^4 - 14*xr*z^4 + 50*xr^2*z^4 - 
          36*xr^3*z^4 + 2*xr^4*z^4 - 2*xr*z^5 + 4*xr^2*z^5 - 2*xr^3*z^5)*
         G0[1, xr])/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^3) + 
       ((-3 - 9*z + 3*xr*z + 22*xr^2*z - 24*xr^3*z - 9*z^2 + 6*xr*z^2 + 
          33*xr^2*z^2 - 42*xr^3*z^2 + 24*xr^4*z^2 - 3*z^3 + 3*xr*z^3 + 
          11*xr^2*z^3 - 3*xr^3*z^3)*G0[1 + z^(-1), xr])/
        ((-1 + xr)*(1 + z)^4) - ((-7 + 31*xr - 39*xr^2 - 53*xr^3 + 230*xr^4 - 
          300*xr^5 + 180*xr^6 - 42*xr^7 - 32*z + 116*xr*z - 58*xr^2*z - 
          334*xr^3*z + 724*xr^4*z - 638*xr^5*z + 258*xr^6*z - 36*xr^7*z - 
          55*z^2 + 167*xr*z^2 + 4*xr^2*z^2 - 430*xr^3*z^2 + 512*xr^4*z^2 - 
          228*xr^5*z^2 + 24*xr^6*z^2 + 6*xr^7*z^2 - 40*z^3 + 128*xr*z^3 - 
          53*xr^2*z^3 + 54*xr^3*z^3 - 220*xr^4*z^3 + 184*xr^5*z^3 - 
          45*xr^6*z^3 - 5*z^4 + 77*xr*z^4 - 178*xr^2*z^4 + 342*xr^3*z^4 - 
          295*xr^4*z^4 + 83*xr^5*z^4 + 8*z^5 + 44*xr*z^5 - 125*xr^2*z^5 + 
          154*xr^3*z^5 - 57*xr^4*z^5 + 3*z^6 + 13*xr*z^6 - 23*xr^2*z^6 + 
          15*xr^3*z^6)*G0[1 + z, xr])/((-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^4) - (z*(-3 + xr - 9*z - 4*xr*z + 8*xr^2*z - 9*z^2 - 
          11*xr*z^2 + 5*xr^2*z^2 + 9*xr^3*z^2 - 3*z^3 - 6*xr*z^3 - 
          3*xr^2*z^3)*G0[-((1 + z)/z), xr])/((-1 + xr)*(1 + z)^4) - 
       (4*xr^2*(1 + 7*z - 9*xr*z + 6*xr^2*z + 11*z^2 - 9*xr*z^2 + 
          3*xr^2*z^2 + 6*z^3 + z^4)*G0[0, 0, xr])/((-1 + xr)*(1 + z)^4) - 
       ((-9 - 15*xr^2 - 36*z - 8*xr*z - 56*xr^2*z + 24*xr^3*z - 24*xr^4*z - 
          54*z^2 - 12*xr*z^2 - 124*xr^2*z^2 + 60*xr^3*z^2 + 12*xr^4*z^2 - 
          36*z^3 - 100*xr^2*z^3 - 9*z^4 + 4*xr*z^4 - 17*xr^2*z^4)*
         G0[0, 1, xr])/((-1 + xr)*(1 + z)^4) + 
       (4*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
         G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
       (2*(-2 - 4*xr^2 - 8*z - 4*xr*z - 14*xr^2*z + 12*xr^3*z - 12*xr^4*z - 
          12*z^2 - 6*xr*z^2 - 41*xr^2*z^2 + 30*xr^3*z^2 + 6*xr^4*z^2 - 
          8*z^3 - 36*xr^2*z^3 - 2*z^4 + 2*xr*z^4 - 5*xr^2*z^4)*
         G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       ((10 - 6*xr + 14*xr^2 + 39*z - 19*xr*z + 64*xr^2*z - 36*xr^3*z + 
          24*xr^4*z + 57*z^2 - 21*xr*z^2 + 92*xr^2*z^2 - 36*xr^3*z^2 + 
          12*xr^4*z^2 + 37*z^3 - 9*xr*z^3 + 52*xr^2*z^3 + 9*z^4 - xr*z^4 + 
          10*xr^2*z^4)*G0[1, 0, xr])/((-1 + xr)*(1 + z)^4) - 
       ((-30 - 6*xr + 22*xr^2 - 31*z - xr*z + 18*xr^2*z)*G0[1, 1, xr])/
        ((-1 + xr)*(1 + z)) - (4*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 
          3*xr^2*z + 2*z^2)*G0[1, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
       (8*(1 + xr^2)*G0[1, 1 + z, xr])/(-1 + xr) - 
       ((4 - 6*xr + 8*xr^2 + 3*z - xr*z + 4*xr^2*z)*G0[1 + z, 0, xr])/
        ((-1 + xr)*(1 + z)) + ((6*xr - 4*xr^2 + z + 11*xr*z - 8*xr^2*z + 
          24*xr^3*z - 24*xr^4*z + 3*z^2 + 9*xr*z^2 - 46*xr^2*z^2 + 
          60*xr^3*z^2 + 12*xr^4*z^2 + 3*z^3 + 9*xr*z^3 - 44*xr^2*z^3 + z^4 + 
          5*xr*z^4 - 2*xr^2*z^4)*G0[1 + z, 1, xr])/((-1 + xr)*(1 + z)^4) - 
       (2*(-2 + 6*xr - 6*xr^2 - 7*z + 15*xr*z - 18*xr^2*z + 12*xr^3*z - 
          12*xr^4*z - 9*z^2 + 15*xr*z^2 - 41*xr^2*z^2 + 30*xr^3*z^2 + 
          6*xr^4*z^2 - 5*z^3 + 9*xr*z^3 - 32*xr^2*z^3 - z^4 + 3*xr*z^4 - 
          3*xr^2*z^4)*G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4)) + 
     G0[0, z]*((84 + 16*Pi^2 - 336*xr - 64*Pi^2*xr + 504*xr^2 + 
         96*Pi^2*xr^2 - 336*xr^3 - 64*Pi^2*xr^3 + 84*xr^4 + 16*Pi^2*xr^4 + 
         678*z + 112*Pi^2*z - 2646*xr*z - 400*Pi^2*xr*z + 4818*xr^2*z + 
         576*Pi^2*xr^2*z - 6882*xr^3*z - 640*Pi^2*xr^3*z + 8820*xr^4*z + 
         1024*Pi^2*xr^4*z - 7896*xr^5*z - 1440*Pi^2*xr^5*z + 3900*xr^6*z + 
         1200*Pi^2*xr^6*z - 792*xr^7*z - 528*Pi^2*xr^7*z + 96*Pi^2*xr^8*z + 
         2322*z^2 + 336*Pi^2*z^2 - 8556*xr*z^2 - 1056*Pi^2*xr*z^2 + 
         15873*xr^2*z^2 + 1424*Pi^2*xr^2*z^2 - 23538*xr^3*z^2 - 
         1904*Pi^2*xr^3*z^2 + 27075*xr^4*z^2 + 3216*Pi^2*xr^4*z^2 - 
         18900*xr^5*z^2 - 3680*Pi^2*xr^5*z^2 + 6444*xr^6*z^2 + 
         2240*Pi^2*xr^6*z^2 - 720*xr^7*z^2 - 624*Pi^2*xr^7*z^2 + 
         48*Pi^2*xr^8*z^2 + 4398*z^3 + 560*Pi^2*z^3 - 14886*xr*z^3 - 
         1520*Pi^2*xr*z^3 + 25359*xr^2*z^3 + 1856*Pi^2*xr^2*z^3 - 
         32313*xr^3*z^3 - 2544*Pi^2*xr^3*z^3 + 28338*xr^4*z^3 + 
         3712*Pi^2*xr^4*z^3 - 12984*xr^5*z^3 - 3104*Pi^2*xr^5*z^3 + 
         2016*xr^6*z^3 + 1184*Pi^2*xr^6*z^3 + 72*xr^7*z^3 - 
         144*Pi^2*xr^7*z^3 + 5010*z^4 + 560*Pi^2*z^4 - 15180*xr*z^4 - 
         1280*Pi^2*xr*z^4 + 21444*xr^2*z^4 + 1344*Pi^2*xr^2*z^4 - 
         19254*xr^3*z^4 - 1648*Pi^2*xr^3*z^4 + 9402*xr^4*z^4 + 
         1792*Pi^2*xr^4*z^4 - 888*xr^5*z^4 - 912*Pi^2*xr^5*z^4 - 
         528*xr^6*z^4 + 144*Pi^2*xr^6*z^4 + 3474*z^5 + 336*Pi^2*z^5 - 
         9186*xr*z^5 - 624*Pi^2*xr*z^5 + 9240*xr^2*z^5 + 512*Pi^2*xr^2*z^5 - 
         3090*xr^3*z^5 - 464*Pi^2*xr^3*z^5 - 1512*xr^4*z^5 + 
         288*Pi^2*xr^4*z^5 + 1092*xr^5*z^5 - 48*Pi^2*xr^5*z^5 + 1398*z^6 + 
         112*Pi^2*z^6 - 3156*xr*z^6 - 160*Pi^2*xr*z^6 + 1617*xr^2*z^6 + 
         80*Pi^2*xr^2*z^6 + 1080*xr^3*z^6 - 32*Pi^2*xr^3*z^6 - 921*xr^4*z^6 + 
         282*z^7 + 16*Pi^2*z^7 - 546*xr*z^7 - 16*Pi^2*xr*z^7 + 39*xr^2*z^7 + 
         237*xr^3*z^7 - 6*xr^4*z^7 + 18*z^8 - 36*xr*z^8 + 18*xr^2*z^8)/
        (12*(-1 + xr)^2*(-1 + xr - z)^3*(1 + z)^4) - 
       ((4 - 6*xr + 7*xr^2 - 79*xr^3 + 237*xr^4 - 301*xr^5 + 180*xr^6 - 
          42*xr^7 + 24*z - 55*xr*z + 102*xr^2*z - 284*xr^3*z + 452*xr^4*z - 
          323*xr^5*z + 78*xr^6*z + 6*xr^7*z + 56*z^2 - 127*xr*z^2 + 
          139*xr^2*z^2 - 82*xr^3*z^2 - 59*xr^4*z^2 + 127*xr^5*z^2 - 
          54*xr^6*z^2 + 64*z^3 - 109*xr*z^3 - 38*xr^2*z^3 + 306*xr^3*z^3 - 
          334*xr^4*z^3 + 115*xr^5*z^3 + 36*z^4 - 25*xr*z^4 - 124*xr^2*z^4 + 
          219*xr^3*z^4 - 100*xr^4*z^4 + 2*xr^5*z^4 + 8*z^5 + 8*xr*z^5 - 
          46*xr^2*z^5 + 38*xr^3*z^5 - 4*xr^4*z^5 + 2*xr*z^6 - 4*xr^2*z^6 + 
          2*xr^3*z^6)*G0[1, xr])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) - 
       ((-3 - 9*z + 3*xr*z + 22*xr^2*z - 24*xr^3*z - 9*z^2 + 6*xr*z^2 + 
          33*xr^2*z^2 - 42*xr^3*z^2 + 24*xr^4*z^2 - 3*z^3 + 3*xr*z^3 + 
          11*xr^2*z^3 - 3*xr^3*z^3)*G0[1 + z^(-1), xr])/
        ((-1 + xr)*(1 + z)^4) + ((-6 + 24*xr - 23*xr^2 - 69*xr^3 + 237*xr^4 - 
          301*xr^5 + 180*xr^6 - 42*xr^7 - 28*z + 81*xr*z + 16*xr^2*z - 
          392*xr^3*z + 738*xr^4*z - 637*xr^5*z + 258*xr^6*z - 36*xr^7*z - 
          50*z^2 + 95*xr*z^2 + 146*xr^2*z^2 - 514*xr^3*z^2 + 514*xr^4*z^2 - 
          221*xr^5*z^2 + 24*xr^6*z^2 + 6*xr^7*z^2 - 40*z^3 + 50*xr*z^3 + 
          93*xr^2*z^3 - 9*xr^3*z^3 - 232*xr^4*z^3 + 191*xr^5*z^3 - 
          45*xr^6*z^3 - 10*z^4 + 30*xr*z^4 - 92*xr^2*z^4 + 315*xr^3*z^4 - 
          304*xr^4*z^4 + 85*xr^5*z^4 + 4*z^5 + 29*xr*z^5 - 97*xr^2*z^5 + 
          147*xr^3*z^5 - 59*xr^4*z^5 + 2*z^6 + 11*xr*z^6 - 19*xr^2*z^6 + 
          14*xr^3*z^6)*G0[1 + z, xr])/((-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^4) + (z*(-3 + xr - 9*z - 4*xr*z + 8*xr^2*z - 9*z^2 - 
          11*xr*z^2 + 5*xr^2*z^2 + 9*xr^3*z^2 - 3*z^3 - 6*xr*z^3 - 
          3*xr^2*z^3)*G0[-((1 + z)/z), xr])/((-1 + xr)*(1 + z)^4) + 
       (4*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
         G0[0, 0, xr])/((-1 + xr)*(1 + z)^4) + 
       ((-3 - 5*xr^2 - 12*z - 8*xr*z - 16*xr^2*z + 24*xr^3*z - 24*xr^4*z - 
          18*z^2 - 12*xr*z^2 - 64*xr^2*z^2 + 60*xr^3*z^2 + 12*xr^4*z^2 - 
          12*z^3 - 60*xr^2*z^3 - 3*z^4 + 4*xr*z^4 - 7*xr^2*z^4)*G0[0, 1, xr])/
        ((-1 + xr)*(1 + z)^4) - (4*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 
          3*xr^2*z + 2*z^2)*G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
       ((-3 - 5*xr^2 - 12*z - 8*xr*z - 16*xr^2*z + 24*xr^3*z - 24*xr^4*z - 
          18*z^2 - 12*xr*z^2 - 64*xr^2*z^2 + 60*xr^3*z^2 + 12*xr^4*z^2 - 
          12*z^3 - 60*xr^2*z^3 - 3*z^4 + 4*xr*z^4 - 7*xr^2*z^4)*
         G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
       ((2 - 6*xr + 6*xr^2 + 7*z - 19*xr*z + 32*xr^2*z - 36*xr^3*z + 
          24*xr^4*z + 9*z^2 - 21*xr*z^2 + 44*xr^2*z^2 - 36*xr^3*z^2 + 
          12*xr^4*z^2 + 5*z^3 - 9*xr*z^3 + 20*xr^2*z^3 + z^4 - xr*z^4 + 
          2*xr^2*z^4)*G0[1, 0, xr])/((-1 + xr)*(1 + z)^4) + 
       ((-18 - 6*xr + 10*xr^2 - 19*z - xr*z + 6*xr^2*z)*G0[1, 1, xr])/
        ((-1 + xr)*(1 + z)) + (4*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 
          3*xr^2*z + 2*z^2)*G0[1, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
       (6*(1 + xr^2)*G0[1, 1 + z, xr])/(-1 + xr) + 
       ((2 - 6*xr + 6*xr^2 + z - xr*z + 2*xr^2*z)*G0[1 + z, 0, xr])/
        ((-1 + xr)*(1 + z)) - ((-2 + 6*xr - 6*xr^2 - 7*z + 11*xr*z - 
          16*xr^2*z + 24*xr^3*z - 24*xr^4*z - 9*z^2 + 9*xr*z^2 - 
          58*xr^2*z^2 + 60*xr^3*z^2 + 12*xr^4*z^2 - 5*z^3 + 9*xr*z^3 - 
          52*xr^2*z^3 - z^4 + 5*xr*z^4 - 4*xr^2*z^4)*G0[1 + z, 1, xr])/
        ((-1 + xr)*(1 + z)^4) + (2*(-1 + 6*xr - 5*xr^2 - 3*z + 15*xr*z - 
          14*xr^2*z + 12*xr^3*z - 12*xr^4*z - 3*z^2 + 15*xr*z^2 - 
          35*xr^2*z^2 + 30*xr^3*z^2 + 6*xr^4*z^2 - z^3 + 9*xr*z^3 - 
          28*xr^2*z^3 + 3*xr*z^4 - 2*xr^2*z^4)*G0[1 + z, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^4)) + (2*z*(-3 + xr - 9*z - 4*xr*z + 8*xr^2*z - 
        9*z^2 - 11*xr*z^2 + 5*xr^2*z^2 + 9*xr^3*z^2 - 3*z^3 - 6*xr*z^3 - 
        3*xr^2*z^3)*G0[-((1 + z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) - 
     (z*(-3 + xr - 9*z - 4*xr*z + 8*xr^2*z - 9*z^2 - 11*xr*z^2 + 5*xr^2*z^2 + 
        9*xr^3*z^2 - 3*z^3 - 6*xr*z^3 - 3*xr^2*z^3)*G0[-((1 + z)/z), 1 + z, 
        xr])/((-1 + xr)*(1 + z)^4) - 
     (2*(-1 - 5*xr^2 - 4*z - 14*xr^2*z - 18*xr^3*z + 12*xr^4*z - 6*z^2 - 
        20*xr^2*z^2 - 18*xr^3*z^2 + 6*xr^4*z^2 - 4*z^3 - 16*xr^2*z^3 - z^4 - 
        5*xr^2*z^4)*G0[-1, -1, -1, z])/((-1 + xr)*(1 + z)^4) + 
     ((-1 - 7*xr^2 - 4*z - 16*xr^2*z - 36*xr^3*z + 24*xr^4*z - 6*z^2 - 
        22*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 - 4*z^3 - 20*xr^2*z^3 - z^4 - 
        7*xr^2*z^4)*G0[-1, -1, 0, z])/((-1 + xr)*(1 + z)^4) - 
     ((7 + xr^2)*G0[-1, 0, -1, z])/(-1 + xr) - 
     (2*(-3 + xr^2)*G0[-1, 0, 0, z])/(-1 + xr) - 
     (2*(8 + 32*z + 4*xr*z + 4*xr^2*z - 30*xr^3*z + 24*xr^4*z + 48*z^2 + 
        6*xr*z^2 + 27*xr^2*z^2 - 48*xr^3*z^2 + 32*z^3 + 24*xr^2*z^3 + 8*z^4 - 
        2*xr*z^4 + xr^2*z^4)*G0[0, -1, -1, z])/((-1 + xr)*(1 + z)^4) - 
     (4*(1 + xr^2)*G0[0, -1, 0, xr])/(-1 + xr) + 
     (2*(6 + 24*z + 4*xr*z + 4*xr^2*z - 30*xr^3*z + 24*xr^4*z + 36*z^2 + 
        6*xr*z^2 + 27*xr^2*z^2 - 48*xr^3*z^2 + 24*z^3 + 24*xr^2*z^3 + 6*z^4 - 
        2*xr*z^4 + xr^2*z^4)*G0[0, -1, 0, z])/((-1 + xr)*(1 + z)^4) + 
     (16*G0[0, 0, -1, z])/(-1 + xr) + 
     ((-1 + 9*xr^2 - 4*z + 60*xr^2*z - 72*xr^3*z + 48*xr^4*z - 6*z^2 + 
        94*xr^2*z^2 - 72*xr^3*z^2 + 24*xr^4*z^2 - 4*z^3 + 52*xr^2*z^3 - z^4 + 
        9*xr^2*z^4)*G0[0, 0, 0, xr])/(2*(-1 + xr)*(1 + z)^4) - 
     (12*G0[0, 0, 0, z])/(-1 + xr) - 
     (2*(3 + 7*xr^2 + 12*z - 4*xr*z + 30*xr^2*z + 12*xr^3*z - 12*xr^4*z + 
        18*z^2 - 6*xr*z^2 + 25*xr^2*z^2 + 30*xr^3*z^2 + 6*xr^4*z^2 + 12*z^3 + 
        8*xr^2*z^3 + 3*z^4 + 2*xr*z^4 + 6*xr^2*z^4)*G0[0, 0, 1, xr])/
      ((-1 + xr)*(1 + z)^4) + (2*(1 + 3*xr^2 + 4*z - 8*xr*z + 16*xr^2*z + 
        24*xr^3*z - 24*xr^4*z + 6*z^2 - 12*xr*z^2 - 16*xr^2*z^2 + 
        60*xr^3*z^2 + 12*xr^4*z^2 + 4*z^3 - 28*xr^2*z^3 + z^4 + 4*xr*z^4 + 
        xr^2*z^4)*G0[0, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
     (3*(3 + 5*xr^2)*G0[0, 1, 0, xr])/(-1 + xr) + 
     ((17 + 25*xr^2 + 68*z - 8*xr*z + 104*xr^2*z + 24*xr^3*z - 24*xr^4*z + 
        102*z^2 - 12*xr*z^2 + 116*xr^2*z^2 + 60*xr^3*z^2 + 12*xr^4*z^2 + 
        68*z^3 + 60*xr^2*z^3 + 17*z^4 + 4*xr*z^4 + 23*xr^2*z^4)*
       G0[0, 1, 1, xr])/((-1 + xr)*(1 + z)^4) - 
     ((3 + 5*xr^2 + 12*z - 8*xr*z + 24*xr^2*z + 24*xr^3*z - 24*xr^4*z + 
        18*z^2 - 12*xr*z^2 - 4*xr^2*z^2 + 60*xr^3*z^2 + 12*xr^4*z^2 + 
        12*z^3 - 20*xr^2*z^3 + 3*z^4 + 4*xr*z^4 + 3*xr^2*z^4)*
       G0[0, 1, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
     (4*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
       G0[0, -((-1 - z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) - 
     (2*(-2 - 4*xr^2 - 8*z - 4*xr*z - 14*xr^2*z + 12*xr^3*z - 12*xr^4*z - 
        12*z^2 - 6*xr*z^2 - 41*xr^2*z^2 + 30*xr^3*z^2 + 6*xr^4*z^2 - 8*z^3 - 
        36*xr^2*z^3 - 2*z^4 + 2*xr*z^4 - 5*xr^2*z^4)*G0[0, 1 + z, 0, xr])/
      ((-1 + xr)*(1 + z)^4) + (2*(-2 - 4*xr^2 - 8*z - 4*xr*z - 14*xr^2*z + 
        12*xr^3*z - 12*xr^4*z - 12*z^2 - 6*xr*z^2 - 41*xr^2*z^2 + 
        30*xr^3*z^2 + 6*xr^4*z^2 - 8*z^3 - 36*xr^2*z^3 - 2*z^4 + 2*xr*z^4 - 
        5*xr^2*z^4)*G0[0, 1 + z, 1, xr])/((-1 + xr)*(1 + z)^4) - 
     (2*(2 + 2*xr^2 + 8*z - 4*xr*z + 10*xr^2*z + 12*xr^3*z - 12*xr^4*z + 
        12*z^2 - 6*xr*z^2 - 5*xr^2*z^2 + 30*xr^3*z^2 + 6*xr^4*z^2 + 8*z^3 - 
        12*xr^2*z^3 + 2*z^4 + 2*xr*z^4 + xr^2*z^4)*G0[0, 1 + z, 1 + z, xr])/
      ((-1 + xr)*(1 + z)^4) - ((13 - 18*xr + 25*xr^2 + 49*z - 57*xr*z + 
        100*xr^2*z - 36*xr^3*z + 24*xr^4*z + 69*z^2 - 63*xr*z^2 + 
        134*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 + 43*z^3 - 27*xr*z^3 + 
        72*xr^2*z^3 + 10*z^4 - 3*xr*z^4 + 13*xr^2*z^4)*G0[1, 0, 0, xr])/
      ((-1 + xr)*(1 + z)^4) + (2*(10 - 6*xr + 14*xr^2 + 9*z - xr*z + 
        10*xr^2*z)*G0[1, 0, 1, xr])/((-1 + xr)*(1 + z)) - 
     ((4 + 6*xr + 17*z + 19*xr*z + 16*xr^2*z - 36*xr^3*z + 24*xr^4*z + 
        27*z^2 + 21*xr*z^2 + 32*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 + 
        19*z^3 + 9*xr*z^3 + 20*xr^2*z^3 + 5*z^4 + xr*z^4 + 4*xr^2*z^4)*
       G0[1, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
     ((20 - 6*xr + 24*xr^2 + 19*z - xr*z + 20*xr^2*z)*G0[1, 1, 0, xr])/
      ((-1 + xr)*(1 + z)) - 24*(1 + xr)*G0[1, 1, 1, xr] + 
     ((6 + 6*xr + 2*xr^2 + 7*z + xr*z + 6*xr^2*z)*G0[1, 1, 1 + z, xr])/
      ((-1 + xr)*(1 + z)) + (4*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 
        3*xr^2*z + 2*z^2)*G0[1, -((-1 - z)/z), 0, xr])/
      ((-1 + xr)*(1 + z)^4) - (2*(2 + 6*xr - 2*xr^2 + 3*z + xr*z + 2*xr^2*z)*
       G0[1, 1 + z, 0, xr])/((-1 + xr)*(1 + z)) + 
     (2*(2 + 6*xr - 2*xr^2 + 3*z + xr*z + 2*xr^2*z)*G0[1, 1 + z, 1, xr])/
      ((-1 + xr)*(1 + z)) + (2*(1 + xr^2 + 4*z + 10*xr^2*z - 18*xr^3*z + 
        12*xr^4*z + 6*z^2 + 16*xr^2*z^2 - 18*xr^3*z^2 + 6*xr^4*z^2 + 4*z^3 + 
        8*xr^2*z^3 + z^4 + xr^2*z^4)*G0[1, 1 + z, 1 + z, xr])/
      ((-1 + xr)*(1 + z)^4) + ((4 - 6*xr + 8*xr^2 + 3*z - xr*z + 4*xr^2*z)*
       G0[1 + z, 0, 0, xr])/((-1 + xr)*(1 + z)) + 
     (2*(-4 + 6*xr - 8*xr^2 - 15*z + 15*xr*z - 26*xr^2*z + 12*xr^3*z - 
        12*xr^4*z - 21*z^2 + 15*xr*z^2 - 53*xr^2*z^2 + 30*xr^3*z^2 + 
        6*xr^4*z^2 - 13*z^3 + 9*xr*z^3 - 40*xr^2*z^3 - 3*z^4 + 3*xr*z^4 - 
        5*xr^2*z^4)*G0[1 + z, 0, 1, xr])/((-1 + xr)*(1 + z)^4) - 
     ((2 - 6*xr + 6*xr^2 + 7*z - 35*xr*z + 16*xr^2*z + 84*xr^3*z - 
        72*xr^4*z + 9*z^2 - 45*xr*z^2 - 64*xr^2*z^2 + 156*xr^3*z^2 + 
        12*xr^4*z^2 + 5*z^3 - 9*xr*z^3 - 76*xr^2*z^3 + z^4 + 7*xr*z^4 - 
        2*xr^2*z^4)*G0[1 + z, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
     ((-6*xr + 4*xr^2 - z - xr*z)*G0[1 + z, 1, 0, xr])/((-1 + xr)*(1 + z)) - 
     (2*(-2 - 2*xr^2 - 8*z - 4*xr*z - 6*xr^2*z + 12*xr^3*z - 12*xr^4*z - 
        12*z^2 - 6*xr*z^2 - 29*xr^2*z^2 + 30*xr^3*z^2 + 6*xr^4*z^2 - 8*z^3 - 
        28*xr^2*z^3 - 2*z^4 + 2*xr*z^4 - 3*xr^2*z^4)*G0[1 + z, 1, 1, xr])/
      ((-1 + xr)*(1 + z)^4) + ((-4 + 6*xr - 8*xr^2 - 15*z + 11*xr*z - 
        24*xr^2*z + 24*xr^3*z - 24*xr^4*z - 21*z^2 + 9*xr*z^2 - 70*xr^2*z^2 + 
        60*xr^3*z^2 + 12*xr^4*z^2 - 13*z^3 + 9*xr*z^3 - 60*xr^2*z^3 - 3*z^4 + 
        5*xr*z^4 - 6*xr^2*z^4)*G0[1 + z, 1, 1 + z, xr])/
      ((-1 + xr)*(1 + z)^4) + (2*(-2 + 6*xr - 6*xr^2 - 7*z + 15*xr*z - 
        18*xr^2*z + 12*xr^3*z - 12*xr^4*z - 9*z^2 + 15*xr*z^2 - 41*xr^2*z^2 + 
        30*xr^3*z^2 + 6*xr^4*z^2 - 5*z^3 + 9*xr*z^3 - 32*xr^2*z^3 - z^4 + 
        3*xr*z^4 - 3*xr^2*z^4)*G0[1 + z, 1 + z, 0, xr])/
      ((-1 + xr)*(1 + z)^4) - (2*(-2 + 6*xr - 6*xr^2 - 7*z + 15*xr*z - 
        18*xr^2*z + 12*xr^3*z - 12*xr^4*z - 9*z^2 + 15*xr*z^2 - 41*xr^2*z^2 + 
        30*xr^3*z^2 + 6*xr^4*z^2 - 5*z^3 + 9*xr*z^3 - 32*xr^2*z^3 - z^4 + 
        3*xr*z^4 - 3*xr^2*z^4)*G0[1 + z, 1 + z, 1, xr])/
      ((-1 + xr)*(1 + z)^4) - (2*(-1 + 6*xr - 5*xr^2 - 3*z + 23*xr*z - 
        12*xr^2*z - 30*xr^3*z + 24*xr^4*z - 3*z^2 + 27*xr*z^2 + 9*xr^2*z^2 - 
        48*xr^3*z^2 - z^3 + 9*xr*z^3 + 16*xr^2*z^3 - xr*z^4)*
       G0[1 + z, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
     (81 + 44*Pi^2 + 495*xr - 132*Pi^2*xr - 3537*xr^2 + 48*Pi^2*xr^2 + 
       7695*xr^3 + 496*Pi^2*xr^3 - 8028*xr^4 - 1404*Pi^2*xr^4 + 4158*xr^5 + 
       1812*Pi^2*xr^5 - 864*xr^6 - 1152*Pi^2*xr^6 + 288*Pi^2*xr^7 + 762*z + 
       236*Pi^2*z + 528*xr*z - 596*Pi^2*xr*z - 10656*xr^2*z - 
       100*Pi^2*xr^2*z + 23136*xr^3*z + 2380*Pi^2*xr^3*z - 21954*xr^4*z - 
       4744*Pi^2*xr^4*z + 9912*xr^5*z + 4792*Pi^2*xr^5*z - 1728*xr^6*z - 
       2448*Pi^2*xr^6*z + 480*Pi^2*xr^7*z + 2595*z^2 + 520*Pi^2*z^2 - 
       3681*xr*z^2 - 1032*Pi^2*xr*z^2 - 7947*xr^2*z^2 - 944*Pi^2*xr^2*z^2 + 
       22029*xr^3*z^2 + 4380*Pi^2*xr^3*z^2 - 19224*xr^4*z^2 - 
       5384*Pi^2*xr^4*z^2 + 7092*xr^5*z^2 + 3444*Pi^2*xr^5*z^2 - 
       864*xr^6*z^2 - 1080*Pi^2*xr^6*z^2 + 96*Pi^2*xr^7*z^2 + 4380*z^3 + 
       600*Pi^2*z^3 - 10104*xr*z^3 - 808*Pi^2*xr*z^3 + 5448*xr^2*z^3 - 
       1828*Pi^2*xr^2*z^3 + 3408*xr^3*z^3 + 3872*Pi^2*xr^3*z^3 - 
       4212*xr^4*z^3 - 2256*Pi^2*xr^4*z^3 + 1080*xr^5*z^3 + 
       416*Pi^2*xr^5*z^3 - 12*Pi^2*xr^6*z^3 + 3975*z^4 + 380*Pi^2*z^4 - 
       10371*xr*z^4 - 212*Pi^2*xr*z^4 + 10521*xr^2*z^4 - 1540*Pi^2*xr^2*z^4 - 
       5439*xr^3*z^4 + 1656*Pi^2*xr^3*z^4 + 1572*xr^4*z^4 - 
       152*Pi^2*xr^4*z^4 - 258*xr^5*z^4 - 180*Pi^2*xr^5*z^4 + 1866*z^5 + 
       124*Pi^2*z^5 - 4824*xr*z^5 + 60*Pi^2*xr*z^5 + 4968*xr^2*z^5 - 
       584*Pi^2*xr^2*z^5 - 2496*xr^3*z^5 + 292*Pi^2*xr^3*z^5 + 486*xr^4*z^5 + 
       60*Pi^2*xr^4*z^5 + 357*z^6 + 16*Pi^2*z^6 - 843*xr*z^6 + 
       32*Pi^2*xr*z^6 + 723*xr^2*z^6 - 76*Pi^2*xr^2*z^6 - 237*xr^3*z^6 + 
       12*Pi^2*xr^3*z^6 + 168*Zeta[3] - 504*xr*Zeta[3] + 240*xr^2*Zeta[3] + 
       624*xr^3*Zeta[3] - 792*xr^4*Zeta[3] + 264*xr^5*Zeta[3] + 
       1008*z*Zeta[3] - 2112*xr*z*Zeta[3] - 1248*xr^2*z*Zeta[3] + 
       4416*xr^3*z*Zeta[3] + 1776*xr^4*z*Zeta[3] - 9024*xr^5*z*Zeta[3] + 
       6912*xr^6*z*Zeta[3] - 1728*xr^7*z*Zeta[3] + 2520*z^2*Zeta[3] - 
       3864*xr*z^2*Zeta[3] - 2616*xr^2*z^2*Zeta[3] - 1992*xr^3*z^2*Zeta[3] + 
       21504*xr^4*z^2*Zeta[3] - 21600*xr^5*z^2*Zeta[3] + 
       5184*xr^6*z^2*Zeta[3] + 864*xr^7*z^2*Zeta[3] + 3360*z^3*Zeta[3] - 
       4416*xr*z^3*Zeta[3] + 2208*xr^2*z^3*Zeta[3] - 16896*xr^3*z^3*Zeta[3] + 
       26208*xr^4*z^3*Zeta[3] - 8736*xr^5*z^3*Zeta[3] - 
       1728*xr^6*z^3*Zeta[3] + 2520*z^4*Zeta[3] - 3624*xr*z^4*Zeta[3] + 
       6240*xr^2*z^4*Zeta[3] - 13152*xr^3*z^4*Zeta[3] + 
       7032*xr^4*z^4*Zeta[3] + 984*xr^5*z^4*Zeta[3] + 1008*z^5*Zeta[3] - 
       1920*xr*z^5*Zeta[3] + 3072*xr^2*z^5*Zeta[3] - 1920*xr^3*z^5*Zeta[3] - 
       240*xr^4*z^5*Zeta[3] + 168*z^6*Zeta[3] - 456*xr*z^6*Zeta[3] + 
       168*xr^2*z^6*Zeta[3] + 120*xr^3*z^6*Zeta[3])/
      (24*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     DD[0, 1 - xr]*((-2*(27 + 4*Pi^2)*G0[-1, z])/3 + ((21 + 4*Pi^2)*G0[0, z])/
        3 + 8*G0[-1, -1, z] + 4*G0[0, -1, z] - 6*G0[0, 0, z] - 
       8*G0[-1, 0, -1, z] + 8*G0[-1, 0, 0, z] - 16*G0[0, -1, -1, z] + 
       12*G0[0, -1, 0, z] + 16*G0[0, 0, -1, z] - 12*G0[0, 0, 0, z] + 
       (4*(6 + Pi^2 + 12*Zeta[3]))/3) + delta[1 - xr]*
      ((Pi^2*z*(2 + 5*z + 6*z^2 + 12*z^3)*G0[-1/2, z])/(2*(1 + z)^4) + 
       (2*Pi^2*(-1 + 5*z)*G0[0, 2])/(1 + z) + 
       (Pi^2*(-1 + z)*(5 + 8*z + 9*z^2)*G0[1, z])/(3*(1 + z)^3) - 
       ((105 + 16*Pi^2 - 21*z + 32*Pi^2*z + 321*z^2 + 16*Pi^2*z^2 - 3*z^3)*
         G0[-1, -1, z])/(6*(1 + z)^2) + 
       ((114 + 16*Pi^2 - 3*z + 32*Pi^2*z + 330*z^2 + 16*Pi^2*z^2 - 3*z^3)*
         G0[-1, 0, z])/(6*(1 + z)^2) + 
       ((51 + 8*Pi^2 + 333*z + 24*Pi^2*z + 420*z^2 + 92*Pi^2*z^2 + 498*z^3 - 
          32*Pi^2*z^3 + 363*z^4 + 12*Pi^2*z^4 + 3*z^5)*G0[0, -1, z])/
        (6*(1 + z)^4) - ((93 + 8*Pi^2 + 630*z + 24*Pi^2*z + 786*z^2 + 
          92*Pi^2*z^2 + 960*z^3 - 32*Pi^2*z^3 + 717*z^4 + 12*Pi^2*z^4 + 
          6*z^5)*G0[0, 0, z])/(12*(1 + z)^4) - 
       (2*Pi^2*(1 + 4*z + 8*z^2 + z^4)*G0[0, 1, z])/(3*(1 + z)^4) - 
       (2*(1 + 7*z - 28*z^2 + 8*z^3)*G0[-1, 0, -1, z])/(1 + z)^3 + 
       (2*(1 + 7*z - 28*z^2 + 8*z^3)*G0[-1, 0, 0, z])/(1 + z)^3 + 
       (z*(2 + 5*z + 6*z^2 + 12*z^3)*G0[-1/2, -1, -1, z])/(1 + z)^4 - 
       (z*(2 + 5*z + 6*z^2 + 12*z^3)*G0[-1/2, -1, 0, z])/(1 + z)^4 - 
       (z*(2 + 5*z + 6*z^2 + 12*z^3)*G0[-1/2, 0, -1, z])/(1 + z)^4 + 
       (z*(2 + 5*z + 6*z^2 + 12*z^3)*G0[-1/2, 0, 0, z])/(1 + z)^4 + 
       (2*(-7 - 8*z - 59*z^2 - 40*z^3 + 9*z^4)*G0[0, -1, -1, z])/(1 + z)^4 - 
       ((-11 - 4*z - 100*z^2 - 68*z^3 + 21*z^4)*G0[0, -1, 0, z])/(1 + z)^4 + 
       (z*(12 + 44*z + 42*z^2 + 37*z^3)*G0[0, 0, -1, z])/(1 + z)^4 - 
       ((-3 + 26*z^2 + 30*z^3 + 34*z^4)*G0[0, 0, 0, z])/(1 + z)^4 - 
       (4*(-1 + z)*(5 + 8*z + 9*z^2)*G0[1, 0, -1, z])/(1 + z)^3 + 
       (4*(-1 + z)*(5 + 8*z + 9*z^2)*G0[1, 0, 0, z])/(1 + z)^3 - 
       8*G0[-1, 0, 0, -1, z] + 8*G0[-1, 0, 0, 0, z] + 
       (2*(2 + 6*z + 27*z^2 - 16*z^3 + 3*z^4)*G0[0, -1, 0, -1, z])/
        (1 + z)^4 - (2*(2 + 6*z + 27*z^2 - 16*z^3 + 3*z^4)*
         G0[0, -1, 0, 0, z])/(1 + z)^4 + (4*(1 + 6*z - 9*z^2 + 28*z^3)*
         G0[0, 0, -1, -1, z])/(1 + z)^4 - (4*(1 + 6*z - 9*z^2 + 28*z^3)*
         G0[0, 0, -1, 0, z])/(1 + z)^4 - 12*G0[0, 0, 0, -1, z] + 
       12*G0[0, 0, 0, 0, z] + (8*(1 + 4*z + 8*z^2 + z^4)*G0[0, 1, 0, -1, z])/
        (1 + z)^4 - (8*(1 + 4*z + 8*z^2 + z^4)*G0[0, 1, 0, 0, z])/(1 + z)^4 + 
       (G0[-1, z]*(-39 + 4*Pi^2 - 99*z - 36*Pi^2*z - 75*z^2 + 148*Pi^2*z^2 - 
          9*z^3 - 52*Pi^2*z^3 + 6*z^4 + 240*Zeta[3] + 720*z*Zeta[3] + 
          720*z^2*Zeta[3] + 240*z^3*Zeta[3]))/(12*(1 + z)^3) - 
       (G0[0, z]*(57 + 4*Pi^2 + 264*z + 24*Pi^2*z + 462*z^2 + 308*Pi^2*z^2 + 
          372*z^3 + 288*Pi^2*z^3 + 129*z^4 + 144*Pi^2*z^4 + 12*z^5 + 
          336*Zeta[3] + 1728*z*Zeta[3] - 288*z^2*Zeta[3] + 4800*z^3*Zeta[3] + 
          144*z^4*Zeta[3]))/(24*(1 + z)^4) - (-19395 - 4320*Pi^2 + 376*Pi^4 - 
         77580*z - 11040*Pi^2*z + 1232*Pi^4*z - 116370*z^2 + 22080*Pi^2*z^2 + 
         4056*Pi^4*z^2 - 77580*z^3 + 35760*Pi^2*z^3 - 1280*Pi^4*z^3 - 
         19395*z^4 + 7200*Pi^2*z^4 + 512*Pi^4*z^4 + 240*Pi^2*z^5 + 
         35280*Zeta[3] + 158400*z*Zeta[3] - 113760*z^2*Zeta[3] - 
         161280*z^3*Zeta[3] + 62640*z^4*Zeta[3])/(1440*(1 + z)^4))) + 
   Cf*(Nf*tr*((287 - 12*Pi^2 - 244*xr + 24*Pi^2*xr - 861*xr^2 + 1306*xr^3 - 
         24*Pi^2*xr^3 - 488*xr^4 + 12*Pi^2*xr^4 + 454*z - 24*Pi^2*z + 
         98*xr*z + 24*Pi^2*xr*z - 1378*xr^2*z + 24*Pi^2*xr^2*z + 826*xr^3*z - 
         24*Pi^2*xr^3*z + 167*z^2 - 12*Pi^2*z^2 + 222*xr*z^2 - 281*xr^2*z^2 + 
         12*Pi^2*xr^2*z^2)/(54*(-1 + xr)*(-1 + xr - z)^2) + 
       (8*DD[2, 1 - xr])/3 - ((-6 + 24*xr - 55*xr^2 + 81*xr^3 - 63*xr^4 + 
          19*xr^5 - 20*z + 64*xr*z - 127*xr^2*z + 161*xr^3*z - 97*xr^4*z + 
          19*xr^5*z - 22*z^2 + 60*xr*z^2 - 97*xr^2*z^2 + 93*xr^3*z^2 - 
          34*xr^4*z^2 - 8*z^3 + 20*xr*z^3 - 19*xr^2*z^3 + 13*xr^3*z^3)*
         G0[0, xr])/(3*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)) + 
       DD[1, 1 - xr]*(-64/9 + (16*G0[-1, z])/3 - (8*G0[0, z])/3) + 
       (2*(19 - xr - 52*xr^2 + 34*xr^3 + 26*z + 36*xr*z - 62*xr^2*z + 7*z^2 + 
          25*xr*z^2)*G0[1, xr])/(9*(-1 + xr - z)^2) - 
       ((-13 + 31*xr - 52*xr^2 + 34*xr^3 - 31*z + 31*xr*z - 52*xr^2*z + 
          34*xr^3*z)*G0[1 + z, xr])/(9*(-1 + xr)^2*(1 + z)) + 
       G0[0, z]*(-1/9*(32 - 96*xr + 96*xr^2 - 32*xr^3 + 102*z - 236*xr*z + 
            172*xr^2*z - 44*xr^3*z + 6*xr^4*z + 108*z^2 - 160*xr*z^2 + 
            67*xr^2*z^2 - 21*xr^3*z^2 + 6*xr^4*z^2 + 38*z^3 - 20*xr*z^3 + 
            9*xr^2*z^3 - 9*xr^3*z^3)/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)) + 
         (2*(-3 + xr^2)*G0[1, xr])/(3*(-1 + xr)) - 
         (2*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr))) + 
       G0[-1, z]*((51 - 135*xr + 65*xr^2 + 105*xr^3 - 120*xr^4 + 34*xr^5 + 
           147*z - 291*xr*z + 33*xr^2*z + 253*xr^3*z - 176*xr^4*z + 
           34*xr^5*z + 141*z^2 - 165*xr*z^2 - 84*xr^2*z^2 + 164*xr^3*z^2 - 
           56*xr^4*z^2 + 45*z^3 - 9*xr*z^3 - 34*xr^2*z^3 + 16*xr^3*z^3)/
          (9*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)) + (4*(1 + xr^2)*G0[0, xr])/
          (3*(-1 + xr)) - (2*(-5 + 3*xr^2)*G0[1, xr])/(3*(-1 + xr)) + 
         (4*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr))) + 
       (16*G0[-1, -1, z])/(3*(-1 + xr)) - (2*(5 + xr^2)*G0[-1, 0, z])/
        (3*(-1 + xr)) - (8*G0[0, -1, z])/(3*(-1 + xr)) - 
       (5*(1 + xr^2)*G0[0, 0, xr])/(3*(-1 + xr)) + (4*G0[0, 0, z])/
        (3*(-1 + xr)) + DD[0, 1 - xr]*((-4*(-47 + 3*Pi^2))/27 - 
         (64*G0[-1, z])/9 + (32*G0[0, z])/9 + (16*G0[-1, -1, z])/3 - 
         (8*G0[-1, 0, z])/3 - (8*G0[0, -1, z])/3 + (4*G0[0, 0, z])/3) + 
       (8*(1 + xr^2)*G0[0, 1, xr])/(3*(-1 + xr)) - 
       (4*(1 + xr^2)*G0[0, 1 + z, xr])/(3*(-1 + xr)) + 
       (2*(1 + xr^2)*G0[1, 0, xr])/(-1 + xr) - (8*(1 + xr)*G0[1, 1, xr])/3 + 
       (2*(1 + xr^2)*G0[1, 1 + z, xr])/(3*(-1 + xr)) - 
       (4*(1 + xr^2)*G0[1 + z, 0, xr])/(3*(-1 + xr)) + 
       (4*(1 + xr^2)*G0[1 + z, 1, xr])/(3*(-1 + xr)) + 
       delta[1 - xr]*(((-7 - 4*Pi^2 + 6*z)*G0[-1, z])/9 + 
         ((-37 + 8*Pi^2 - 12*z)*G0[0, z])/18 + (4*G0[-1, -1, z])/3 - 
         (2*G0[-1, 0, z])/3 + (32*G0[0, -1, z])/9 - (29*G0[0, 0, z])/9 - 
         (8*G0[-1, 0, -1, z])/3 + (8*G0[-1, 0, 0, z])/3 - 
         (8*G0[0, -1, -1, z])/3 + (4*G0[0, -1, 0, z])/3 + 
         (4*G0[0, 0, -1, z])/3 + (711 + 136*Pi^2 + 144*Zeta[3])/216)) + 
     Nh*tr*((8*DD[1, 1 - xr]*G0[0, z])/3 + (2*(1 + xr^2)*G0[0, xr]*G0[0, z])/
        (3*(-1 + xr)) + ((1 + xr)*G0[0, z]^2)/3 + 
       G0[0, z]*((7 - 9*xr - 2*xr^2 + 4*xr^3 + 10*z - 4*xr*z - 6*xr^2*z + 
           3*z^2 + xr*z^2)/(3*(-1 + xr - z)^2) - (4*(1 + xr)*G0[1, xr])/3 + 
         (2*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr))) - 
       (2*(-3 + xr^2)*G0[-1, 0, z])/(3*(-1 + xr)) - 
       (2*(-3 + xr^2)*G0[0, -1, z])/(3*(-1 + xr)) + 
       DD[0, 1 - xr]*((-4*G0[0, z])/3 - (2*G0[0, z]^2)/3 + 
         (8*G0[-1, 0, z])/3 + (8*G0[0, -1, z])/3 - (4*G0[0, 0, z])/3) - 
       (2*(3 + xr^2)*G0[0, 0, z])/(3*(-1 + xr)) + delta[1 - xr]*
        (((-265 + 148*z - 877*z^2 + 18*z^3)*G0[-1, z])/(27*(1 + z)^2) - 
         ((-193 - 6*Pi^2 - 94*z - 24*Pi^2*z - 414*z^2 - 1300*z^3 - 
            96*Pi^2*z^3 - 769*z^4 - 6*Pi^2*z^4 + 18*z^5)*G0[0, z])/
          (27*(1 + z)^4) - G0[0, z]^2/2 + (2*G0[-1, 0, z])/3 + 
         (4*(-8 + 18*z - 27*z^2 + 29*z^3)*G0[0, -1, z])/(9*(1 + z)^3) - 
         ((-53 + 9*z - 171*z^2 + 95*z^3)*G0[0, 0, z])/(9*(1 + z)^3) - 
         (4*G0[0, -1, 0, z])/3 - (4*(1 + 4*z + 4*z^2 + 8*z^3 + z^4)*
           G0[0, 0, -1, z])/(1 + z)^4 + (8*(2 + 8*z + 9*z^2 + 14*z^3 + 2*z^4)*
           G0[0, 0, 0, z])/(3*(1 + z)^4) - (-7951 - 60*Pi^2 - 18988*z + 
           1776*Pi^2*z - 26898*z^2 + 432*Pi^2*z^2 - 28636*z^3 + 
           528*Pi^2*z^3 - 12775*z^4 + 1932*Pi^2*z^4 + 432*Zeta[3] + 
           1728*z*Zeta[3] + 6912*z^3*Zeta[3] + 432*z^4*Zeta[3])/
          (324*(1 + z)^4))) + Ca*((-22*DD[2, 1 - xr])/3 + 
       DD[1, 1 - xr]*((-2*(-100 + 3*Pi^2))/9 - (44*G0[-1, z])/3 + 
         (22*G0[0, z])/3) - ((94 - 188*xr + 106*xr^2 - 132*xr^3 + 336*xr^4 - 
          324*xr^5 + 108*xr^6 + 476*z - 861*xr*z + 373*xr^2*z - 120*xr^3*z + 
          483*xr^4*z - 531*xr^5*z + 180*xr^6*z + 964*z^2 - 1525*xr*z^2 + 
          345*xr^2*z^2 + 417*xr^3*z^2 + 81*xr^4*z^2 - 414*xr^5*z^2 + 
          144*xr^6*z^2 + 976*z^3 - 1295*xr*z^3 + 10*xr^2*z^3 + 525*xr^3*z^3 - 
          36*xr^4*z^3 - 144*xr^5*z^3 + 494*z^4 - 525*xr*z^4 - 41*xr^2*z^4 + 
          81*xr^3*z^4 + 27*xr^4*z^4 + 100*z^5 - 88*xr*z^5 + 39*xr^2*z^5 - 
          45*xr^3*z^5 + 6*xr^4*z^5 - 6*xr*z^6 + 12*xr^2*z^6 - 6*xr^3*z^6)*
         G0[-1, -1, z])/(6*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
       2*(1 + xr)*G0[-1, 0, xr] + ((61 - 122*xr + 84*xr^2 - 154*xr^3 + 
          347*xr^4 - 324*xr^5 + 108*xr^6 + 311*z - 564*xr*z + 296*xr^2*z - 
          219*xr^3*z + 527*xr^4*z - 531*xr^5*z + 180*xr^6*z + 634*z^2 - 
          997*xr*z^2 + 257*xr^2*z^2 + 241*xr^3*z^2 + 147*xr^4*z^2 - 
          414*xr^5*z^2 + 144*xr^6*z^2 + 646*z^3 - 833*xr*z^3 - 12*xr^2*z^3 + 
          371*xr^3*z^3 + 8*xr^4*z^3 - 144*xr^5*z^3 + 329*z^4 - 327*xr*z^4 - 
          19*xr^2*z^4 + 15*xr^3*z^4 + 38*xr^4*z^4 + 67*z^5 - 55*xr*z^5 + 
          50*xr^2*z^5 - 56*xr^3*z^5 + 6*xr^4*z^5 - 6*xr*z^6 + 12*xr^2*z^6 - 
          6*xr^3*z^6)*G0[-1, 0, z])/(6*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) + 
       G0[0, xr]*((-117 + 2*Pi^2 + 537*xr - 6*Pi^2*xr - 1373*xr^2 + 
           8*Pi^2*xr^2 + 2283*xr^3 - 8*Pi^2*xr^3 - 2226*xr^4 + 6*Pi^2*xr^4 + 
           1112*xr^5 - 2*Pi^2*xr^5 - 216*xr^6 - 706*z + 12*Pi^2*z + 
           2756*xr*z - 28*Pi^2*xr*z - 6002*xr^2*z + 14*Pi^2*xr^2*z + 
           8368*xr^3*z + 32*Pi^2*xr^3*z - 6440*xr^4*z - 72*Pi^2*xr^4*z + 
           2240*xr^5*z + 60*Pi^2*xr^5*z - 216*xr^6*z - 18*Pi^2*xr^6*z - 
           1775*z^2 + 30*Pi^2*z^2 + 5979*xr*z^2 - 56*Pi^2*xr*z^2 - 
           11594*xr^2*z^2 + 26*Pi^2*xr^2*z^2 + 14412*xr^3*z^2 - 
           18*Pi^2*xr^3*z^2 - 9242*xr^4*z^2 + 72*Pi^2*xr^4*z^2 + 
           2220*xr^5*z^2 - 90*Pi^2*xr^5*z^2 + 36*Pi^2*xr^6*z^2 - 2380*z^3 + 
           40*Pi^2*z^3 + 7096*xr*z^3 - 64*Pi^2*xr*z^3 - 12910*xr^2*z^3 + 
           78*Pi^2*xr^2*z^3 + 14930*xr^3*z^3 - 200*Pi^2*xr^3*z^3 - 
           8142*xr^4*z^3 + 246*Pi^2*xr^4*z^3 + 1430*xr^5*z^3 - 
           100*Pi^2*xr^5*z^3 - 1795*z^4 + 30*Pi^2*z^4 + 4919*xr*z^4 - 
           46*Pi^2*xr*z^4 - 8591*xr^2*z^4 + 98*Pi^2*xr^2*z^4 + 
           8911*xr^3*z^4 - 180*Pi^2*xr^3*z^4 - 3710*xr^4*z^4 + 
           100*Pi^2*xr^4*z^4 + 338*xr^5*z^4 - 2*Pi^2*xr^5*z^4 - 722*z^5 + 
           12*Pi^2*z^5 + 1908*xr*z^5 - 20*Pi^2*xr*z^5 - 3056*xr^2*z^5 + 
           44*Pi^2*xr^2*z^5 + 2538*xr^3*z^5 - 40*Pi^2*xr^3*z^5 - 
           596*xr^4*z^5 + 4*Pi^2*xr^4*z^5 - 121*z^6 + 2*Pi^2*z^6 + 
           325*xr*z^6 - 4*Pi^2*xr*z^6 - 410*xr^2*z^6 + 4*Pi^2*xr^2*z^6 + 
           230*xr^3*z^6 - 2*Pi^2*xr^3*z^6)/(12*(-1 + xr)^2*(-1 + xr - z)^2*
           (1 + z)^4) - (z*(2 - 11*xr + 42*xr^2 - 87*xr^3 + 78*xr^4 - 
            24*xr^5 + 8*z - 31*xr*z + 89*xr^2*z - 179*xr^3*z + 175*xr^4*z - 
            90*xr^5*z + 24*xr^6*z + 12*z^2 - 29*xr*z^2 + 66*xr^2*z^2 - 
            155*xr^3*z^2 + 139*xr^4*z^2 - 45*xr^5*z^2 + 8*z^3 - 11*xr*z^3 + 
            37*xr^2*z^3 - 87*xr^3*z^3 + 41*xr^4*z^3 + 2*z^4 - 4*xr*z^4 + 
            22*xr^2*z^4 - 26*xr^3*z^4 + 2*xr^4*z^4 - 2*xr*z^5 + 4*xr^2*z^5 - 
            2*xr^3*z^5)*G0[0, z])/(2*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
         ((1 + xr^2 + 4*z + 10*xr^2*z - 18*xr^3*z + 12*xr^4*z + 6*z^2 + 
            16*xr^2*z^2 - 18*xr^3*z^2 + 6*xr^4*z^2 + 4*z^3 + 8*xr^2*z^3 + 
            z^4 + xr^2*z^4)*G0[-1, -1, z])/((-1 + xr)*(1 + z)^4) + 
         ((1 + xr^2 + 4*z + 10*xr^2*z - 18*xr^3*z + 12*xr^4*z + 6*z^2 + 
            16*xr^2*z^2 - 18*xr^3*z^2 + 6*xr^4*z^2 + 4*z^3 + 8*xr^2*z^3 + 
            z^4 + xr^2*z^4)*G0[-1, 0, z])/((-1 + xr)*(1 + z)^4)) + 
       ((-44 + 132*xr - 132*xr^2 + 44*xr^3 - 270*z + 713*xr*z - 595*xr^2*z + 
          113*xr^3*z + 57*xr^4*z - 18*xr^5*z - 690*z^2 + 1570*xr*z^2 - 
          1033*xr^2*z^2 - 12*xr^3*z^2 + 138*xr^4*z^2 + 189*xr^5*z^2 - 
          234*xr^6*z^2 + 72*xr^7*z^2 - 940*z^3 + 1796*xr*z^3 - 897*xr^2*z^3 - 
          124*xr^3*z^3 + 9*xr^4*z^3 + 288*xr^5*z^3 - 144*xr^6*z^3 - 720*z^4 + 
          1124*xr*z^4 - 475*xr^2*z^4 + 80*xr^3*z^4 - 150*xr^4*z^4 + 
          105*xr^5*z^4 - 294*z^5 + 373*xr*z^5 - 220*xr^2*z^5 + 189*xr^3*z^5 - 
          90*xr^4*z^5 + 6*xr^5*z^5 - 50*z^6 + 62*xr*z^6 - 84*xr^2*z^6 + 
          72*xr^3*z^6 - 12*xr^4*z^6 + 6*xr*z^7 - 12*xr^2*z^7 + 6*xr^3*z^7)*
         G0[0, -1, z])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
       ((67 - 122*xr + 164*xr^2 - 446*xr^3 + 769*xr^4 - 648*xr^5 + 216*xr^6 + 
          323*z - 489*xr*z + 429*xr^2*z - 735*xr^3*z + 1156*xr^4*z - 
          1044*xr^5*z + 360*xr^6*z + 622*z^2 - 826*xr*z^2 + 634*xr^2*z^2 - 
          142*xr^3*z^2 - 252*xr^4*z^2 + 36*xr^5*z^2 + 598*z^3 - 764*xr*z^3 + 
          686*xr^2*z^3 + 412*xr^3*z^3 - 1022*xr^4*z^3 + 306*xr^5*z^3 + 
          287*z^4 - 396*xr*z^4 + 366*xr^2*z^4 + 324*xr^3*z^4 - 365*xr^4*z^4 + 
          55*z^5 - 91*xr*z^5 + 49*xr^2*z^5 + 59*xr^3*z^5)*G0[0, 0, xr])/
        (12*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
       ((-22 + 66*xr - 66*xr^2 + 22*xr^3 - 138*z + 361*xr*z - 287*xr^2*z + 
          25*xr^3*z + 57*xr^4*z - 18*xr^5*z - 360*z^2 + 800*xr*z^2 - 
          461*xr^2*z^2 - 144*xr^3*z^2 + 138*xr^4*z^2 + 189*xr^5*z^2 - 
          234*xr^6*z^2 + 72*xr^7*z^2 - 500*z^3 + 916*xr*z^3 - 369*xr^2*z^3 - 
          212*xr^3*z^3 + 9*xr^4*z^3 + 288*xr^5*z^3 - 144*xr^6*z^3 - 390*z^4 + 
          574*xr*z^4 - 233*xr^2*z^4 + 58*xr^3*z^4 - 150*xr^4*z^4 + 
          105*xr^5*z^4 - 162*z^5 + 197*xr*z^5 - 176*xr^2*z^5 + 189*xr^3*z^5 - 
          90*xr^4*z^5 + 6*xr^5*z^5 - 28*z^6 + 40*xr*z^6 - 84*xr^2*z^6 + 
          72*xr^3*z^6 - 12*xr^4*z^6 + 6*xr*z^7 - 12*xr^2*z^7 + 6*xr^3*z^7)*
         G0[0, 0, z])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
       G0[1 + z, xr]*(-1/36*(-293 - 18*Pi^2 + 1018*xr + 126*Pi^2*xr - 
            1663*xr^2 - 276*Pi^2*xr^2 + 1444*xr^3 + 246*Pi^2*xr^3 - 
            506*xr^4 - 78*Pi^2*xr^4 - 1717*z - 75*Pi^2*z + 5967*xr*z + 
            495*Pi^2*xr*z - 10344*xr^2*z - 945*Pi^2*xr^2*z + 9828*xr^3*z + 
            537*Pi^2*xr^3*z - 4382*xr^4*z + 222*Pi^2*xr^4*z + 648*xr^5*z - 
            306*Pi^2*xr^5*z + 72*Pi^2*xr^6*z - 3956*z^2 - 120*Pi^2*z^2 + 
            12392*xr*z^2 + 753*Pi^2*xr*z^2 - 18842*xr^2*z^2 - 
            1350*Pi^2*xr^2*z^2 + 14954*xr^3*z^2 + 801*Pi^2*xr^3*z^2 - 
            5268*xr^4*z^2 + 24*Pi^2*xr^4*z^2 + 648*xr^5*z^2 - 
            144*Pi^2*xr^5*z^2 + 36*Pi^2*xr^6*z^2 - 4514*z^3 - 90*Pi^2*z^3 + 
            11608*xr*z^3 + 549*Pi^2*xr*z^3 - 13738*xr^2*z^3 - 
            1008*Pi^2*xr^2*z^3 + 8056*xr^3*z^3 + 717*Pi^2*xr^3*z^3 - 
            1628*xr^4*z^3 - 132*Pi^2*xr^4*z^3 - 36*Pi^2*xr^5*z^3 - 2581*z^4 - 
            30*Pi^2*z^4 + 4872*xr*z^4 + 189*Pi^2*xr*z^4 - 4047*xr^2*z^4 - 
            366*Pi^2*xr^2*z^4 + 1776*xr^3*z^4 + 225*Pi^2*xr^3*z^4 - 
            236*xr^4*z^4 - 18*Pi^2*xr^4*z^4 - 617*z^5 - 3*Pi^2*z^5 + 
            761*xr*z^5 + 24*Pi^2*xr*z^5 - 506*xr^2*z^5 - 39*Pi^2*xr^2*z^5 + 
            290*xr^3*z^5 + 18*Pi^2*xr^3*z^5 - 18*z^6 + 54*xr*z^6 - 
            36*xr^2*z^6)/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
         ((-6*xr + 4*xr^2 - z - xr*z)*G0[-1, -1, z])/(2*(-1 + xr)*(1 + z)) + 
         ((-6*xr + 4*xr^2 - z - xr*z)*G0[-1, 0, z])/(2*(-1 + xr)*(1 + z)) + 
         ((-4 + 6*xr - 8*xr^2 - 15*z + 19*xr*z - 16*xr^2*z - 36*xr^3*z + 
            24*xr^4*z - 21*z^2 + 21*xr*z^2 - 16*xr^2*z^2 - 36*xr^3*z^2 + 
            12*xr^4*z^2 - 13*z^3 + 9*xr*z^3 - 12*xr^2*z^3 - 3*z^4 + xr*z^4 - 
            4*xr^2*z^4)*G0[0, -1, z])/(2*(-1 + xr)*(1 + z)^4) - 
         ((-4 + 6*xr - 8*xr^2 - 15*z + 19*xr*z - 16*xr^2*z - 36*xr^3*z + 
            24*xr^4*z - 21*z^2 + 21*xr*z^2 - 16*xr^2*z^2 - 36*xr^3*z^2 + 
            12*xr^4*z^2 - 13*z^3 + 9*xr*z^3 - 12*xr^2*z^3 - 3*z^4 + xr*z^4 - 
            4*xr^2*z^4)*G0[0, 0, z])/(2*(-1 + xr)*(1 + z)^4)) + 
       G0[1, xr]*((124 - 6*Pi^2 + 940*xr + 30*Pi^2*xr - 3498*xr^2 - 
           36*Pi^2*xr^2 + 3680*xr^3 + 6*Pi^2*xr^3 - 1246*xr^4 + 6*Pi^2*xr^4 + 
           606*z - 33*Pi^2*z + 5846*xr*z + 147*Pi^2*xr*z - 18854*xr^2*z - 
           87*Pi^2*xr^2*z + 17764*xr^3*z - 207*Pi^2*xr^3*z - 5362*xr^4*z + 
           360*Pi^2*xr^4*z - 252*Pi^2*xr^5*z + 72*Pi^2*xr^6*z + 1170*z^2 - 
           75*Pi^2*z^2 + 14812*xr*z^2 + 291*Pi^2*xr*z^2 - 40620*xr^2*z^2 + 
           15*Pi^2*xr^2*z^2 + 32762*xr^3*z^2 - 669*Pi^2*xr^3*z^2 - 
           8124*xr^4*z^2 + 744*Pi^2*xr^4*z^2 - 324*Pi^2*xr^5*z^2 + 
           36*Pi^2*xr^6*z^2 + 1100*z^3 - 90*Pi^2*z^3 + 19588*xr*z^3 + 
           294*Pi^2*xr*z^3 - 44530*xr^2*z^3 + 225*Pi^2*xr^2*z^3 + 
           28988*xr^3*z^3 - 729*Pi^2*xr^3*z^3 - 5146*xr^4*z^3 + 
           444*Pi^2*xr^4*z^3 - 72*Pi^2*xr^5*z^3 + 480*z^4 - 60*Pi^2*z^4 + 
           14252*xr*z^4 + 156*Pi^2*xr*z^4 - 25940*xr^2*z^4 + 
           255*Pi^2*xr^2*z^4 + 12346*xr^3*z^4 - 309*Pi^2*xr^3*z^4 - 
           1138*xr^4*z^4 + 54*Pi^2*xr^4*z^4 + 54*z^5 - 21*Pi^2*z^5 + 
           5398*xr*z^5 + 39*Pi^2*xr*z^5 - 7488*xr^2*z^5 + 114*Pi^2*xr^2*z^5 + 
           2036*xr^3*z^5 - 36*Pi^2*xr^3*z^5 - 14*z^6 - 3*Pi^2*z^6 + 
           828*xr*z^6 + 3*Pi^2*xr*z^6 - 814*xr^2*z^6 + 18*Pi^2*xr^2*z^6)/
          (36*(-1 + xr)*(1 + z)^4*(1 - xr + z)^2) + 
         ((-2 + 6*xr - 6*xr^2 - 7*z + 19*xr*z - 8*xr^2*z - 36*xr^3*z + 
            24*xr^4*z - 9*z^2 + 21*xr*z^2 - 4*xr^2*z^2 - 36*xr^3*z^2 + 
            12*xr^4*z^2 - 5*z^3 + 9*xr*z^3 - 4*xr^2*z^3 - z^4 + xr*z^4 - 
            2*xr^2*z^4)*G0[-1, -1, z])/(2*(-1 + xr)*(1 + z)^4) - 
         ((-2 + 6*xr - 6*xr^2 - 7*z + 19*xr*z - 8*xr^2*z - 36*xr^3*z + 
            24*xr^4*z - 9*z^2 + 21*xr*z^2 - 4*xr^2*z^2 - 36*xr^3*z^2 + 
            12*xr^4*z^2 - 5*z^3 + 9*xr*z^3 - 4*xr^2*z^3 - z^4 + xr*z^4 - 
            2*xr^2*z^4)*G0[-1, 0, z])/(2*(-1 + xr)*(1 + z)^4) - 
         ((-4 + 6*xr - 8*xr^2 - 15*z + 19*xr*z - 16*xr^2*z - 36*xr^3*z + 
            24*xr^4*z - 21*z^2 + 21*xr*z^2 - 16*xr^2*z^2 - 36*xr^3*z^2 + 
            12*xr^4*z^2 - 13*z^3 + 9*xr*z^3 - 12*xr^2*z^3 - 3*z^4 + xr*z^4 - 
            4*xr^2*z^4)*G0[0, -1, z])/(2*(-1 + xr)*(1 + z)^4) + 
         ((-4 + 6*xr - 8*xr^2 - 15*z + 19*xr*z - 16*xr^2*z - 36*xr^3*z + 
            24*xr^4*z - 21*z^2 + 21*xr*z^2 - 16*xr^2*z^2 - 36*xr^3*z^2 + 
            12*xr^4*z^2 - 13*z^3 + 9*xr*z^3 - 12*xr^2*z^3 - 3*z^4 + xr*z^4 - 
            4*xr^2*z^4)*G0[0, 0, z])/(2*(-1 + xr)*(1 + z)^4)) - 
       ((56 - 106*xr + 79*xr^2 - 64*xr^3 + 35*xr^4 + 280*z - 442*xr*z + 
          448*xr^2*z - 637*xr^3*z + 486*xr^4*z - 135*xr^5*z + 560*z^2 - 
          684*xr*z^2 + 707*xr^2*z^2 - 759*xr^3*z^2 + 243*xr^4*z^2 + 
          27*xr^5*z^2 + 560*z^3 - 460*xr*z^3 + 403*xr^2*z^3 - 181*xr^3*z^3 - 
          46*xr^4*z^3 + 280*z^4 - 106*xr*z^4 + 82*xr^2*z^4 + 5*xr^3*z^4 + 
          56*z^5 + 6*xr*z^5 + 17*xr^2*z^5)*G0[0, 1, xr])/
        (6*(-1 + xr)*(-1 + xr - z)^2*(1 + z)^3) - 
       ((28 - 78*xr + 85*xr^2 - 67*xr^3 + 51*xr^4 - 19*xr^5 + 174*z - 
          529*xr*z + 938*xr^2*z - 1427*xr^3*z + 1421*xr^4*z - 712*xr^5*z + 
          135*xr^6*z + 450*z^2 - 1334*xr*z^2 + 2309*xr^2*z^2 - 
          2990*xr^3*z^2 + 2183*xr^4*z^2 - 564*xr^5*z^2 - 126*xr^6*z^2 + 
          72*xr^7*z^2 + 620*z^3 - 1612*xr*z^3 + 2180*xr^2*z^3 - 
          2090*xr^3*z^3 + 1032*xr^4*z^3 - 52*xr^5*z^3 - 90*xr^6*z^3 + 
          480*z^4 - 958*xr*z^4 + 803*xr^2*z^4 - 674*xr^3*z^4 + 401*xr^4*z^4 - 
          88*xr^5*z^4 + 198*z^5 - 245*xr*z^5 + 134*xr^2*z^5 - 311*xr^3*z^5 + 
          194*xr^4*z^5 - 6*xr^5*z^5 + 34*z^6 - 22*xr*z^6 + 67*xr^2*z^6 - 
          103*xr^3*z^6 + 12*xr^4*z^6 - 6*xr*z^7 + 12*xr^2*z^7 - 6*xr^3*z^7)*
         G0[0, 1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) - 
       ((-11 + 31*xr - 45*xr^2 + 95*xr^3 - 196*xr^4 + 234*xr^5 - 144*xr^6 + 
          36*xr^7 - 55*z + 136*xr*z - 178*xr^2*z + 278*xr^3*z - 393*xr^4*z + 
          338*xr^5*z - 150*xr^6*z + 24*xr^7*z - 110*z^2 + 233*xr*z^2 - 
          264*xr^2*z^2 + 267*xr^3*z^2 - 182*xr^4*z^2 + 74*xr^5*z^2 - 
          18*xr^6*z^2 - 110*z^3 + 193*xr*z^3 - 181*xr^2*z^3 + 89*xr^3*z^3 + 
          35*xr^4*z^3 - 30*xr^5*z^3 - 55*z^4 + 76*xr*z^4 - 57*xr^2*z^4 + 
          8*xr^3*z^4 + 20*xr^4*z^4 - 11*z^5 + 11*xr*z^5 - 7*xr^2*z^5 + 
          3*xr^3*z^5)*G0[1, 0, xr])/(2*(-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^3) + ((-53 + 6*xr + 47*xr^2 - 203*z - 62*xr*z + 288*xr^2*z - 
          135*xr^3*z - 291*z^2 - 180*xr*z^2 + 252*xr^2*z^2 + 27*xr^3*z^2 - 
          185*z^3 - 150*xr*z^3 + 11*xr^2*z^3 - 44*z^4 - 38*xr*z^4)*
         G0[1, 1, xr])/(6*(-1 + xr - z)*(1 + z)^3) + 
       ((11 - 33*xr + 26*xr^2 + 118*xr^3 - 453*xr^4 + 655*xr^5 - 432*xr^6 + 
          108*xr^7 + 52*z - 176*xr*z + 398*xr^2*z - 575*xr^3*z + 229*xr^4*z + 
          315*xr^5*z - 315*xr^6*z + 72*xr^7*z + 98*z^2 - 344*xr*z^2 + 
          890*xr^2*z^2 - 1430*xr^3*z^2 + 969*xr^4*z^2 - 102*xr^5*z^2 - 
          81*xr^6*z^2 + 92*z^3 - 312*xr*z^3 + 758*xr^2*z^3 - 1070*xr^3*z^3 + 
          612*xr^4*z^3 - 92*xr^5*z^3 + 43*z^4 - 137*xr*z^4 + 320*xr^2*z^4 - 
          419*xr^3*z^4 + 175*xr^4*z^4 - 6*xr^5*z^4 + 8*z^5 - 32*xr*z^5 + 
          92*xr^2*z^5 - 92*xr^3*z^5 + 12*xr^4*z^5 - 6*xr*z^6 + 12*xr^2*z^6 - 
          6*xr^3*z^6)*G0[1, 1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^3) + ((-3 - 9*z + 3*xr*z + 22*xr^2*z - 24*xr^3*z - 9*z^2 + 
          6*xr*z^2 + 33*xr^2*z^2 - 42*xr^3*z^2 + 24*xr^4*z^2 - 3*z^3 + 
          3*xr*z^3 + 11*xr^2*z^3 - 3*xr^3*z^3)*G0[1 + z^(-1), 0, xr])/
        (2*(-1 + xr)*(1 + z)^4) + ((22 - 44*xr + 44*xr^2 - 44*xr^3 + 
          22*xr^4 + 110*z - 170*xr*z + 152*xr^2*z - 140*xr^3*z + 48*xr^4*z + 
          220*z^2 - 264*xr*z^2 + 403*xr^2*z^2 - 540*xr^3*z^2 + 228*xr^4*z^2 + 
          220*z^3 - 212*xr*z^3 + 557*xr^2*z^3 - 518*xr^3*z^3 + 40*xr^4*z^3 + 
          110*z^4 - 92*xr*z^4 + 293*xr^2*z^4 - 74*xr^3*z^4 + 22*z^5 - 
          18*xr*z^5 + 31*xr^2*z^5)*G0[1 + z, 0, xr])/
        (6*(-1 + xr)*(-1 + xr - z)^2*(1 + z)^3) - 
       ((22 - 44*xr + 44*xr^2 - 44*xr^3 + 22*xr^4 + 110*z - 170*xr*z + 
          152*xr^2*z - 140*xr^3*z + 48*xr^4*z + 220*z^2 - 264*xr*z^2 + 
          403*xr^2*z^2 - 540*xr^3*z^2 + 228*xr^4*z^2 + 220*z^3 - 212*xr*z^3 + 
          557*xr^2*z^3 - 518*xr^3*z^3 + 40*xr^4*z^3 + 110*z^4 - 92*xr*z^4 + 
          293*xr^2*z^4 - 74*xr^3*z^4 + 22*z^5 - 18*xr*z^5 + 31*xr^2*z^5)*
         G0[1 + z, 1, xr])/(6*(-1 + xr)*(-1 + xr - z)^2*(1 + z)^3) - 
       ((-3 + 8*xr - 48*xr^3 + 115*xr^4 - 108*xr^5 + 36*xr^6 - 9*z + 9*xr*z + 
          55*xr^2*z - 165*xr^3*z + 248*xr^4*z - 198*xr^5*z + 60*xr^6*z - 
          6*z^2 - 10*xr*z^2 + 69*xr^2*z^2 - 38*xr^3*z^2 + 23*xr^4*z^2 - 
          30*xr^5*z^2 + 6*z^3 - 4*xr*z^3 - 39*xr^2*z^3 + 155*xr^3*z^3 - 
          106*xr^4*z^3 + 12*xr^5*z^3 + 9*z^4 + 18*xr*z^4 - 65*xr^2*z^4 + 
          82*xr^3*z^4 - 20*xr^4*z^4 + 3*z^5 + 11*xr*z^5 - 12*xr^2*z^5 + 
          6*xr^3*z^5)*G0[1 + z, 1 + z, xr])/(2*(-1 + xr)^2*(-1 + xr - z)*
         (1 + z)^4) + G0[-1, z]*(-1/36*(525 - 18*Pi^2 - 1161*xr + 
            54*Pi^2*xr - 173*xr^2 - 48*Pi^2*xr^2 + 2235*xr^3 - 1932*xr^4 + 
            18*Pi^2*xr^4 + 506*xr^5 - 6*Pi^2*xr^5 + 3156*z - 108*Pi^2*z - 
            6378*xr*z + 300*Pi^2*xr*z - 282*xr^2*z - 294*Pi^2*xr^2*z + 
            7334*xr^3*z + 192*Pi^2*xr^3*z - 3010*xr^4*z - 216*Pi^2*xr^4*z - 
            1900*xr^5*z + 180*Pi^2*xr^5*z + 1080*xr^6*z - 54*Pi^2*xr^6*z + 
            7923*z^2 - 270*Pi^2*z^2 - 13767*xr*z^2 + 672*Pi^2*xr*z^2 - 
            3126*xr^2*z^2 - 546*Pi^2*xr^2*z^2 + 16348*xr^3*z^2 + 
            90*Pi^2*xr^3*z^2 - 5806*xr^4*z^2 + 216*Pi^2*xr^4*z^2 - 
            3084*xr^5*z^2 - 270*Pi^2*xr^5*z^2 + 1512*xr^6*z^2 + 
            108*Pi^2*xr^6*z^2 + 10650*z^3 - 360*Pi^2*z^3 - 14562*xr*z^3 + 
            768*Pi^2*xr*z^3 - 10390*xr^2*z^3 - 342*Pi^2*xr^2*z^3 + 
            24314*xr^3*z^3 - 504*Pi^2*xr^3*z^3 - 9714*xr^4*z^3 + 
            738*Pi^2*xr^4*z^3 - 658*xr^5*z^3 - 300*Pi^2*xr^5*z^3 + 
            432*xr^6*z^3 + 8115*z^4 - 270*Pi^2*z^4 - 7503*xr*z^4 + 
            462*Pi^2*xr*z^4 - 12603*xr^2*z^4 + 30*Pi^2*xr^2*z^4 + 
            18143*xr^3*z^4 - 516*Pi^2*xr^3*z^4 - 5956*xr^4*z^4 + 
            300*Pi^2*xr^4*z^4 + 20*xr^5*z^4 - 6*Pi^2*xr^5*z^4 + 3360*z^5 - 
            108*Pi^2*z^5 - 1518*xr*z^5 + 132*Pi^2*xr*z^5 - 6132*xr^2*z^5 + 
            84*Pi^2*xr^2*z^5 + 5476*xr^3*z^5 - 120*Pi^2*xr^3*z^5 - 
            970*xr^4*z^5 + 12*Pi^2*xr^4*z^5 + 621*z^6 - 18*Pi^2*z^6 - 
            81*xr*z^6 + 12*Pi^2*xr*z^6 - 866*xr^2*z^6 + 12*Pi^2*xr^2*z^6 + 
            398*xr^3*z^6 - 6*Pi^2*xr^3*z^6 + 18*z^7 - 54*xr*z^7 + 
            36*xr^2*z^7)/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
         ((-28 + 56*xr - 44*xr^2 + 32*xr^3 - 16*xr^4 - 134*z + 219*xr*z - 
            66*xr^2*z - 117*xr^3*z + 170*xr^4*z - 72*xr^5*z - 256*z^2 + 
            355*xr*z^2 - 61*xr^2*z^2 - 281*xr^3*z^2 + 429*xr^4*z^2 - 
            270*xr^5*z^2 + 72*xr^6*z^2 - 244*z^3 + 305*xr*z^3 - 74*xr^2*z^3 - 
            241*xr^3*z^3 + 353*xr^4*z^3 - 135*xr^5*z^3 - 116*z^4 + 
            135*xr*z^4 + 3*xr^2*z^4 - 165*xr^3*z^4 + 107*xr^4*z^4 - 22*z^5 + 
            16*xr*z^5 + 50*xr^2*z^5 - 62*xr^3*z^5 + 6*xr^4*z^5 - 6*xr*z^6 + 
            12*xr^2*z^6 - 6*xr^3*z^6)*G0[0, xr])/(6*(-1 + xr)^2*(-1 + xr - z)*
           (1 + z)^4) + ((55 - 165*xr + 114*xr^2 + 206*xr^3 - 585*xr^4 + 
            699*xr^5 - 432*xr^6 + 108*xr^7 + 272*z - 748*xr*z + 662*xr^2*z - 
            135*xr^3*z - 255*xr^4*z + 447*xr^5*z - 315*xr^6*z + 72*xr^7*z + 
            538*z^2 - 1312*xr*z^2 + 1110*xr^2*z^2 - 594*xr^3*z^2 + 
            309*xr^4*z^2 + 30*xr^5*z^2 - 81*xr^6*z^2 + 532*z^3 - 
            1104*xr*z^3 + 714*xr^2*z^3 - 322*xr^3*z^3 + 216*xr^4*z^3 - 
            48*xr^5*z^3 + 263*z^4 - 445*xr*z^4 + 188*xr^2*z^4 - 
            111*xr^3*z^4 + 87*xr^4*z^4 - 6*xr^5*z^4 + 52*z^5 - 76*xr*z^5 + 
            48*xr^2*z^5 - 48*xr^3*z^5 + 12*xr^4*z^5 - 6*xr*z^6 + 
            12*xr^2*z^6 - 6*xr^3*z^6)*G0[1, xr])/(6*(-1 + xr)^2*
           (-1 + xr - z)^2*(1 + z)^3) - ((-3 - 9*z + 3*xr*z + 22*xr^2*z - 
            24*xr^3*z - 9*z^2 + 6*xr*z^2 + 33*xr^2*z^2 - 42*xr^3*z^2 + 
            24*xr^4*z^2 - 3*z^3 + 3*xr*z^3 + 11*xr^2*z^3 - 3*xr^3*z^3)*
           G0[1 + z^(-1), xr])/(2*(-1 + xr)*(1 + z)^4) - 
         ((-22 + 66*xr - 106*xr^2 + 250*xr^3 - 552*xr^4 + 688*xr^5 - 
            432*xr^6 + 108*xr^7 - 141*z + 358*xr*z - 347*xr^2*z + 
            356*xr^3*z - 785*xr^4*z + 1126*xr^5*z - 747*xr^6*z + 180*xr^7*z - 
            375*z^2 + 785*xr*z^2 - 443*xr^2*z^2 - 211*xr^3*z^2 + 
            121*xr^4*z^2 + 447*xr^5*z^2 - 396*xr^6*z^2 + 72*xr^7*z^2 - 
            530*z^3 + 880*xr*z^3 - 326*xr^2*z^3 - 460*xr^3*z^3 + 
            462*xr^4*z^3 + 58*xr^5*z^3 - 108*xr^6*z^3 - 420*z^4 + 
            520*xr*z^4 - 200*xr^2*z^4 - 100*xr^3*z^4 + 106*xr^4*z^4 + 
            22*xr^5*z^4 - 177*z^5 + 146*xr*z^5 - 95*xr^2*z^5 + 56*xr^3*z^5 - 
            2*xr^4*z^5 - 31*z^6 + 13*xr*z^6 - 19*xr^2*z^6 + 13*xr^3*z^6)*
           G0[1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
         (z*(-3 + xr - 9*z - 4*xr*z + 8*xr^2*z - 9*z^2 - 11*xr*z^2 + 
            5*xr^2*z^2 + 9*xr^3*z^2 - 3*z^3 - 6*xr*z^3 - 3*xr^2*z^3)*
           G0[-((1 + z)/z), xr])/(2*(-1 + xr)*(1 + z)^4) + 
         ((-1 - xr^2 - 4*z + 2*xr^2*z - 18*xr^3*z + 12*xr^4*z - 6*z^2 + 
            4*xr^2*z^2 - 18*xr^3*z^2 + 6*xr^4*z^2 - 4*z^3 - z^4 - xr^2*z^4)*
           G0[0, 0, xr])/((-1 + xr)*(1 + z)^4) - 
         (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
            z^3)*G0[0, 1, xr])/((-1 + xr)*(1 + z)^4) - 
         (2*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
           G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
         (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
            z^3)*G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
         ((-6*xr + 4*xr^2 - z - 19*xr*z + 24*xr^2*z - 36*xr^3*z + 24*xr^4*z - 
            3*z^2 - 21*xr*z^2 + 32*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 - 
            3*z^3 - 9*xr*z^3 + 12*xr^2*z^3 - z^4 - xr*z^4)*G0[1, 0, xr])/
          (2*(-1 + xr)*(1 + z)^4) - ((2 + 6*xr - 2*xr^2 + 3*z + xr*z + 
            2*xr^2*z)*G0[1, 1, xr])/(2*(-1 + xr)*(1 + z)) + 
         (2*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
           G0[1, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
         ((-6*xr + 4*xr^2 - z - xr*z)*G0[1 + z, 0, xr])/
          (2*(-1 + xr)*(1 + z)) + ((4 - 6*xr + 8*xr^2 + 15*z - 23*xr*z + 
            42*xr^2*z - 18*xr^3*z + 21*z^2 - 27*xr*z^2 + 30*xr^2*z^2 + 
            36*xr^3*z^2 + 13*z^3 - 9*xr*z^3 + 3*z^4 + xr*z^4 + 4*xr^2*z^4)*
           G0[1 + z, 1, xr])/(2*(-1 + xr)*(1 + z)^4) - 
         ((1 - 6*xr + 5*xr^2 + 3*z - 21*xr*z + 23*xr^2*z - 9*xr^3*z + 3*z^2 - 
            24*xr*z^2 + 15*xr^2*z^2 + 18*xr^3*z^2 + z^3 - 9*xr*z^3 - 
            2*xr^2*z^3 + xr^2*z^4)*G0[1 + z, 1 + z, xr])/
          ((-1 + xr)*(1 + z)^4)) + G0[0, z]*
        (-1/36*(-400 + 12*Pi^2 + 1200*xr - 36*Pi^2*xr - 1200*xr^2 + 
            36*Pi^2*xr^2 + 400*xr^3 - 12*Pi^2*xr^3 - 2538*z + 72*Pi^2*z + 
            7126*xr*z - 192*Pi^2*xr*z - 7694*xr^2*z + 96*Pi^2*xr^2*z + 
            5926*xr^3*z + 384*Pi^2*xr^3*z - 5664*xr^4*z - 1008*Pi^2*xr^4*z + 
            3924*xr^5*z + 1152*Pi^2*xr^5*z - 1080*xr^6*z - 648*Pi^2*xr^6*z + 
            144*Pi^2*xr^7*z - 6708*z^2 + 180*Pi^2*z^2 + 16790*xr*z^2 - 
            420*Pi^2*xr*z^2 - 15869*xr^2*z^2 + 48*Pi^2*xr^2*z^2 + 
            10749*xr^3*z^2 + 1224*Pi^2*xr^3*z^2 - 9570*xr^4*z^2 - 
            2376*Pi^2*xr^4*z^2 + 6120*xr^5*z^2 + 1992*Pi^2*xr^5*z^2 - 
            1512*xr^6*z^2 - 720*Pi^2*xr^6*z^2 + 72*Pi^2*xr^7*z^2 - 9470*z^3 + 
            240*Pi^2*z^3 + 19954*xr*z^3 - 480*Pi^2*xr*z^3 - 13290*xr^2*z^3 - 
            72*Pi^2*xr^2*z^3 + 4174*xr^3*z^3 + 1296*Pi^2*xr^3*z^3 - 
            3690*xr^4*z^3 - 1752*Pi^2*xr^4*z^3 + 2682*xr^5*z^3 + 
            912*Pi^2*xr^5*z^3 - 432*xr^6*z^3 - 144*Pi^2*xr^6*z^3 - 7560*z^4 + 
            180*Pi^2*z^4 + 12436*xr*z^4 - 300*Pi^2*xr*z^4 - 3632*xr^2*z^4 - 
            84*Pi^2*xr^2*z^4 - 2186*xr^3*z^4 + 516*Pi^2*xr^3*z^4 + 
            240*xr^4*z^4 - 384*Pi^2*xr^4*z^4 + 486*xr^5*z^4 + 
            72*Pi^2*xr^5*z^4 - 3270*z^5 + 72*Pi^2*z^5 + 3794*xr*z^5 - 
            96*Pi^2*xr*z^5 + 364*xr^2*z^5 - 24*Pi^2*xr^2*z^5 - 
            1128*xr^3*z^5 + 48*Pi^2*xr^3*z^5 + 24*xr^4*z^5 - 628*z^6 + 
            12*Pi^2*z^6 + 502*xr*z^6 - 12*Pi^2*xr*z^6 + 45*xr^2*z^6 + 
            9*xr^3*z^6 - 18*z^7 + 54*xr*z^7 - 36*xr^2*z^7)/
           ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) - 
         ((33 - 99*xr + 70*xr^2 + 162*xr^3 - 519*xr^4 + 677*xr^5 - 432*xr^6 + 
            108*xr^7 + 162*z - 462*xr*z + 530*xr^2*z - 355*xr^3*z - 
            13*xr^4*z + 381*xr^5*z - 315*xr^6*z + 72*xr^7*z + 318*z^2 - 
            828*xr*z^2 + 1000*xr^2*z^2 - 1012*xr^3*z^2 + 639*xr^4*z^2 - 
            36*xr^5*z^2 - 81*xr^6*z^2 + 312*z^3 - 708*xr*z^3 + 736*xr^2*z^3 - 
            696*xr^3*z^3 + 414*xr^4*z^3 - 70*xr^5*z^3 + 153*z^4 - 
            291*xr*z^4 + 254*xr^2*z^4 - 265*xr^3*z^4 + 131*xr^4*z^4 - 
            6*xr^5*z^4 + 30*z^5 - 54*xr*z^5 + 70*xr^2*z^5 - 70*xr^3*z^5 + 
            12*xr^4*z^5 - 6*xr*z^6 + 12*xr^2*z^6 - 6*xr^3*z^6)*G0[1, xr])/
          (6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
         ((-3 - 9*z + 3*xr*z + 22*xr^2*z - 24*xr^3*z - 9*z^2 + 6*xr*z^2 + 
            33*xr^2*z^2 - 42*xr^3*z^2 + 24*xr^4*z^2 - 3*z^3 + 3*xr*z^3 + 
            11*xr^2*z^3 - 3*xr^3*z^3)*G0[1 + z^(-1), xr])/
          (2*(-1 + xr)*(1 + z)^4) + ((-11 + 33*xr - 62*xr^2 + 206*xr^3 - 
            519*xr^4 + 677*xr^5 - 432*xr^6 + 108*xr^7 - 75*z + 182*xr*z - 
            127*xr^2*z + 136*xr^3*z - 631*xr^4*z + 1082*xr^5*z - 747*xr^6*z + 
            180*xr^7*z - 210*z^2 + 400*xr*z^2 + 8*xr^2*z^2 - 662*xr^3*z^2 + 
            407*xr^4*z^2 + 381*xr^5*z^2 - 396*xr^6*z^2 + 72*xr^7*z^2 - 
            310*z^3 + 440*xr*z^3 + 158*xr^2*z^3 - 944*xr^3*z^3 + 
            726*xr^4*z^3 + 14*xr^5*z^3 - 108*xr^6*z^3 - 255*z^4 + 
            245*xr*z^4 + 86*xr^2*z^4 - 386*xr^3*z^4 + 227*xr^4*z^4 + 
            11*xr^5*z^4 - 111*z^5 + 58*xr*z^5 - 7*xr^2*z^5 - 32*xr^3*z^5 + 
            20*xr^4*z^5 - 20*z^6 + 2*xr*z^6 - 8*xr^2*z^6 + 2*xr^3*z^6)*
           G0[1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) - 
         (z*(-3 + xr - 9*z - 4*xr*z + 8*xr^2*z - 9*z^2 - 11*xr*z^2 + 
            5*xr^2*z^2 + 9*xr^3*z^2 - 3*z^3 - 6*xr*z^3 - 3*xr^2*z^3)*
           G0[-((1 + z)/z), xr])/(2*(-1 + xr)*(1 + z)^4) - 
         (2*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
           G0[0, 0, xr])/((-1 + xr)*(1 + z)^4) + 
         (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
            z^3)*G0[0, 1, xr])/((-1 + xr)*(1 + z)^4) + 
         (2*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
           G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
         (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
            z^3)*G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
         ((-6*xr + 4*xr^2 - z - 19*xr*z + 24*xr^2*z - 36*xr^3*z + 24*xr^4*z - 
            3*z^2 - 21*xr*z^2 + 32*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 - 
            3*z^3 - 9*xr*z^3 + 12*xr^2*z^3 - z^4 - xr*z^4)*G0[1, 0, xr])/
          (2*(-1 + xr)*(1 + z)^4) + ((2 + 6*xr - 2*xr^2 + 3*z + xr*z + 
            2*xr^2*z)*G0[1, 1, xr])/(2*(-1 + xr)*(1 + z)) - 
         (2*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
           G0[1, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
         ((-6*xr + 4*xr^2 - z - xr*z)*G0[1 + z, 0, xr])/
          (2*(-1 + xr)*(1 + z)) - ((4 - 6*xr + 8*xr^2 + 15*z - 23*xr*z + 
            42*xr^2*z - 18*xr^3*z + 21*z^2 - 27*xr*z^2 + 30*xr^2*z^2 + 
            36*xr^3*z^2 + 13*z^3 - 9*xr*z^3 + 3*z^4 + xr*z^4 + 4*xr^2*z^4)*
           G0[1 + z, 1, xr])/(2*(-1 + xr)*(1 + z)^4) + 
         ((1 - 6*xr + 5*xr^2 + 3*z - 21*xr*z + 23*xr^2*z - 9*xr^3*z + 3*z^2 - 
            24*xr*z^2 + 15*xr^2*z^2 + 18*xr^3*z^2 + z^3 - 9*xr*z^3 - 
            2*xr^2*z^3 + xr^2*z^4)*G0[1 + z, 1 + z, xr])/
          ((-1 + xr)*(1 + z)^4)) - (z*(-3 + xr - 9*z - 4*xr*z + 8*xr^2*z - 
          9*z^2 - 11*xr*z^2 + 5*xr^2*z^2 + 9*xr^3*z^2 - 3*z^3 - 6*xr*z^3 - 
          3*xr^2*z^3)*G0[-((1 + z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) + 
       (z*(-3 + xr - 9*z - 4*xr*z + 8*xr^2*z - 9*z^2 - 11*xr*z^2 + 
          5*xr^2*z^2 + 9*xr^3*z^2 - 3*z^3 - 6*xr*z^3 - 3*xr^2*z^3)*
         G0[-((1 + z)/z), 1 + z, xr])/(2*(-1 + xr)*(1 + z)^4) + 
       ((1 + xr^2 + 4*z + 10*xr^2*z - 18*xr^3*z + 12*xr^4*z + 6*z^2 + 
          16*xr^2*z^2 - 18*xr^3*z^2 + 6*xr^4*z^2 + 4*z^3 + 8*xr^2*z^3 + z^4 + 
          xr^2*z^4)*G0[-1, -1, -1, z])/((-1 + xr)*(1 + z)^4) - 
       ((1 + xr^2 + 4*z + 10*xr^2*z - 18*xr^3*z + 12*xr^4*z + 6*z^2 + 
          16*xr^2*z^2 - 18*xr^3*z^2 + 6*xr^4*z^2 + 4*z^3 + 8*xr^2*z^3 + z^4 + 
          xr^2*z^4)*G0[-1, -1, 0, z])/((-1 + xr)*(1 + z)^4) - 
       ((1 + xr^2)*G0[-1, 0, -1, z])/(-1 + xr) + ((1 + xr^2)*G0[-1, 0, 0, z])/
        (-1 + xr) + (xr*z*(-2 + 13*xr - 27*xr^2 + 12*xr^3 - 3*z + 7*xr*z + 
          6*xr^3*z - 6*xr*z^2 + z^3)*G0[0, -1, -1, z])/
        ((-1 + xr)*(1 + z)^4) + (2*(1 + xr^2)*G0[0, -1, 0, xr])/(-1 + xr) - 
       (xr*z*(-2 + 13*xr - 27*xr^2 + 12*xr^3 - 3*z + 7*xr*z + 6*xr^3*z - 
          6*xr*z^2 + z^3)*G0[0, -1, 0, z])/((-1 + xr)*(1 + z)^4) - 
       ((-3 - 3*xr^2 - 12*z - 36*xr^3*z + 24*xr^4*z - 18*z^2 + 2*xr^2*z^2 - 
          36*xr^3*z^2 + 12*xr^4*z^2 - 12*z^3 - 4*xr^2*z^3 - 3*z^4 - 
          3*xr^2*z^4)*G0[0, 0, 0, xr])/(2*(-1 + xr)*(1 + z)^4) - 
       ((2 + 2*xr^2 + 8*z - 2*xr*z + 15*xr^2*z - 9*xr^3*z + 12*z^2 - 
          3*xr*z^2 + 9*xr^2*z^2 + 18*xr^3*z^2 + 8*z^3 - 2*xr^2*z^3 + 2*z^4 + 
          xr*z^4 + 2*xr^2*z^4)*G0[0, 0, 1, xr])/((-1 + xr)*(1 + z)^4) + 
       ((1 + xr^2 + 4*z - 4*xr*z + 18*xr^2*z - 18*xr^3*z + 6*z^2 - 6*xr*z^2 + 
          36*xr^3*z^2 + 4*z^3 - 16*xr^2*z^3 + z^4 + 2*xr*z^4 + xr^2*z^4)*
         G0[0, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
          z^3)*G0[0, 1, 1, xr])/((-1 + xr)*(1 + z)^4) - 
       (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
          z^3)*G0[0, 1, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       (2*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
         G0[0, -((-1 - z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) - 
       (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
          z^3)*G0[0, 1 + z, 0, xr])/((-1 + xr)*(1 + z)^4) + 
       (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
          z^3)*G0[0, 1 + z, 1, xr])/((-1 + xr)*(1 + z)^4) - 
       (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
          z^3)*G0[0, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       ((2 - 18*xr + 14*xr^2 + 5*z - 57*xr*z + 56*xr^2*z - 36*xr^3*z + 
          24*xr^4*z + 3*z^2 - 63*xr*z^2 + 68*xr^2*z^2 - 36*xr^3*z^2 + 
          12*xr^4*z^2 - z^3 - 27*xr*z^3 + 28*xr^2*z^3 - z^4 - 3*xr*z^4 + 
          2*xr^2*z^4)*G0[1, 0, 0, xr])/(2*(-1 + xr)*(1 + z)^4) - 
       ((-6*xr + 4*xr^2 - z - xr*z)*G0[1, 0, 1, xr])/((-1 + xr)*(1 + z)) + 
       ((6*xr - 4*xr^2 + z + 19*xr*z - 36*xr^3*z + 24*xr^4*z + 3*z^2 + 
          21*xr*z^2 + 8*xr^2*z^2 - 36*xr^3*z^2 + 12*xr^4*z^2 + 3*z^3 + 
          9*xr*z^3 + 4*xr^2*z^3 + z^4 + xr*z^4)*G0[1, 0, 1 + z, xr])/
        (2*(-1 + xr)*(1 + z)^4) - ((4 - 6*xr + 8*xr^2 + 3*z - xr*z + 
          4*xr^2*z)*G0[1, 1, 0, xr])/(2*(-1 + xr)*(1 + z)) - 
       ((2 + 6*xr - 2*xr^2 + 3*z + xr*z + 2*xr^2*z)*G0[1, 1, 1 + z, xr])/
        (2*(-1 + xr)*(1 + z)) - (2*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 
          3*xr^2*z + 2*z^2)*G0[1, -((-1 - z)/z), 0, xr])/
        ((-1 + xr)*(1 + z)^4) - ((-1 + 5*xr + xr*z)*G0[1, 1 + z, 0, xr])/
        (1 + z) + ((-1 + 5*xr + xr*z)*G0[1, 1 + z, 1, xr])/(1 + z) - 
       (2*xr^2*z*(3 - 9*xr + 6*xr^2 + 5*z - 9*xr*z + 3*xr^2*z + 2*z^2)*
         G0[1, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
       ((-6*xr + 4*xr^2 - z - xr*z)*G0[1 + z, 0, 0, xr])/
        (2*(-1 + xr)*(1 + z)) + ((1 - 6*xr + 5*xr^2 + 3*z - 21*xr*z + 
          23*xr^2*z - 9*xr^3*z + 3*z^2 - 24*xr*z^2 + 15*xr^2*z^2 + 
          18*xr^3*z^2 + z^3 - 9*xr*z^3 - 2*xr^2*z^3 + xr^2*z^4)*
         G0[1 + z, 0, 1, xr])/((-1 + xr)*(1 + z)^4) - 
       ((6*xr - 4*xr^2 + z + 11*xr*z + 28*xr^2*z - 72*xr^3*z + 24*xr^4*z + 
          3*z^2 + 9*xr*z^2 - 4*xr^2*z^2 + 36*xr^3*z^2 + 12*xr^4*z^2 + 3*z^3 + 
          9*xr*z^3 - 36*xr^2*z^3 + z^4 + 5*xr*z^4)*G0[1 + z, 0, 1 + z, xr])/
        (2*(-1 + xr)*(1 + z)^4) - ((2 - 6*xr + 6*xr^2 + z - xr*z + 2*xr^2*z)*
         G0[1 + z, 1, 0, xr])/(2*(-1 + xr)*(1 + z)) - 
       (xr*z*(-2 + 7*xr - 9*xr^2 - 3*z - 3*xr*z + 18*xr^2*z - 10*xr*z^2 + 
          z^3)*G0[1 + z, 1, 1, xr])/((-1 + xr)*(1 + z)^4) + 
       ((4 - 6*xr + 8*xr^2 + 15*z - 23*xr*z + 42*xr^2*z - 18*xr^3*z + 
          21*z^2 - 27*xr*z^2 + 30*xr^2*z^2 + 36*xr^3*z^2 + 13*z^3 - 
          9*xr*z^3 + 3*z^4 + xr*z^4 + 4*xr^2*z^4)*G0[1 + z, 1, 1 + z, xr])/
        (2*(-1 + xr)*(1 + z)^4) + ((1 - 6*xr + 5*xr^2 + 3*z - 21*xr*z + 
          23*xr^2*z - 9*xr^3*z + 3*z^2 - 24*xr*z^2 + 15*xr^2*z^2 + 
          18*xr^3*z^2 + z^3 - 9*xr*z^3 - 2*xr^2*z^3 + xr^2*z^4)*
         G0[1 + z, 1 + z, 0, xr])/((-1 + xr)*(1 + z)^4) - 
       ((1 - 6*xr + 5*xr^2 + 3*z - 21*xr*z + 23*xr^2*z - 9*xr^3*z + 3*z^2 - 
          24*xr*z^2 + 15*xr^2*z^2 + 18*xr^3*z^2 + z^3 - 9*xr*z^3 - 
          2*xr^2*z^3 + xr^2*z^4)*G0[1 + z, 1 + z, 1, xr])/
        ((-1 + xr)*(1 + z)^4) + ((-1 + 6*xr - 5*xr^2 - 3*z + 17*xr*z - 
          3*xr^2*z - 27*xr^3*z + 12*xr^4*z - 3*z^2 + 18*xr*z^2 - 
          11*xr^2*z^2 + 6*xr^4*z^2 - z^3 + 9*xr*z^3 - 14*xr^2*z^3 + 
          2*xr*z^4 - xr^2*z^4)*G0[1 + z, 1 + z, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^4) + (1112 - 93*Pi^2 + 198*xr + 243*Pi^2*xr - 
         13070*xr^2 - 186*Pi^2*xr^2 + 28846*xr^3 + 678*Pi^2*xr^3 - 
         26778*xr^4 - 2601*Pi^2*xr^4 + 11636*xr^5 + 3903*Pi^2*xr^5 - 
         1944*xr^6 - 2592*Pi^2*xr^6 + 648*Pi^2*xr^7 + 6408*z - 576*Pi^2*z - 
         515*xr*z + 1587*Pi^2*xr*z - 56348*xr^2*z - 1671*Pi^2*xr^2*z + 
         112851*xr^3*z + 2943*Pi^2*xr^3*z - 90526*xr^4*z - 7473*Pi^2*xr^4*z + 
         32018*xr^5*z + 9402*Pi^2*xr^5*z - 3888*xr^6*z - 5292*Pi^2*xr^6*z + 
         1080*Pi^2*xr^7*z + 15360*z^2 - 1485*Pi^2*z^2 - 3973*xr*z^2 + 
         3903*Pi^2*xr*z^2 - 100070*xr^2*z^2 - 3183*Pi^2*xr^2*z^2 + 
         178585*xr^3*z^2 + 1326*Pi^2*xr^3*z^2 - 119380*xr^4*z^2 - 
         3414*Pi^2*xr^4*z^2 + 31422*xr^5*z^2 + 4959*Pi^2*xr^5*z^2 - 
         1944*xr^6*z^2 - 2322*Pi^2*xr^6*z^2 + 216*Pi^2*xr^7*z^2 + 19600*z^3 - 
         2040*Pi^2*z^3 - 6782*xr*z^3 + 4602*Pi^2*xr*z^3 - 95068*xr^2*z^3 - 
         1164*Pi^2*xr^2*z^3 + 147144*xr^3*z^3 - 5094*Pi^2*xr^3*z^3 - 
         78228*xr^4*z^3 + 4509*Pi^2*xr^4*z^3 + 13334*xr^5*z^3 - 
         714*Pi^2*xr^5*z^3 - 135*Pi^2*xr^6*z^3 + 14040*z^4 - 1575*Pi^2*z^4 - 
         4628*xr*z^4 + 2613*Pi^2*xr*z^4 - 52214*xr^2*z^4 + 
         1686*Pi^2*xr^2*z^4 + 67038*xr^3*z^4 - 5913*Pi^2*xr^3*z^4 - 
         26530*xr^4*z^4 + 3552*Pi^2*xr^4*z^4 + 2294*xr^5*z^4 - 
         471*Pi^2*xr^5*z^4 + 5352*z^5 - 648*Pi^2*z^5 - 1039*xr*z^5 + 
         555*Pi^2*xr*z^5 - 16184*xr^2*z^5 + 1371*Pi^2*xr^2*z^5 + 
         15805*xr^3*z^5 - 1887*Pi^2*xr^3*z^5 - 3934*xr^4*z^5 + 
         501*Pi^2*xr^4*z^5 + 848*z^6 - 111*Pi^2*z^6 + 67*xr*z^6 - 
         15*Pi^2*xr*z^6 - 2246*xr^2*z^6 + 219*Pi^2*xr^2*z^6 + 1331*xr^3*z^6 - 
         129*Pi^2*xr^3*z^6 - 594*Zeta[3] + 1782*xr*Zeta[3] - 
         1836*xr^2*Zeta[3] + 756*xr^3*Zeta[3] - 162*xr^4*Zeta[3] + 
         54*xr^5*Zeta[3] - 3564*z*Zeta[3] + 8856*xr*z*Zeta[3] - 
         4428*xr^2*z*Zeta[3] - 8424*xr^3*z*Zeta[3] + 15444*xr^4*z*Zeta[3] - 
         10800*xr^5*z*Zeta[3] + 2916*xr^6*z*Zeta[3] - 8910*z^2*Zeta[3] + 
         18522*xr*z^2*Zeta[3] - 7182*xr^2*z^2*Zeta[3] - 
         4914*xr^3*z^2*Zeta[3] - 4644*xr^4*z^2*Zeta[3] + 
         12960*xr^5*z^2*Zeta[3] - 5832*xr^6*z^2*Zeta[3] - 11880*z^3*Zeta[3] + 
         21168*xr*z^3*Zeta[3] - 13716*xr^2*z^3*Zeta[3] + 
         22680*xr^3*z^3*Zeta[3] - 33372*xr^4*z^3*Zeta[3] + 
         15120*xr^5*z^3*Zeta[3] - 8910*z^4*Zeta[3] + 14202*xr*z^4*Zeta[3] - 
         14796*xr^2*z^4*Zeta[3] + 22680*xr^3*z^4*Zeta[3] - 
         13230*xr^4*z^4*Zeta[3] + 54*xr^5*z^4*Zeta[3] - 3564*z^5*Zeta[3] + 
         5400*xr*z^5*Zeta[3] - 6048*xr^2*z^5*Zeta[3] + 
         4320*xr^3*z^5*Zeta[3] - 108*xr^4*z^5*Zeta[3] - 594*z^6*Zeta[3] + 
         918*xr*z^6*Zeta[3] - 378*xr^2*z^6*Zeta[3] + 54*xr^3*z^6*Zeta[3])/
        (108*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
       DD[0, 1 - xr]*((-2*(-100 + 3*Pi^2)*G0[-1, z])/9 + 
         ((-100 + 3*Pi^2)*G0[0, z])/9 - (44*G0[-1, -1, z])/3 + 
         (22*G0[-1, 0, z])/3 + (22*G0[0, -1, z])/3 - (11*G0[0, 0, z])/3 + 
         (-547 + 42*Pi^2 + 135*Zeta[3])/27) + delta[1 - xr]*
        (-1/4*(Pi^2*z*(2 + 5*z + 6*z^2 + 12*z^3)*G0[-1/2, z])/(1 + z)^4 - 
         (Pi^2*(-1 + 5*z)*G0[0, 2])/(1 + z) - 
         (Pi^2*(-1 + z)*(5 + 8*z + 9*z^2)*G0[1, z])/(6*(1 + z)^3) - 
         ((-17 - 130*z + 40*z^2)*G0[-1, -1, z])/(6*(1 + z)^2) - 
         ((28 + 4*Pi^2 + 152*z + 8*Pi^2*z - 29*z^2 + 4*Pi^2*z^2)*
           G0[-1, 0, z])/(6*(1 + z)^2) + 
         ((-200 + 12*Pi^2 - 836*z + 24*Pi^2*z - 1803*z^2 + 156*Pi^2*z^2 - 
            1439*z^3 - 36*Pi^2*z^3 - 272*z^4 + 18*Pi^2*z^4)*G0[0, -1, z])/
          (18*(1 + z)^4) - ((-367 + 12*Pi^2 - 1540*z + 24*Pi^2*z - 3408*z^2 + 
            156*Pi^2*z^2 - 2746*z^3 - 36*Pi^2*z^3 - 511*z^4 + 18*Pi^2*z^4)*
           G0[0, 0, z])/(36*(1 + z)^4) + (Pi^2*(1 + 4*z + 8*z^2 + z^4)*
           G0[0, 1, z])/(3*(1 + z)^4) + ((44 + 66*z + 165*z^2 + 17*z^3)*
           G0[-1, 0, -1, z])/(6*(1 + z)^3) - ((44 + 66*z + 165*z^2 + 17*z^3)*
           G0[-1, 0, 0, z])/(6*(1 + z)^3) - (z*(2 + 5*z + 6*z^2 + 12*z^3)*
           G0[-1/2, -1, -1, z])/(2*(1 + z)^4) + (z*(2 + 5*z + 6*z^2 + 12*z^3)*
           G0[-1/2, -1, 0, z])/(2*(1 + z)^4) + (z*(2 + 5*z + 6*z^2 + 12*z^3)*
           G0[-1/2, 0, -1, z])/(2*(1 + z)^4) - (z*(2 + 5*z + 6*z^2 + 12*z^3)*
           G0[-1/2, 0, 0, z])/(2*(1 + z)^4) + 
         ((31 + 154*z + 108*z^2 + 10*z^3 + 52*z^4)*G0[0, -1, -1, z])/
          (3*(1 + z)^4) - ((20 + 110*z + 42*z^2 - 34*z^3 + 41*z^4)*
           G0[0, -1, 0, z])/(3*(1 + z)^4) - 
         ((22 + 124*z + 264*z^2 + 214*z^3 + 133*z^4)*G0[0, 0, -1, z])/
          (6*(1 + z)^4) + (z*(12 + 44*z + 42*z^2 + 37*z^3)*G0[0, 0, 0, z])/
          (2*(1 + z)^4) + (2*(-1 + z)*(5 + 8*z + 9*z^2)*G0[1, 0, -1, z])/
          (1 + z)^3 - (2*(-1 + z)*(5 + 8*z + 9*z^2)*G0[1, 0, 0, z])/
          (1 + z)^3 + 4*G0[-1, 0, 0, -1, z] - 4*G0[-1, 0, 0, 0, z] + 
         ((-2 + z)*z*(2 - 4*z + z^2)*G0[0, -1, 0, -1, z])/(1 + z)^4 - 
         ((-2 + z)*z*(2 - 4*z + z^2)*G0[0, -1, 0, 0, z])/(1 + z)^4 - 
         (2*(-2 + z)*z*(2 - 4*z + z^2)*G0[0, 0, -1, -1, z])/(1 + z)^4 + 
         (2*(-2 + z)*z*(2 - 4*z + z^2)*G0[0, 0, -1, 0, z])/(1 + z)^4 - 
         (4*(1 + 4*z + 8*z^2 + z^4)*G0[0, 1, 0, -1, z])/(1 + z)^4 + 
         (4*(1 + 4*z + 8*z^2 + z^4)*G0[0, 1, 0, 0, z])/(1 + z)^4 - 
         (G0[-1, z]*(-119 - 68*Pi^2 - 453*z - 96*Pi^2*z - 483*z^2 - 
            438*Pi^2*z^2 - 83*z^3 - 14*Pi^2*z^3 + 66*z^4 + 72*Zeta[3] + 
            216*z*Zeta[3] + 216*z^2*Zeta[3] + 72*z^3*Zeta[3]))/
          (36*(1 + z)^3) + (-70155 - 10120*Pi^2 + 384*Pi^4 - 287100*z - 
           8080*Pi^2*z + 2352*Pi^4*z - 440370*z^2 - 16080*Pi^2*z^2 - 
           96*Pi^4*z^2 - 300060*z^3 + 5600*Pi^2*z^3 + 3480*Pi^4*z^3 - 
           76635*z^4 + 23720*Pi^2*z^4 + 180*Pi^4*z^4 + 52560*Zeta[3] - 
           23040*z*Zeta[3] + 198720*z^2*Zeta[3] + 188640*z^3*Zeta[3] - 
           105120*z^4*Zeta[3])/(4320*(1 + z)^4) + 
         (G0[0, z]*(341 - 112*Pi^2 + 1172*z - 256*Pi^2*z + 1602*z^2 - 
            504*Pi^2*z^2 + 1184*z^3 - 340*Pi^2*z^3 + 545*z^4 + 236*Pi^2*z^4 + 
            132*z^5 + 360*Zeta[3] + 288*z*Zeta[3] + 5904*z^2*Zeta[3] - 
            2016*z^3*Zeta[3] + 648*z^4*Zeta[3]))/(72*(1 + z)^4)))) + 
   LL*(Cf^2*(-1/12*(63 + 10*Pi^2 + 3*xr - 10*Pi^2*xr - 198*xr^2 - 
          10*Pi^2*xr^2 + 132*xr^3 + 10*Pi^2*xr^3 + 177*z + 30*Pi^2*z + 
          75*xr*z - 10*Pi^2*xr*z - 360*xr^2*z - 30*Pi^2*xr^2*z + 108*xr^3*z + 
          10*Pi^2*xr^3*z + 165*z^2 + 30*Pi^2*z^2 + 153*xr*z^2 + 
          10*Pi^2*xr*z^2 - 186*xr^2*z^2 - 20*Pi^2*xr^2*z^2 + 51*z^3 + 
          10*Pi^2*z^3 + 81*xr*z^3 + 10*Pi^2*xr*z^3)/((-1 + xr - z)^2*
          (1 + z)) - 12*DD[2, 1 - xr] + 
       ((-5 + 6*xr + 9*xr^2 - 16*xr^3 + 6*xr^4 - 18*z + 11*xr*z + 45*xr^2*z - 
          55*xr^3*z + 17*xr^4*z - 24*z^2 - xr*z^2 + 67*xr^2*z^2 - 
          53*xr^3*z^2 + 9*xr^4*z^2 - 14*z^3 - 11*xr*z^3 + 37*xr^2*z^3 - 
          16*xr^3*z^3 - 3*z^4 - 5*xr*z^4 + 6*xr^2*z^4)*G0[0, xr])/
        ((-1 + xr)*(-1 + xr - z)^2*(1 + z)^2) + DD[1, 1 - xr]*
        (2 - 16*G0[-1, z] + 8*G0[0, z]) - 
       ((2 + 4*xr - 13*xr^2 + 7*xr^3 + 12*xr*z - 12*xr^2*z - 2*z^2 + 
          4*xr*z^2)*G0[1, xr])/(-1 + xr - z)^2 - 
       ((-1 + 6*xr - 10*xr^2 + 6*xr^3 - xr^4 - 2*z + 19*xr*z - 23*xr^2*z + 
          3*xr^3*z + 3*xr^4*z + 23*xr*z^2 - 19*xr^2*z^2 - 3*xr^3*z^2 + 
          2*xr^4*z^2 + 2*z^3 + 13*xr*z^3 - 7*xr^2*z^3 - 2*xr^3*z^3 + z^4 + 
          3*xr*z^4 - xr^2*z^4)*G0[1 + z, xr])/((-1 + xr)*(-1 + xr - z)^2*
         (1 + z)^2) + G0[-1, z]*(-((7 - 18*xr + 14*xr^2 - 2*xr^3 - xr^4 + 
            30*z - 61*xr*z + 41*xr^2*z - 13*xr^3*z + 3*xr^4*z + 48*z^2 - 
            73*xr*z^2 + 37*xr^2*z^2 - 11*xr^3*z^2 + 2*xr^4*z^2 + 34*z^3 - 
            35*xr*z^3 + 9*xr^2*z^3 - 2*xr^3*z^3 + 9*z^4 - 5*xr*z^4 - 
            xr^2*z^4)/((-1 + xr)*(-1 + xr - z)^2*(1 + z)^2)) - 
         ((1 + 3*xr^2)*G0[0, xr])/(-1 + xr) + (2*(-5 + 3*xr^2)*G0[1, xr])/
          (-1 + xr) - (2*(1 + xr^2)*G0[1 + z, xr])/(-1 + xr)) + 
       G0[0, z]*((2 - 4*xr + 2*xr^2 + 10*z - 15*xr*z + 11*xr^2*z - 
           11*xr^3*z + 5*xr^4*z + 18*z^2 - 19*xr*z^2 + 14*xr^2*z^2 - 
           13*xr^3*z^2 + 3*xr^4*z^2 + 14*z^3 - 9*xr*z^3 + 5*xr^2*z^3 - 
           4*xr^3*z^3 + 4*z^4 - xr*z^4)/((-1 + xr)*(-1 + xr - z)^2*
           (1 + z)^2) - (2*(-3 + xr^2)*G0[1, xr])/(-1 + xr) + 
         (2*(1 + xr^2)*G0[1 + z, xr])/(-1 + xr)) - 
       ((1 + 3*xr^2)*G0[-1, -1, z])/(-1 + xr) + ((1 + 3*xr^2)*G0[-1, 0, z])/
        (-1 + xr) + (4*G0[0, -1, z])/(-1 + xr) + (4*xr^2*G0[0, 0, xr])/
        (-1 + xr) + DD[0, 1 - xr]*((33 + 4*Pi^2)/3 - 8*G0[-1, z] + 
         2*G0[0, z] + 4*G0[0, -1, z] - 4*G0[0, 0, z]) - 
       (4*G0[0, 0, z])/(-1 + xr) - (2*(3 + 5*xr^2)*G0[0, 1, xr])/(-1 + xr) + 
       ((1 + 3*xr^2)*G0[0, 1 + z, xr])/(-1 + xr) - 
       (8*(1 + xr^2)*G0[1, 0, xr])/(-1 + xr) + 12*(1 + xr)*G0[1, 1, xr] - 
       (2*(1 + xr^2)*G0[1, 1 + z, xr])/(-1 + xr) + 
       (2*(1 + xr^2)*G0[1 + z, 0, xr])/(-1 + xr) - 
       (2*(1 + xr^2)*G0[1 + z, 1, xr])/(-1 + xr) - 
       (2*(1 + xr^2)*G0[1 + z, 1 + z, xr])/(-1 + xr) + 
       delta[1 - xr]*(((-9 + 8*Pi^2)*G0[-1, z])/6 + ((-9 - 8*Pi^2)*G0[0, z])/
          12 + 3*G0[0, -1, z] - 3*G0[0, 0, z] + (135 - 4*Pi^2 - 336*Zeta[3])/
          24)) + 
     Cf*(Nh*tr*(-1/3*(7 - 9*xr - 2*xr^2 + 4*xr^3 + 10*z - 4*xr*z - 6*xr^2*z + 
            3*z^2 + xr*z^2)/(-1 + xr - z)^2 - (8*DD[1, 1 - xr])/3 + 
         DD[0, 1 - xr]*(4/3 - (8*G0[-1, z])/3) + (2*(-3 + xr^2)*G0[-1, z])/
          (3*(-1 + xr)) - (2*(1 + xr^2)*G0[0, xr])/(3*(-1 + xr)) + 
         (2*(1 + xr^2)*G0[0, z])/(3*(-1 + xr)) + (4*(1 + xr)*G0[1, xr])/3 - 
         (2*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr)) + delta[1 - xr]*
          (8/3 - (2*G0[-1, z])/3 - (4*G0[0, z])/3 + (4*G0[0, -1, z])/3 - 
           (4*G0[0, 0, z])/3)) + 
       Nf*tr*(-1/9*(19 - xr - 52*xr^2 + 34*xr^3 + 26*z + 36*xr*z - 
            62*xr^2*z + 7*z^2 + 25*xr*z^2)/(-1 + xr - z)^2 - 
         (8*DD[1, 1 - xr])/3 + (2*(-3 + xr^2)*G0[-1, z])/(3*(-1 + xr)) - 
         (4*(1 + xr^2)*G0[0, xr])/(3*(-1 + xr)) + (4*G0[0, z])/
          (3*(-1 + xr)) + DD[0, 1 - xr]*(32/9 - (8*G0[-1, z])/3 + 
           (4*G0[0, z])/3) + (4*(1 + xr)*G0[1, xr])/3 - 
         (2*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr)) + delta[1 - xr]*
          ((51 + 4*Pi^2)/18 - (2*G0[-1, z])/3 - G0[0, z]/3 + 
           (4*G0[0, -1, z])/3 - (4*G0[0, 0, z])/3)) + 
       Ca*(-1/36*(-125 + 6*Pi^2 - 289*xr - 6*Pi^2*xr + 920*xr^2 - 
            6*Pi^2*xr^2 - 506*xr^3 + 6*Pi^2*xr^3 - 118*z + 12*Pi^2*z - 
            828*xr*z + 946*xr^2*z - 12*Pi^2*xr^2*z + 7*z^2 + 6*Pi^2*z^2 - 
            407*xr*z^2 + 6*Pi^2*xr*z^2)/(-1 + xr - z)^2 + 
         (22*DD[1, 1 - xr])/3 - (11*(-3 + xr^2)*G0[-1, z])/(6*(-1 + xr)) + 
         (2*(7 + 4*xr^2)*G0[0, xr])/(3*(-1 + xr)) + DD[0, 1 - xr]*
          ((-100 + 3*Pi^2)/9 + (22*G0[-1, z])/3 - (11*G0[0, z])/3) - 
         (11*G0[0, z])/(3*(-1 + xr)) - (11*(1 + xr)*G0[1, xr])/3 + 
         (11*(1 + xr^2)*G0[1 + z, xr])/(6*(-1 + xr)) + 
         ((1 + xr^2)*G0[0, 0, xr])/(-1 + xr) + delta[1 - xr]*
          ((11*G0[-1, z])/6 + (11*G0[0, z])/12 - (11*G0[0, -1, z])/3 + 
           (11*G0[0, 0, z])/3 + (-579 - 44*Pi^2 + 216*Zeta[3])/72)))), 
 "c_{L;q_{NS}}^{(2),[1]}" -> 
  LL^2*(Cf*(Ca*((11*(1 + xr)*z)/(12*(1 + z)) - (11*z*DD[0, 1 - xr])/
          (6*(1 + z)) - (11*z*delta[1 - xr])/(8*(1 + z))) + 
       Nf*tr*(-1/3*((1 + xr)*z)/(1 + z) + (2*z*DD[0, 1 - xr])/(3*(1 + z)) + 
         (z*delta[1 - xr])/(2*(1 + z))) + 
       Nh*tr*((-2*(1 + xr)*z)/(3*(1 + z)) + (4*z*DD[0, 1 - xr])/(3*(1 + z)) + 
         (z*delta[1 - xr])/(1 + z))) + Cf^2*(-1/2*((5 + xr)*z)/(1 + z) + 
       (3*z*DD[0, 1 - xr])/(1 + z) + (4*z*DD[1, 1 - xr])/(1 + z) - 
       ((-27 + 8*Pi^2)*z*delta[1 - xr])/(24*(1 + z)) + 
       ((1 + 3*xr^2)*z*G0[0, xr])/(2*(-1 + xr)*(1 + z)) - 
       (2*(1 + xr)*z*G0[1, xr])/(1 + z))) + 
   Cf^2*((8*z*DD[3, 1 - xr])/(1 + z) + DD[2, 1 - xr]*
      ((-12*z)/(1 + z) + (24*z*G0[-1, z])/(1 + z) - (12*z*G0[0, z])/
        (1 + z)) + ((-2*xr + 48*xr^3 - 152*xr^4 + 198*xr^5 - 120*xr^6 + 
        28*xr^7 - 10*z + 41*xr*z - 149*xr^2*z + 433*xr^3*z - 689*xr^4*z + 
        554*xr^5*z - 204*xr^6*z + 24*xr^7*z - 49*z^2 + 201*xr*z^2 - 
        541*xr^2*z^2 + 965*xr^3*z^2 - 942*xr^4*z^2 + 454*xr^5*z^2 - 
        100*xr^6*z^2 + 12*xr^7*z^2 - 95*z^3 + 354*xr*z^3 - 742*xr^2*z^3 + 
        853*xr^3*z^3 - 436*xr^4*z^3 + 68*xr^5*z^3 - 2*xr^6*z^3 - 90*z^4 + 
        296*xr*z^4 - 473*xr^2*z^4 + 309*xr^3*z^4 - 16*xr^4*z^4 - 
        30*xr^5*z^4 - 40*z^5 + 117*xr*z^5 - 142*xr^2*z^5 + 44*xr^3*z^5 + 
        11*xr^4*z^5 + 2*xr^5*z^5 - 5*z^6 + 17*xr*z^6 - 22*xr^2*z^6 + 
        10*xr^3*z^6 - 4*xr^4*z^6 + z^7 - 3*xr^2*z^7 + 2*xr^3*z^7)*
       G0[-1, -1, z])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     (4*(1 + xr)*z*G0[-1, 0, xr])/(1 + z) - 
     ((-2*xr + 48*xr^3 - 152*xr^4 + 198*xr^5 - 120*xr^6 + 28*xr^7 - 2*z + 
        13*xr*z - 111*xr^2*z + 407*xr^3*z - 679*xr^4*z + 552*xr^5*z - 
        204*xr^6*z + 24*xr^7*z - 10*z^2 + 79*xr*z^2 - 393*xr^2*z^2 + 
        873*xr^3*z^2 - 909*xr^4*z^2 + 448*xr^5*z^2 - 100*xr^6*z^2 + 
        12*xr^7*z^2 - 20*z^3 + 148*xr*z^3 - 525*xr^2*z^3 + 734*xr^3*z^3 - 
        397*xr^4*z^3 + 62*xr^5*z^3 - 2*xr^6*z^3 - 20*z^4 + 132*xr*z^4 - 
        331*xr^2*z^4 + 244*xr^3*z^4 + 3*xr^4*z^4 - 32*xr^5*z^4 - 10*z^5 + 
        61*xr*z^5 - 108*xr^2*z^5 + 33*xr^3*z^5 + 14*xr^4*z^5 + 2*xr^5*z^5 - 
        2*z^6 + 15*xr*z^6 - 24*xr^2*z^6 + 11*xr^3*z^6 - 4*xr^4*z^6 + 
        2*xr*z^7 - 4*xr^2*z^7 + 2*xr^3*z^7)*G0[-1, 0, z])/
      ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     G0[0, xr]*((-24 + 48*xr - 168*xr^2 + 960*xr^3 - 2280*xr^4 + 2544*xr^5 - 
         1368*xr^6 + 288*xr^7 - 165*z - 8*Pi^2*z + 282*xr*z + 16*Pi^2*xr*z - 
         492*xr^2*z + 16*Pi^2*xr^2*z + 2544*xr^3*z - 32*Pi^2*xr^3*z - 
         5121*xr^4*z - 104*Pi^2*xr^4*z + 4254*xr^5*z + 304*Pi^2*xr^5*z - 
         1398*xr^6*z - 320*Pi^2*xr^6*z + 96*xr^7*z + 160*Pi^2*xr^7*z - 
         32*Pi^2*xr^8*z - 486*z^2 - 48*Pi^2*z^2 + 717*xr*z^2 + 
         96*Pi^2*xr*z^2 - 105*xr^2*z^2 - 72*Pi^2*xr^2*z^2 + 807*xr^3*z^2 + 
         392*Pi^2*xr^3*z^2 - 1575*xr^4*z^2 - 1144*Pi^2*xr^4*z^2 + 
         384*xr^5*z^2 + 1352*Pi^2*xr^5*z^2 + 354*xr^6*z^2 - 
         704*Pi^2*xr^6*z^2 - 96*xr^7*z^2 + 112*Pi^2*xr^7*z^2 + 
         16*Pi^2*xr^8*z^2 - 795*z^3 - 120*Pi^2*z^3 + 1035*xr*z^3 + 
         240*Pi^2*xr*z^3 + 984*xr^2*z^3 - 476*Pi^2*xr^2*z^3 - 2757*xr^3*z^3 + 
         1568*Pi^2*xr^3*z^3 + 2571*xr^4*z^3 - 2472*Pi^2*xr^4*z^3 - 
         1116*xr^5*z^3 + 1616*Pi^2*xr^5*z^3 - 18*xr^6*z^3 - 
         308*Pi^2*xr^6*z^3 + 96*xr^7*z^3 - 48*Pi^2*xr^7*z^3 - 780*z^4 - 
         160*Pi^2*z^4 + 930*xr*z^4 + 320*Pi^2*xr*z^4 + 1026*xr^2*z^4 - 
         864*Pi^2*xr^2*z^4 - 1923*xr^3*z^4 + 2052*Pi^2*xr^3*z^4 + 
         261*xr^4*z^4 - 1988*Pi^2*xr^4*z^4 + 888*xr^5*z^4 + 
         612*Pi^2*xr^5*z^4 - 402*xr^6*z^4 + 28*Pi^2*xr^6*z^4 - 459*z^5 - 
         120*Pi^2*z^5 + 528*xr*z^5 + 240*Pi^2*xr*z^5 - 24*xr^2*z^5 - 
         696*Pi^2*xr^2*z^5 + 843*xr^3*z^5 + 1148*Pi^2*xr^3*z^5 - 
         1560*xr^4*z^5 - 616*Pi^2*xr^4*z^5 + 678*xr^5*z^5 + 
         44*Pi^2*xr^5*z^5 - 150*z^6 - 48*Pi^2*z^6 + 177*xr*z^6 + 
         96*Pi^2*xr*z^6 - 441*xr^2*z^6 - 248*Pi^2*xr^2*z^6 + 936*xr^3*z^6 + 
         260*Pi^2*xr^3*z^6 - 510*xr^4*z^6 - 60*Pi^2*xr^4*z^6 - 21*z^7 - 
         8*Pi^2*z^7 + 27*xr*z^7 + 16*Pi^2*xr*z^7 - 156*xr^2*z^7 - 
         28*Pi^2*xr^2*z^7 + 150*xr^3*z^7 + 20*Pi^2*xr^3*z^7 + 6*xr^4*z^7)/
        (12*(-1 + xr)^2*(-1 + xr - z)^3*(1 + z)^4) + 
       (z*(-3 + 15*xr - 50*xr^2 + 106*xr^3 - 123*xr^4 + 71*xr^5 - 16*xr^6 - 
          16*z + 61*xr*z - 154*xr^2*z + 284*xr^3*z - 314*xr^4*z + 
          199*xr^5*z - 76*xr^6*z + 16*xr^7*z - 35*z^2 + 98*xr*z^2 - 
          180*xr^2*z^2 + 314*xr^3*z^2 - 342*xr^4*z^2 + 191*xr^5*z^2 - 
          46*xr^6*z^2 - 40*z^3 + 82*xr*z^3 - 121*xr^2*z^3 + 228*xr^3*z^3 - 
          208*xr^4*z^3 + 63*xr^5*z^3 - 25*z^4 + 43*xr*z^4 - 73*xr^2*z^4 + 
          122*xr^3*z^4 - 61*xr^4*z^4 + 2*xr^5*z^4 - 8*z^5 + 17*xr*z^5 - 
          33*xr^2*z^5 + 32*xr^3*z^5 - 4*xr^4*z^5 - z^6 + 4*xr*z^6 - 
          5*xr^2*z^6 + 2*xr^3*z^6)*G0[0, z])/((-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^4) + (2*z*(1 + 5*xr^2 - 12*xr^3 + 8*xr^4 + 3*z + 11*xr^2*z - 
          12*xr^3*z + 4*xr^4*z + 3*z^2 + 7*xr^2*z^2 + z^3 + xr^2*z^3)*
         G0[-1, -1, z])/((-1 + xr)*(1 + z)^4) - 
       (z*(1 + 7*xr^2 - 24*xr^3 + 16*xr^4 + 3*z + 13*xr^2*z - 24*xr^3*z + 
          8*xr^4*z + 3*z^2 + 5*xr^2*z^2 + z^3 - xr^2*z^3)*G0[-1, 0, z])/
        ((-1 + xr)*(1 + z)^4)) - (z*(-7 + 12*xr - 4*xr^2 - xr^4 - 27*z + 
        46*xr*z - 24*xr^2*z + 10*xr^3*z + 15*xr^4*z - 36*xr^5*z + 16*xr^6*z - 
        38*z^2 + 62*xr*z^2 - 22*xr^2*z^2 - 4*xr^3*z^2 + 22*xr^4*z^2 - 
        16*xr^5*z^2 - 22*z^3 + 30*xr*z^3 + 17*xr^2*z^3 - 29*xr^3*z^3 + 
        12*xr^4*z^3 - 3*z^4 - 2*xr*z^4 + 24*xr^2*z^4 - 17*xr^3*z^4 + 
        2*xr^4*z^4 + z^5 - 4*xr*z^5 + 5*xr^2*z^5 - 2*xr^3*z^5)*G0[0, -1, z])/
      ((-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
     ((48*xr^3 - 192*xr^4 + 288*xr^5 - 192*xr^6 + 48*xr^7 - z - 19*xr*z + 
        127*xr^2*z - 137*xr^3*z - 226*xr^4*z + 536*xr^5*z - 360*xr^6*z + 
        80*xr^7*z - 5*z^2 - 73*xr*z^2 + 431*xr^2*z^2 - 751*xr^3*z^2 + 
        454*xr^4*z^2 + 16*xr^5*z^2 - 72*xr^6*z^2 - 10*z^3 - 102*xr*z^3 + 
        561*xr^2*z^3 - 1151*xr^3*z^3 + 1066*xr^4*z^3 - 432*xr^5*z^3 + 
        68*xr^6*z^3 - 10*z^4 - 58*xr*z^4 + 367*xr^2*z^4 - 893*xr^3*z^4 + 
        766*xr^4*z^4 - 196*xr^5*z^4 - 5*z^5 - 7*xr*z^5 + 140*xr^2*z^5 - 
        364*xr^3*z^5 + 188*xr^4*z^5 - z^6 + 3*xr*z^6 + 30*xr^2*z^6 - 
        56*xr^3*z^6)*G0[0, 0, xr])/(2*(-1 + xr)^2*(-1 + xr - z)^2*
       (1 + z)^4) + (z*(10 - 28*xr + 28*xr^2 - 16*xr^3 + 10*xr^4 - 4*xr^5 + 
        48*z - 122*xr*z + 120*xr^2*z - 80*xr^3*z + 28*xr^4*z + 42*xr^5*z - 
        52*xr^6*z + 16*xr^7*z + 90*z^2 - 202*xr*z^2 + 172*xr^2*z^2 - 
        94*xr^3*z^2 + xr^4*z^2 + 65*xr^5*z^2 - 32*xr^6*z^2 + 80*z^3 - 
        148*xr*z^3 + 70*xr^2*z^3 + 8*xr^3*z^3 - 39*xr^4*z^3 + 25*xr^5*z^3 + 
        30*z^4 - 32*xr*z^4 - 42*xr^2*z^4 + 60*xr^3*z^4 - 26*xr^4*z^4 + 
        2*xr^5*z^4 + 14*xr*z^5 - 38*xr^2*z^5 + 24*xr^3*z^5 - 4*xr^4*z^5 - 
        2*z^6 + 6*xr*z^6 - 6*xr^2*z^6 + 2*xr^3*z^6)*G0[0, 0, z])/
      ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     DD[1, 1 - xr]*((-4*(9 + 2*Pi^2)*z)/(3*(1 + z)) - 
       (16*z*G0[-1, z])/(1 + z) + (14*z*G0[0, z])/(1 + z) + 
       (32*z*G0[-1, -1, z])/(1 + z) - (16*z*G0[-1, 0, z])/(1 + z) - 
       (24*z*G0[0, -1, z])/(1 + z) + (16*z*G0[0, 0, z])/(1 + z)) + 
     G0[1, xr]*(-1/6*(-24 + 108*xr - 4*Pi^2*xr - 216*xr^2 + 16*Pi^2*xr^2 + 
          264*xr^3 - 24*Pi^2*xr^3 - 216*xr^4 + 16*Pi^2*xr^4 + 108*xr^5 - 
          4*Pi^2*xr^5 - 24*xr^6 - 171*z - 7*Pi^2*z + 702*xr*z - 3*Pi^2*xr*z - 
          1191*xr^2*z + 64*Pi^2*xr^2*z + 1071*xr^3*z - 80*Pi^2*xr^3*z - 
          522*xr^4*z - 25*Pi^2*xr^4*z + 111*xr^5*z + 107*Pi^2*xr^5*z - 
          72*Pi^2*xr^6*z + 16*Pi^2*xr^7*z - 522*z^2 - 42*Pi^2*z^2 + 
          1824*xr*z^2 + 44*Pi^2*xr*z^2 - 2319*xr^2*z^2 + 114*Pi^2*xr^2*z^2 + 
          1083*xr^3*z^2 - 120*Pi^2*xr^3*z^2 + 177*xr^4*z^2 - 
          148*Pi^2*xr^4*z^2 - 315*xr^5*z^2 + 240*Pi^2*xr^5*z^2 + 
          72*xr^6*z^2 - 96*Pi^2*xr^6*z^2 + 8*Pi^2*xr^7*z^2 - 885*z^3 - 
          105*Pi^2*z^3 + 2370*xr*z^3 + 125*Pi^2*xr*z^3 - 1596*xr^2*z^3 + 
          146*Pi^2*xr^2*z^3 - 837*xr^3*z^3 - 150*Pi^2*xr^3*z^3 + 
          1431*xr^4*z^3 - 135*Pi^2*xr^4*z^3 - 531*xr^5*z^3 + 
          143*Pi^2*xr^5*z^3 + 48*xr^6*z^3 - 24*Pi^2*xr^6*z^3 - 900*z^4 - 
          140*Pi^2*z^4 + 1500*xr*z^4 + 140*Pi^2*xr*z^4 + 546*xr^2*z^4 + 
          164*Pi^2*xr^2*z^4 - 2256*xr^3*z^4 - 170*Pi^2*xr^3*z^4 + 
          1323*xr^4*z^4 - 6*Pi^2*xr^4*z^4 - 213*xr^5*z^4 + 14*Pi^2*xr^5*z^4 - 
          549*z^5 - 105*Pi^2*z^5 + 258*xr*z^5 + 71*Pi^2*xr*z^5 + 
          1353*xr^2*z^5 + 132*Pi^2*xr^2*z^5 - 1437*xr^3*z^5 - 
          114*Pi^2*xr^3*z^5 + 375*xr^4*z^5 + 22*Pi^2*xr^4*z^5 - 186*z^6 - 
          42*Pi^2*z^6 - 168*xr*z^6 + 12*Pi^2*xr*z^6 + 645*xr^2*z^6 + 
          58*Pi^2*xr^2*z^6 - 291*xr^3*z^6 - 30*Pi^2*xr^3*z^6 - 27*z^7 - 
          7*Pi^2*z^7 - 66*xr*z^7 - Pi^2*xr*z^7 + 90*xr^2*z^7 + 
          10*Pi^2*xr^2*z^7 + 3*xr^3*z^7)/((-1 + xr)*(-1 + xr - z)^3*
          (1 + z)^4) - ((4*xr - 4*xr^2 - 29*z + 12*xr*z - xr^2*z - 
          24*xr^3*z + 16*xr^4*z - 87*z^2 + 13*xr*z^2 + 12*xr^2*z^2 - 
          24*xr^3*z^2 + 8*xr^4*z^2 - 87*z^3 + 6*xr*z^3 + 11*xr^2*z^3 - 
          29*z^4 + xr*z^4 + 2*xr^2*z^4)*G0[-1, -1, z])/
        ((-1 + xr)*(1 + z)^4) + ((4*xr - 4*xr^2 - 19*z + 12*xr*z - 7*xr^2*z - 
          24*xr^3*z + 16*xr^4*z - 57*z^2 + 13*xr*z^2 - 6*xr^2*z^2 - 
          24*xr^3*z^2 + 8*xr^4*z^2 - 57*z^3 + 6*xr*z^3 - 7*xr^2*z^3 - 
          19*z^4 + xr*z^4 - 4*xr^2*z^4)*G0[-1, 0, z])/((-1 + xr)*(1 + z)^4) + 
       ((4*xr - 4*xr^2 - 25*z + 12*xr*z - 5*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
          75*z^2 + 13*xr*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 75*z^3 + 6*xr*z^3 - 
          xr^2*z^3 - 25*z^4 + xr*z^4 - 2*xr^2*z^4)*G0[0, -1, z])/
        ((-1 + xr)*(1 + z)^4) - ((4*xr - 4*xr^2 - 19*z + 12*xr*z - 7*xr^2*z - 
          24*xr^3*z + 16*xr^4*z - 57*z^2 + 13*xr*z^2 - 6*xr^2*z^2 - 
          24*xr^3*z^2 + 8*xr^4*z^2 - 57*z^3 + 6*xr*z^3 - 7*xr^2*z^3 - 
          19*z^4 + xr*z^4 - 4*xr^2*z^4)*G0[0, 0, z])/((-1 + xr)*(1 + z)^4)) + 
     G0[1 + z, xr]*((24 - 180*xr + 40*Pi^2*xr + 444*xr^2 - 120*Pi^2*xr^2 - 
         492*xr^3 + 120*Pi^2*xr^3 + 252*xr^4 - 40*Pi^2*xr^4 - 48*xr^5 + 
         129*z - 18*Pi^2*z - 990*xr*z + 212*Pi^2*xr*z + 1767*xr^2*z - 
         508*Pi^2*xr^2*z - 600*xr^3*z + 372*Pi^2*xr^3*z - 786*xr^4*z + 
         86*Pi^2*xr^4*z + 480*xr^5*z - 208*Pi^2*xr^5*z + 64*Pi^2*xr^6*z + 
         240*z^2 - 72*Pi^2*z^2 - 1665*xr*z^2 + 416*Pi^2*xr*z^2 + 
         1917*xr^2*z^2 - 740*Pi^2*xr^2*z^2 + 726*xr^3*z^2 + 
         292*Pi^2*xr^3*z^2 - 1746*xr^4*z^2 + 296*Pi^2*xr^4*z^2 + 
         528*xr^5*z^2 - 192*Pi^2*xr^5*z^2 + 150*z^3 - 108*Pi^2*z^3 - 
         783*xr*z^3 + 376*Pi^2*xr*z^3 + 15*xr^2*z^3 - 462*Pi^2*xr^2*z^3 + 
         1290*xr^3*z^3 + 96*Pi^2*xr^3*z^3 - 678*xr^4*z^3 + 98*Pi^2*xr^4*z^3 - 
         60*z^4 - 72*Pi^2*z^4 + 441*xr*z^4 + 152*Pi^2*xr*z^4 - 909*xr^2*z^4 - 
         136*Pi^2*xr^2*z^4 + 486*xr^3*z^4 + 80*Pi^2*xr^3*z^4 + 30*xr^4*z^4 - 
         24*Pi^2*xr^4*z^4 - 111*z^5 - 18*Pi^2*z^5 + 441*xr*z^5 + 
         20*Pi^2*xr*z^5 - 366*xr^2*z^5 - 26*Pi^2*xr^2*z^5 + 30*xr^3*z^5 + 
         24*Pi^2*xr^3*z^5 - 36*z^6 + 72*xr*z^6 - 36*xr^2*z^6)/
        (12*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) + 
       ((-4*xr + 4*xr^2 + 3*z - 4*xr*z + 7*xr^2*z + 3*z^2 - xr*z^2 + 
          4*xr^2*z^2)*G0[-1, -1, z])/((-1 + xr)*(1 + z)^2) - 
       ((-4*xr + 4*xr^2 + z - 4*xr*z + 5*xr^2*z + z^2 - xr*z^2 + 2*xr^2*z^2)*
         G0[-1, 0, z])/((-1 + xr)*(1 + z)^2) - 
       ((4*xr - 4*xr^2 - z + 12*xr*z - 5*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
          3*z^2 + 13*xr*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 3*z^3 + 6*xr*z^3 - 
          xr^2*z^3 - z^4 + xr*z^4 - 2*xr^2*z^4)*G0[0, -1, z])/
        ((-1 + xr)*(1 + z)^4) + ((4*xr - 4*xr^2 - 3*z + 12*xr*z - 7*xr^2*z - 
          24*xr^3*z + 16*xr^4*z - 9*z^2 + 13*xr*z^2 - 6*xr^2*z^2 - 
          24*xr^3*z^2 + 8*xr^4*z^2 - 9*z^3 + 6*xr*z^3 - 7*xr^2*z^3 - 3*z^4 + 
          xr*z^4 - 4*xr^2*z^4)*G0[0, 0, z])/((-1 + xr)*(1 + z)^4)) + 
     ((12*xr - 44*xr^2 + 64*xr^3 - 48*xr^4 + 20*xr^5 - 4*xr^6 - 4*z + 
        86*xr*z - 275*xr^2*z + 320*xr^3*z - 119*xr^4*z - 28*xr^5*z + 
        20*xr^6*z - 16*z^2 + 196*xr*z^2 - 502*xr^2*z^2 + 402*xr^3*z^2 - 
        32*xr^4*z^2 - 48*xr^5*z^2 - 24*z^3 + 192*xr*z^3 - 374*xr^2*z^3 + 
        182*xr^3*z^3 + 15*xr^4*z^3 - 16*z^4 + 80*xr*z^4 - 122*xr^2*z^4 + 
        36*xr^3*z^4 - 4*z^5 + 10*xr*z^5 - 19*xr^2*z^5)*G0[0, 1, xr])/
      ((-1 + xr)*(-1 + xr - z)^2*(1 + z)^3) - 
     ((6*xr - 26*xr^2 + 46*xr^3 - 42*xr^4 + 20*xr^5 - 4*xr^6 - 2*z + 
        65*xr*z - 198*xr^2*z + 213*xr^3*z - 66*xr^4*z - 28*xr^5*z + 
        16*xr^6*z - 7*z^2 + 155*xr*z^2 - 358*xr^2*z^2 + 252*xr^3*z^2 - 
        14*xr^4*z^2 - 32*xr^5*z^2 + 4*xr^6*z^2 - 8*z^3 + 131*xr*z^3 - 
        209*xr^2*z^3 + 42*xr^3*z^3 + 62*xr^4*z^3 - 22*xr^5*z^3 - 2*z^4 + 
        23*xr*z^4 - xr^2*z^4 - 60*xr^3*z^4 + 32*xr^4*z^4 + 2*z^5 - 
        16*xr*z^5 + 27*xr^2*z^5 - 19*xr^3*z^5 + 2*xr^4*z^5 + z^6 - 4*xr*z^6 + 
        5*xr^2*z^6 - 2*xr^3*z^6)*G0[0, 1 + z, xr])/((-1 + xr)^2*(-1 + xr - z)*
       (1 + z)^4) + (2*(2*xr - 6*xr^2 - 6*xr^3 + 34*xr^4 - 36*xr^5 + 
        12*xr^6 - 6*z + 21*xr*z - 34*xr^2*z + 15*xr^3*z + 26*xr^4*z - 
        30*xr^5*z + 8*xr^6*z - 18*z^2 + 46*xr*z^2 - 64*xr^2*z^2 + 
        62*xr^3*z^2 - 28*xr^4*z^2 + 2*xr^5*z^2 - 18*z^3 + 37*xr*z^3 - 
        48*xr^2*z^3 + 51*xr^3*z^3 - 20*xr^4*z^3 - 6*z^4 + 10*xr*z^4 - 
        12*xr^2*z^4 + 10*xr^3*z^4)*G0[1, 0, xr])/((-1 + xr)^2*(-1 + xr - z)*
       (1 + z)^3) + ((12*xr - 32*xr^2 + 32*xr^3 - 16*xr^4 + 4*xr^5 + 3*z + 
        77*xr*z - 185*xr^2*z + 117*xr^3*z + 8*xr^4*z - 20*xr^5*z + 12*z^2 + 
        174*xr*z^2 - 298*xr^2*z^2 + 64*xr^3*z^2 + 48*xr^4*z^2 + 18*z^3 + 
        180*xr*z^3 - 169*xr^2*z^3 - 21*xr^3*z^3 + 12*z^4 + 86*xr*z^4 - 
        24*xr^2*z^4 + 3*z^5 + 15*xr*z^5)*G0[1, 1, xr])/
      ((1 + z)^3*(1 - xr + z)^2) + 
     (2*(-2*xr + 12*xr^2 - 42*xr^3 + 88*xr^4 - 102*xr^5 + 60*xr^6 - 14*xr^7 + 
        4*z - 32*xr*z + 108*xr^2*z - 204*xr^3*z + 222*xr^4*z - 126*xr^5*z + 
        26*xr^6*z + 2*xr^7*z + 15*z^2 - 84*xr*z^2 + 199*xr^2*z^2 - 
        218*xr^3*z^2 + 82*xr^4*z^2 + 24*xr^5*z^2 - 18*xr^6*z^2 + 20*z^3 - 
        77*xr*z^3 + 108*xr^2*z^3 - 18*xr^3*z^3 - 70*xr^4*z^3 + 37*xr^5*z^3 + 
        10*z^4 - 17*xr*z^4 - 12*xr^2*z^4 + 52*xr^3*z^4 - 32*xr^4*z^4 + 
        xr^5*z^4 + 9*xr*z^5 - 20*xr^2*z^5 + 15*xr^3*z^5 - 2*xr^4*z^5 - z^6 + 
        3*xr*z^6 - 3*xr^2*z^6 + xr^3*z^6)*G0[1, 1 + z, xr])/
      ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) - 
     (2*xr*z*(-1 + 8*xr - 8*xr^2 - 2*z + 14*xr*z - 14*xr^2*z + 8*xr^3*z - 
        z^2 + 6*xr*z^2 - xr^2*z^2)*G0[1 + z^(-1), 0, xr])/
      ((-1 + xr)*(1 + z)^4) + (z*(1 + 4*xr - 8*xr^2 - 16*xr^3 + 35*xr^4 - 
        16*xr^5 + 6*z - 12*xr*z + 64*xr^2*z - 112*xr^3*z + 46*xr^4*z + 
        8*xr^5*z + 14*z^2 - 62*xr*z^2 + 159*xr^2*z^2 - 94*xr^3*z^2 - 
        13*xr^4*z^2 + 16*z^3 - 74*xr*z^3 + 94*xr^2*z^3 + 2*xr^3*z^3 + 9*z^4 - 
        30*xr*z^4 + 7*xr^2*z^4 + 2*z^5 - 2*xr*z^5)*G0[1 + z, 0, xr])/
      ((-1 + xr)*(-1 + xr - z)^2*(1 + z)^3) - 
     (z*(1 + 4*xr - 8*xr^2 - 16*xr^3 + 35*xr^4 - 16*xr^5 + 6*z - 12*xr*z + 
        64*xr^2*z - 112*xr^3*z + 46*xr^4*z + 8*xr^5*z + 14*z^2 - 62*xr*z^2 + 
        159*xr^2*z^2 - 94*xr^3*z^2 - 13*xr^4*z^2 + 16*z^3 - 74*xr*z^3 + 
        94*xr^2*z^3 + 2*xr^3*z^3 + 9*z^4 - 30*xr*z^4 + 7*xr^2*z^4 + 2*z^5 - 
        2*xr*z^5)*G0[1 + z, 1, xr])/((-1 + xr)*(-1 + xr - z)^2*(1 + z)^3) + 
     ((4*xr - 12*xr^2 - 12*xr^3 + 68*xr^4 - 72*xr^5 + 24*xr^6 - 2*z + 
        32*xr*z - 61*xr^2*z - 34*xr^3*z + 173*xr^4*z - 148*xr^5*z + 
        40*xr^6*z - 8*z^2 + 70*xr*z^2 - 78*xr^2*z^2 - 31*xr^3*z^2 + 
        75*xr^4*z^2 - 28*xr^5*z^2 - 12*z^3 + 58*xr*z^3 - 17*xr^2*z^3 + 
        xr^3*z^3 - 38*xr^4*z^3 + 16*xr^5*z^3 - 8*z^4 + 14*xr*z^4 + 
        16*xr^2*z^4 + 18*xr^3*z^4 - 24*xr^4*z^4 - 2*z^5 - 2*xr*z^5 + 
        4*xr^2*z^5 + 8*xr^3*z^5)*G0[1 + z, 1 + z, xr])/
      ((-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) + 
     G0[0, z]*((z*(78 + 16*Pi^2 - 384*xr - 64*Pi^2*xr + 1224*xr^2 + 
          128*Pi^2*xr^2 - 3144*xr^3 - 288*Pi^2*xr^3 + 5286*xr^4 + 
          656*Pi^2*xr^4 - 5112*xr^5 - 960*Pi^2*xr^5 + 2580*xr^6 + 
          800*Pi^2*xr^6 - 528*xr^7 - 352*Pi^2*xr^7 + 64*Pi^2*xr^8 + 504*z + 
          96*Pi^2*z - 2256*xr*z - 336*Pi^2*xr*z + 6204*xr^2*z + 
          592*Pi^2*xr^2*z - 12924*xr^3*z - 1168*Pi^2*xr^3*z + 17028*xr^4*z + 
          2192*Pi^2*xr^4*z - 12324*xr^5*z - 2496*Pi^2*xr^5*z + 4248*xr^6*z + 
          1504*Pi^2*xr^6*z - 480*xr^7*z - 416*Pi^2*xr^7*z + 32*Pi^2*xr^8*z + 
          1386*z^2 + 240*Pi^2*z^2 - 5592*xr*z^2 - 720*Pi^2*xr*z^2 + 
          12765*xr^2*z^2 + 1088*Pi^2*xr^2*z^2 - 20094*xr^3*z^2 - 
          1808*Pi^2*xr^3*z^2 + 18735*xr^4*z^2 + 2640*Pi^2*xr^4*z^2 - 
          8556*xr^5*z^2 - 2144*Pi^2*xr^5*z^2 + 1308*xr^6*z^2 + 
          800*Pi^2*xr^6*z^2 + 48*xr^7*z^2 - 96*Pi^2*xr^7*z^2 + 2100*z^3 + 
          320*Pi^2*z^3 - 7560*xr*z^3 - 800*Pi^2*xr*z^3 + 13536*xr^2*z^3 + 
          992*Pi^2*xr^2*z^3 - 14109*xr^3*z^3 - 1296*Pi^2*xr^3*z^3 + 
          7005*xr^4*z^3 + 1328*Pi^2*xr^4*z^3 - 612*xr^5*z^3 - 
          640*Pi^2*xr^5*z^3 - 360*xr^6*z^3 + 96*Pi^2*xr^6*z^3 + 1890*z^4 + 
          240*Pi^2*z^4 - 6000*xr*z^4 - 480*Pi^2*xr*z^4 + 7734*xr^2*z^4 + 
          448*Pi^2*xr^2*z^4 - 3843*xr^3*z^4 - 400*Pi^2*xr^3*z^4 - 
          507*xr^4*z^4 + 224*Pi^2*xr^4*z^4 + 732*xr^5*z^4 - 
          32*Pi^2*xr^5*z^4 + 1008*z^5 + 96*Pi^2*z^5 - 2784*xr*z^5 - 
          144*Pi^2*xr*z^5 + 2280*xr^2*z^5 + 80*Pi^2*xr^2*z^5 + 21*xr^3*z^5 - 
          32*Pi^2*xr^3*z^5 - 513*xr^4*z^5 + 294*z^6 + 16*Pi^2*z^6 - 
          696*xr*z^6 - 16*Pi^2*xr*z^6 + 333*xr^2*z^6 + 69*xr^3*z^6 + 
          6*xr^4*z^6 + 36*z^7 - 72*xr*z^7 + 36*xr^2*z^7))/
        (12*(-1 + xr)^2*(-1 + xr - z)^3*(1 + z)^4) - 
       ((8*xr^2 - 60*xr^3 + 160*xr^4 - 200*xr^5 + 120*xr^6 - 28*xr^7 + 12*z - 
          56*xr*z + 149*xr^2*z - 295*xr^3*z + 367*xr^4*z - 233*xr^5*z + 
          52*xr^6*z + 4*xr^7*z + 46*z^2 - 166*xr*z^2 + 270*xr^2*z^2 - 
          224*xr^3*z^2 + 36*xr^4*z^2 + 74*xr^5*z^2 - 36*xr^6*z^2 + 64*z^3 - 
          156*xr*z^3 + 81*xr^2*z^3 + 155*xr^3*z^3 - 229*xr^4*z^3 + 
          85*xr^5*z^3 + 36*z^4 - 32*xr*z^4 - 98*xr^2*z^4 + 182*xr^3*z^4 - 
          86*xr^4*z^4 + 2*xr^5*z^4 + 4*z^5 + 20*xr*z^5 - 56*xr^2*z^5 + 
          40*xr^3*z^5 - 4*xr^4*z^5 - 2*z^6 + 6*xr*z^6 - 6*xr^2*z^6 + 
          2*xr^3*z^6)*G0[1, xr])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) - 
       (2*xr*z*(-1 + 8*xr - 8*xr^2 - 2*z + 14*xr*z - 14*xr^2*z + 8*xr^3*z - 
          z^2 + 6*xr*z^2 - xr^2*z^2)*G0[1 + z^(-1), xr])/
        ((-1 + xr)*(1 + z)^4) + ((8*xr^2 - 60*xr^3 + 160*xr^4 - 200*xr^5 + 
          120*xr^6 - 28*xr^7 + z - 25*xr*z + 137*xr^2*z - 371*xr^3*z + 
          550*xr^4*z - 440*xr^5*z + 172*xr^6*z - 24*xr^7*z + 4*z^2 - 
          85*xr*z^2 + 333*xr^2*z^2 - 553*xr^3*z^2 + 451*xr^4*z^2 - 
          170*xr^5*z^2 + 16*xr^6*z^2 + 4*xr^7*z^2 + 5*z^3 - 88*xr*z^3 + 
          233*xr^2*z^3 - 135*xr^3*z^3 - 112*xr^4*z^3 + 127*xr^5*z^3 - 
          30*xr^6*z^3 - 2*xr*z^4 - 50*xr^2*z^4 + 221*xr^3*z^4 - 
          224*xr^4*z^4 + 63*xr^5*z^4 - 5*z^5 + 47*xr*z^5 - 105*xr^2*z^5 + 
          130*xr^3*z^5 - 51*xr^4*z^5 - 4*z^6 + 23*xr*z^6 - 27*xr^2*z^6 + 
          16*xr^3*z^6 - z^7 + 2*xr*z^7 - xr^2*z^7)*G0[1 + z, xr])/
        ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
       (z*(1 + z + xr*z)*(-3 + 2*xr - 6*z - xr*z + 6*xr^2*z - 3*z^2 - 
          3*xr*z^2)*G0[-((1 + z)/z), xr])/((-1 + xr)*(1 + z)^4) + 
       (8*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
         G0[0, 0, xr])/((-1 + xr)*(1 + z)^4) + 
       (z*(-3 - 8*xr + 3*xr^2 + 16*xr^3 - 16*xr^4 - 9*z - 12*xr*z - 
          39*xr^2*z + 40*xr^3*z + 8*xr^4*z - 9*z^2 - 49*xr^2*z^2 - 3*z^3 + 
          4*xr*z^3 - 7*xr^2*z^3)*G0[0, 1, xr])/((-1 + xr)*(1 + z)^4) - 
       (8*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
         G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
       (z*(-3 - 8*xr + 3*xr^2 + 16*xr^3 - 16*xr^4 - 9*z - 12*xr*z - 
          39*xr^2*z + 40*xr^3*z + 8*xr^4*z - 9*z^2 - 49*xr^2*z^2 - 3*z^3 + 
          4*xr*z^3 - 7*xr^2*z^3)*G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
       ((-4*xr + 4*xr^2 + z - 12*xr*z + 21*xr^2*z - 24*xr^3*z + 16*xr^4*z + 
          3*z^2 - 13*xr*z^2 + 32*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 + 
          3*z^3 - 6*xr*z^3 + 17*xr^2*z^3 + z^4 - xr*z^4 + 2*xr^2*z^4)*
         G0[1, 0, xr])/((-1 + xr)*(1 + z)^4) + 
       ((-4*xr + 4*xr^2 - 19*z - 4*xr*z + 9*xr^2*z - 19*z^2 - xr*z^2 + 
          6*xr^2*z^2)*G0[1, 1, xr])/((-1 + xr)*(1 + z)^2) + 
       (8*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
         G0[1, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
       (6*(1 + xr^2)*z*G0[1, 1 + z, xr])/((-1 + xr)*(1 + z)) + 
       ((-4*xr + 4*xr^2 + z - 4*xr*z + 5*xr^2*z + z^2 - xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 0, xr])/((-1 + xr)*(1 + z)^2) - 
       ((4*xr - 4*xr^2 - z + 4*xr*z - 5*xr^2*z + 16*xr^3*z - 16*xr^4*z - 
          3*z^2 + xr*z^2 - 40*xr^2*z^2 + 40*xr^3*z^2 + 8*xr^4*z^2 - 3*z^3 + 
          6*xr*z^3 - 43*xr^2*z^3 - z^4 + 5*xr*z^4 - 4*xr^2*z^4)*
         G0[1 + z, 1, xr])/((-1 + xr)*(1 + z)^4) + 
       (2*xr*(4 - 4*xr + 8*z - 8*xr*z + 8*xr^2*z - 8*xr^3*z + 7*z^2 - 
          25*xr*z^2 + 20*xr^2*z^2 + 4*xr^3*z^2 + 6*z^3 - 23*xr*z^3 + 3*z^4 - 
          2*xr*z^4)*G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4)) + 
     G0[-1, z]*(-1/12*(24 - 108*xr + 180*xr^2 - 120*xr^3 + 36*xr^5 - 
          12*xr^6 + 261*z + 28*Pi^2*z - 1092*xr*z - 128*Pi^2*xr*z + 
          2088*xr^2*z + 244*Pi^2*xr^2*z - 3180*xr^3*z - 224*Pi^2*xr^3*z + 
          4545*xr^4*z + 4*Pi^2*xr^4*z - 4536*xr^5*z + 256*Pi^2*xr^5*z + 
          2442*xr^6*z - 308*Pi^2*xr^6*z - 528*xr^7*z + 160*Pi^2*xr^7*z - 
          32*Pi^2*xr^8*z + 1098*z^2 + 168*Pi^2*z^2 - 4161*xr*z^2 - 
          660*Pi^2*xr*z^2 + 7575*xr^2*z^2 + 972*Pi^2*xr^2*z^2 - 
          11205*xr^3*z^2 - 400*Pi^2*xr^3*z^2 + 13785*xr^4*z^2 - 
          712*Pi^2*xr^4*z^2 - 10518*xr^5*z^2 + 1172*Pi^2*xr^5*z^2 + 
          3906*xr^6*z^2 - 668*Pi^2*xr^6*z^2 - 480*xr^7*z^2 + 
          112*Pi^2*xr^7*z^2 + 16*Pi^2*xr^8*z^2 + 2451*z^3 + 420*Pi^2*z^3 - 
          8277*xr*z^3 - 1380*Pi^2*xr*z^3 + 13062*xr^2*z^3 + 
          1432*Pi^2*xr^2*z^3 - 15207*xr^3*z^3 + 272*Pi^2*xr^3*z^3 + 
          13167*xr^4*z^3 - 1788*Pi^2*xr^4*z^3 - 6234*xr^5*z^3 + 
          1364*Pi^2*xr^5*z^3 + 990*xr^6*z^3 - 272*Pi^2*xr^6*z^3 + 
          48*xr^7*z^3 - 48*Pi^2*xr^7*z^3 + 3240*z^4 + 560*Pi^2*z^4 - 
          9630*xr*z^4 - 1480*Pi^2*xr*z^4 + 11994*xr^2*z^4 + 
          888*Pi^2*xr^2*z^4 - 8229*xr^3*z^4 + 984*Pi^2*xr^3*z^4 + 
          2349*xr^4*z^4 - 1448*Pi^2*xr^4*z^4 + 738*xr^5*z^4 + 
          456*Pi^2*xr^5*z^4 - 462*xr^6*z^4 + 40*Pi^2*xr^6*z^4 + 2619*z^5 + 
          420*Pi^2*z^5 - 6798*xr*z^5 - 840*Pi^2*xr*z^5 + 5856*xr^2*z^5 + 
          132*Pi^2*xr^2*z^5 - 315*xr^3*z^5 + 680*Pi^2*xr^3*z^5 - 
          2382*xr^4*z^5 - 400*Pi^2*xr^4*z^5 + 1026*xr^5*z^5 + 
          8*Pi^2*xr^5*z^5 + 1266*z^6 + 168*Pi^2*z^6 - 2877*xr*z^6 - 
          228*Pi^2*xr*z^6 + 1407*xr^2*z^6 - 68*Pi^2*xr^2*z^6 + 
          1014*xr^3*z^6 + 152*Pi^2*xr^3*z^6 - 798*xr^4*z^6 - 
          24*Pi^2*xr^4*z^6 + 333*z^7 + 28*Pi^2*z^7 - 681*xr*z^7 - 
          20*Pi^2*xr*z^7 + 186*xr^2*z^7 - 16*Pi^2*xr^2*z^7 + 162*xr^3*z^7 + 
          8*Pi^2*xr^3*z^7 + 6*xr^4*z^7 + 36*z^8 - 72*xr*z^8 + 36*xr^2*z^8)/
         ((-1 + xr)^2*(-1 + xr - z)^3*(1 + z)^4) - 
       ((2*xr - 8*xr^2 + 12*xr^3 - 8*xr^4 + 2*xr^5 + 19*xr*z - 93*xr^2*z + 
          181*xr^3*z - 175*xr^4*z + 84*xr^5*z - 16*xr^6*z - z^2 + 59*xr*z^2 - 
          263*xr^2*z^2 + 475*xr^3*z^2 - 436*xr^4*z^2 + 226*xr^5*z^2 - 
          76*xr^6*z^2 + 16*xr^7*z^2 - 5*z^3 + 90*xr*z^3 - 340*xr^2*z^3 + 
          563*xr^3*z^3 - 476*xr^4*z^3 + 214*xr^5*z^3 - 46*xr^6*z^3 - 10*z^4 + 
          80*xr*z^4 - 257*xr^2*z^4 + 399*xr^3*z^4 - 278*xr^4*z^4 + 
          70*xr^5*z^4 - 10*z^5 + 47*xr*z^5 - 134*xr^2*z^5 + 178*xr^3*z^5 - 
          75*xr^4*z^5 + 2*xr^5*z^5 - 5*z^6 + 19*xr*z^6 - 44*xr^2*z^6 + 
          38*xr^3*z^6 - 4*xr^4*z^6 - z^7 + 4*xr*z^7 - 5*xr^2*z^7 + 
          2*xr^3*z^7)*G0[0, xr])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
       (2*(-2*xr + 2*xr^2 + 20*xr^3 - 52*xr^4 + 46*xr^5 - 14*xr^6 - 5*z + 
          12*xr*z - 25*xr^2*z + 52*xr^3*z - 50*xr^4*z + 14*xr^5*z + 
          2*xr^6*z - 14*z^2 + 26*xr*z^2 - 8*xr^2*z^2 - 30*xr^3*z^2 + 
          42*xr^4*z^2 - 16*xr^5*z^2 - 12*z^3 + 5*xr*z^3 + 43*xr^2*z^3 - 
          67*xr^3*z^3 + 29*xr^4*z^3 - 2*z^4 - 10*xr*z^4 + 27*xr^2*z^4 - 
          18*xr^3*z^4 + xr^4*z^4 + z^5 - 3*xr*z^5 + 3*xr^2*z^5 - xr^3*z^5)*
         G0[1, xr])/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^3) + 
       (2*xr*z*(-1 + 8*xr - 8*xr^2 - 2*z + 14*xr*z - 14*xr^2*z + 8*xr^3*z - 
          z^2 + 6*xr*z^2 - xr^2*z^2)*G0[1 + z^(-1), xr])/
        ((-1 + xr)*(1 + z)^4) - ((8*xr^2 - 60*xr^3 + 160*xr^4 - 200*xr^5 + 
          120*xr^6 - 28*xr^7 + 2*z - 24*xr*z + 129*xr^2*z - 363*xr^3*z + 
          549*xr^4*z - 441*xr^5*z + 172*xr^6*z - 24*xr^7*z + 8*z^2 - 
          76*xr*z^2 + 295*xr^2*z^2 - 523*xr^3*z^2 + 449*xr^4*z^2 - 
          173*xr^5*z^2 + 16*xr^6*z^2 + 4*xr^7*z^2 + 10*z^3 - 60*xr*z^3 + 
          159*xr^2*z^3 - 91*xr^3*z^3 - 112*xr^4*z^3 + 124*xr^5*z^3 - 
          30*xr^6*z^3 + 40*xr*z^4 - 125*xr^2*z^4 + 253*xr^3*z^4 - 
          222*xr^4*z^4 + 62*xr^5*z^4 - 10*z^5 + 80*xr*z^5 - 146*xr^2*z^5 + 
          142*xr^3*z^5 - 50*xr^4*z^5 - 8*z^6 + 36*xr*z^6 - 38*xr^2*z^6 + 
          18*xr^3*z^6 - 2*z^7 + 4*xr*z^7 - 2*xr^2*z^7)*G0[1 + z, xr])/
        ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) - 
       (z*(1 + z + xr*z)*(-3 + 2*xr - 6*z - xr*z + 6*xr^2*z - 3*z^2 - 
          3*xr*z^2)*G0[-((1 + z)/z), xr])/((-1 + xr)*(1 + z)^4) - 
       (4*xr^2*z*(3 - 6*xr + 4*xr^2 + 7*z - 6*xr*z + 2*xr^2*z + 5*z^2 + z^3)*
         G0[0, 0, xr])/((-1 + xr)*(1 + z)^4) - 
       (z*(-9 - 8*xr - 7*xr^2 + 16*xr^3 - 16*xr^4 - 27*z - 12*xr*z - 
          69*xr^2*z + 40*xr^3*z + 8*xr^4*z - 27*z^2 - 79*xr^2*z^2 - 9*z^3 + 
          4*xr*z^3 - 17*xr^2*z^3)*G0[0, 1, xr])/((-1 + xr)*(1 + z)^4) + 
       (8*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
         G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
       (2*z*(-2 - 4*xr + 8*xr^3 - 8*xr^4 - 6*z - 6*xr*z - 24*xr^2*z + 
          20*xr^3*z + 4*xr^4*z - 6*z^2 - 29*xr^2*z^2 - 2*z^3 + 2*xr*z^3 - 
          5*xr^2*z^3)*G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       ((-4*xr + 4*xr^2 + 9*z - 12*xr*z + 29*xr^2*z - 24*xr^3*z + 16*xr^4*z + 
          27*z^2 - 13*xr*z^2 + 56*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 + 
          27*z^3 - 6*xr*z^3 + 41*xr^2*z^3 + 9*z^4 - xr*z^4 + 10*xr^2*z^4)*
         G0[1, 0, xr])/((-1 + xr)*(1 + z)^4) - 
       ((-4*xr + 4*xr^2 - 31*z - 4*xr*z + 21*xr^2*z - 31*z^2 - xr*z^2 + 
          18*xr^2*z^2)*G0[1, 1, xr])/((-1 + xr)*(1 + z)^2) - 
       (8*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
         G0[1, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
       (8*(1 + xr^2)*z*G0[1, 1 + z, xr])/((-1 + xr)*(1 + z)) - 
       ((-4*xr + 4*xr^2 + 3*z - 4*xr*z + 7*xr^2*z + 3*z^2 - xr*z^2 + 
          4*xr^2*z^2)*G0[1 + z, 0, xr])/((-1 + xr)*(1 + z)^2) + 
       ((4*xr - 4*xr^2 + z + 4*xr*z - 3*xr^2*z + 16*xr^3*z - 16*xr^4*z + 
          3*z^2 + xr*z^2 - 34*xr^2*z^2 + 40*xr^3*z^2 + 8*xr^4*z^2 + 3*z^3 + 
          6*xr*z^3 - 37*xr^2*z^3 + z^4 + 5*xr*z^4 - 2*xr^2*z^4)*
         G0[1 + z, 1, xr])/((-1 + xr)*(1 + z)^4) - 
       (2*(4*xr - 4*xr^2 - z + 8*xr*z - 9*xr^2*z + 8*xr^3*z - 8*xr^4*z - 
          3*z^2 + 7*xr*z^2 - 28*xr^2*z^2 + 20*xr^3*z^2 + 4*xr^4*z^2 - 3*z^3 + 
          6*xr*z^3 - 26*xr^2*z^3 - z^4 + 3*xr*z^4 - 3*xr^2*z^4)*
         G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4)) + 
     (2*z*(1 + z + xr*z)*(-3 + 2*xr - 6*z - xr*z + 6*xr^2*z - 3*z^2 - 
        3*xr*z^2)*G0[-((1 + z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) - 
     (z*(1 + z + xr*z)*(-3 + 2*xr - 6*z - xr*z + 6*xr^2*z - 3*z^2 - 3*xr*z^2)*
       G0[-((1 + z)/z), 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
     (2*z*(-1 - xr^2 - 12*xr^3 + 8*xr^4 - 3*z - 7*xr^2*z - 12*xr^3*z + 
        4*xr^4*z - 3*z^2 - 11*xr^2*z^2 - z^3 - 5*xr^2*z^3)*G0[-1, -1, -1, z])/
      ((-1 + xr)*(1 + z)^4) + (z*(-1 + xr^2 - 24*xr^3 + 16*xr^4 - 3*z - 
        5*xr^2*z - 24*xr^3*z + 8*xr^4*z - 3*z^2 - 13*xr^2*z^2 - z^3 - 
        7*xr^2*z^3)*G0[-1, -1, 0, z])/((-1 + xr)*(1 + z)^4) - 
     ((7 + xr^2)*z*G0[-1, 0, -1, z])/((-1 + xr)*(1 + z)) - 
     (2*(-3 + xr^2)*z*G0[-1, 0, 0, z])/((-1 + xr)*(1 + z)) - 
     (2*z*(8 + 4*xr - 20*xr^3 + 16*xr^4 + 24*z + 6*xr*z + 20*xr^2*z - 
        32*xr^3*z + 24*z^2 + 21*xr^2*z^2 + 8*z^3 - 2*xr*z^3 + xr^2*z^3)*
       G0[0, -1, -1, z])/((-1 + xr)*(1 + z)^4) - 
     (4*(1 + xr^2)*z*G0[0, -1, 0, xr])/((-1 + xr)*(1 + z)) + 
     (2*z*(6 + 4*xr - 20*xr^3 + 16*xr^4 + 18*z + 6*xr*z + 20*xr^2*z - 
        32*xr^3*z + 18*z^2 + 21*xr^2*z^2 + 6*z^3 - 2*xr*z^3 + xr^2*z^3)*
       G0[0, -1, 0, z])/((-1 + xr)*(1 + z)^4) + (16*z*G0[0, 0, -1, z])/
      ((-1 + xr)*(1 + z)) + (z*(-1 + 25*xr^2 - 48*xr^3 + 32*xr^4 - 3*z + 
        59*xr^2*z - 48*xr^3*z + 16*xr^4*z - 3*z^2 + 43*xr^2*z^2 - z^3 + 
        9*xr^2*z^3)*G0[0, 0, 0, xr])/(2*(-1 + xr)*(1 + z)^4) - 
     (12*z*G0[0, 0, 0, z])/((-1 + xr)*(1 + z)) - 
     (2*z*(3 - 4*xr + 11*xr^2 + 8*xr^3 - 8*xr^4 + 9*z - 6*xr*z + 9*xr^2*z + 
        20*xr^3*z + 4*xr^4*z + 9*z^2 + 4*xr^2*z^2 + 3*z^3 + 2*xr*z^3 + 
        6*xr^2*z^3)*G0[0, 0, 1, xr])/((-1 + xr)*(1 + z)^4) + 
     (2*z*(1 - 8*xr + 11*xr^2 + 16*xr^3 - 16*xr^4 + 3*z - 12*xr*z - 
        15*xr^2*z + 40*xr^3*z + 8*xr^4*z + 3*z^2 - 25*xr^2*z^2 + z^3 + 
        4*xr*z^3 + xr^2*z^3)*G0[0, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
     (3*(3 + 5*xr^2)*z*G0[0, 1, 0, xr])/((-1 + xr)*(1 + z)) + 
     (z*(17 - 8*xr + 33*xr^2 + 16*xr^3 - 16*xr^4 + 51*z - 12*xr*z + 
        51*xr^2*z + 40*xr^3*z + 8*xr^4*z + 51*z^2 + 41*xr^2*z^2 + 17*z^3 + 
        4*xr*z^3 + 23*xr^2*z^3)*G0[0, 1, 1, xr])/((-1 + xr)*(1 + z)^4) - 
     (z*(3 - 8*xr + 13*xr^2 + 16*xr^3 - 16*xr^4 + 9*z - 12*xr*z - 9*xr^2*z + 
        40*xr^3*z + 8*xr^4*z + 9*z^2 - 19*xr^2*z^2 + 3*z^3 + 4*xr*z^3 + 
        3*xr^2*z^3)*G0[0, 1, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
     (8*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
       G0[0, -((-1 - z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) - 
     (2*z*(-2 - 4*xr + 8*xr^3 - 8*xr^4 - 6*z - 6*xr*z - 24*xr^2*z + 
        20*xr^3*z + 4*xr^4*z - 6*z^2 - 29*xr^2*z^2 - 2*z^3 + 2*xr*z^3 - 
        5*xr^2*z^3)*G0[0, 1 + z, 0, xr])/((-1 + xr)*(1 + z)^4) + 
     (2*z*(-2 - 4*xr + 8*xr^3 - 8*xr^4 - 6*z - 6*xr*z - 24*xr^2*z + 
        20*xr^3*z + 4*xr^4*z - 6*z^2 - 29*xr^2*z^2 - 2*z^3 + 2*xr*z^3 - 
        5*xr^2*z^3)*G0[0, 1 + z, 1, xr])/((-1 + xr)*(1 + z)^4) - 
     (2*z*(2 - 4*xr + 6*xr^2 + 8*xr^3 - 8*xr^4 + 6*z - 6*xr*z - 6*xr^2*z + 
        20*xr^3*z + 4*xr^4*z + 6*z^2 - 11*xr^2*z^2 + 2*z^3 + 2*xr*z^3 + 
        xr^2*z^3)*G0[0, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
     ((-12*xr + 12*xr^2 + 10*z - 36*xr*z + 54*xr^2*z - 24*xr^3*z + 
        16*xr^4*z + 30*z^2 - 39*xr*z^2 + 85*xr^2*z^2 - 24*xr^3*z^2 + 
        8*xr^4*z^2 + 30*z^3 - 18*xr*z^3 + 56*xr^2*z^3 + 10*z^4 - 3*xr*z^4 + 
        13*xr^2*z^4)*G0[1, 0, 0, xr])/((-1 + xr)*(1 + z)^4) + 
     (2*(-4*xr + 4*xr^2 + 9*z - 4*xr*z + 13*xr^2*z + 9*z^2 - xr*z^2 + 
        10*xr^2*z^2)*G0[1, 0, 1, xr])/((-1 + xr)*(1 + z)^2) - 
     ((4*xr - 4*xr^2 + 5*z + 12*xr*z + xr^2*z - 24*xr^3*z + 16*xr^4*z + 
        15*z^2 + 13*xr*z^2 + 18*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 + 
        15*z^3 + 6*xr*z^3 + 17*xr^2*z^3 + 5*z^4 + xr*z^4 + 4*xr^2*z^4)*
       G0[1, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
     ((-4*xr + 4*xr^2 + 19*z - 4*xr*z + 23*xr^2*z + 19*z^2 - xr*z^2 + 
        20*xr^2*z^2)*G0[1, 1, 0, xr])/((-1 + xr)*(1 + z)^2) - 
     (24*(1 + xr)*z*G0[1, 1, 1, xr])/(1 + z) + 
     ((4*xr - 4*xr^2 + 7*z + 4*xr*z + 3*xr^2*z + 7*z^2 + xr*z^2 + 6*xr^2*z^2)*
       G0[1, 1, 1 + z, xr])/((-1 + xr)*(1 + z)^2) + 
     (8*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
       G0[1, -((-1 - z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) - 
     (2*(4*xr - 4*xr^2 + 3*z + 4*xr*z - xr^2*z + 3*z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1, 1 + z, 0, xr])/((-1 + xr)*(1 + z)^2) + 
     (2*(4*xr - 4*xr^2 + 3*z + 4*xr*z - xr^2*z + 3*z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1, 1 + z, 1, xr])/((-1 + xr)*(1 + z)^2) + 
     (2*z*(1 + 5*xr^2 - 12*xr^3 + 8*xr^4 + 3*z + 11*xr^2*z - 12*xr^3*z + 
        4*xr^4*z + 3*z^2 + 7*xr^2*z^2 + z^3 + xr^2*z^3)*
       G0[1, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
     ((-4*xr + 4*xr^2 + 3*z - 4*xr*z + 7*xr^2*z + 3*z^2 - xr*z^2 + 
        4*xr^2*z^2)*G0[1 + z, 0, 0, xr])/((-1 + xr)*(1 + z)^2) + 
     (2*(4*xr - 4*xr^2 - 3*z + 8*xr*z - 11*xr^2*z + 8*xr^3*z - 8*xr^4*z - 
        9*z^2 + 7*xr*z^2 - 34*xr^2*z^2 + 20*xr^3*z^2 + 4*xr^4*z^2 - 9*z^3 + 
        6*xr*z^3 - 32*xr^2*z^3 - 3*z^4 + 3*xr*z^4 - 5*xr^2*z^4)*
       G0[1 + z, 0, 1, xr])/((-1 + xr)*(1 + z)^4) - 
     ((-4*xr + 4*xr^2 + z - 28*xr*z + 21*xr^2*z + 56*xr^3*z - 48*xr^4*z + 
        3*z^2 - 37*xr*z^2 - 48*xr^2*z^2 + 104*xr^3*z^2 + 8*xr^4*z^2 + 3*z^3 - 
        6*xr*z^3 - 67*xr^2*z^3 + z^4 + 7*xr*z^4 - 2*xr^2*z^4)*
       G0[1 + z, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
     ((-4*xr + 4*xr^2 - z - 4*xr*z + 3*xr^2*z - z^2 - xr*z^2)*
       G0[1 + z, 1, 0, xr])/((-1 + xr)*(1 + z)^2) - 
     (2*z*(-2 - 4*xr + 2*xr^2 + 8*xr^3 - 8*xr^4 - 6*z - 6*xr*z - 18*xr^2*z + 
        20*xr^3*z + 4*xr^4*z - 6*z^2 - 23*xr^2*z^2 - 2*z^3 + 2*xr*z^3 - 
        3*xr^2*z^3)*G0[1 + z, 1, 1, xr])/((-1 + xr)*(1 + z)^4) + 
     ((4*xr - 4*xr^2 - 3*z + 4*xr*z - 7*xr^2*z + 16*xr^3*z - 16*xr^4*z - 
        9*z^2 + xr*z^2 - 46*xr^2*z^2 + 40*xr^3*z^2 + 8*xr^4*z^2 - 9*z^3 + 
        6*xr*z^3 - 49*xr^2*z^3 - 3*z^4 + 5*xr*z^4 - 6*xr^2*z^4)*
       G0[1 + z, 1, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
     (2*(4*xr - 4*xr^2 - z + 8*xr*z - 9*xr^2*z + 8*xr^3*z - 8*xr^4*z - 
        3*z^2 + 7*xr*z^2 - 28*xr^2*z^2 + 20*xr^3*z^2 + 4*xr^4*z^2 - 3*z^3 + 
        6*xr*z^3 - 26*xr^2*z^3 - z^4 + 3*xr*z^4 - 3*xr^2*z^4)*
       G0[1 + z, 1 + z, 0, xr])/((-1 + xr)*(1 + z)^4) - 
     (2*(4*xr - 4*xr^2 - z + 8*xr*z - 9*xr^2*z + 8*xr^3*z - 8*xr^4*z - 
        3*z^2 + 7*xr*z^2 - 28*xr^2*z^2 + 20*xr^3*z^2 + 4*xr^4*z^2 - 3*z^3 + 
        6*xr*z^3 - 26*xr^2*z^3 - z^4 + 3*xr*z^4 - 3*xr^2*z^4)*
       G0[1 + z, 1 + z, 1, xr])/((-1 + xr)*(1 + z)^4) - 
     (2*xr*(4 - 4*xr + 16*z - 12*xr*z - 20*xr^2*z + 16*xr^3*z + 19*z^2 + 
        7*xr*z^2 - 32*xr^2*z^2 + 6*z^3 + 15*xr*z^3 - z^4)*
       G0[1 + z, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
     (-216 + 1500*xr + 8*Pi^2*xr - 4416*xr^2 - 32*Pi^2*xr^2 + 6984*xr^3 + 
       240*Pi^2*xr^3 - 6216*xr^4 - 800*Pi^2*xr^4 + 2940*xr^5 + 
       1160*Pi^2*xr^5 - 576*xr^6 - 768*Pi^2*xr^6 + 192*Pi^2*xr^7 - 711*z + 
       12*Pi^2*z + 5097*xr*z - 16*Pi^2*xr*z - 14565*xr^2*z - 
       176*Pi^2*xr^2*z + 21375*xr^3*z + 1176*Pi^2*xr^3*z - 17040*xr^4*z - 
       2812*Pi^2*xr^4*z + 6996*xr^5*z + 3128*Pi^2*xr^5*z - 1152*xr^6*z - 
       1632*Pi^2*xr^6*z + 320*Pi^2*xr^7*z - 315*z^2 + 64*Pi^2*z^2 + 
       4509*xr*z^2 - 120*Pi^2*xr*z^2 - 14685*xr^2*z^2 - 560*Pi^2*xr^2*z^2 + 
       20835*xr^3*z^2 + 2224*Pi^2*xr^3*z^2 - 14652*xr^4*z^2 - 
       3200*Pi^2*xr^4*z^2 + 4884*xr^5*z^2 + 2248*Pi^2*xr^5*z^2 - 
       576*xr^6*z^2 - 720*Pi^2*xr^6*z^2 + 64*Pi^2*xr^7*z^2 + 1530*z^3 + 
       140*Pi^2*z^3 - 2934*xr*z^3 - 168*Pi^2*xr*z^3 - 66*xr^2*z^3 - 
       1004*Pi^2*xr^2*z^3 + 3462*xr^3*z^3 + 2080*Pi^2*xr^3*z^3 - 
       2532*xr^4*z^3 - 1272*Pi^2*xr^4*z^3 + 540*xr^5*z^3 + 
       232*Pi^2*xr^5*z^3 - 8*Pi^2*xr^6*z^3 + 2610*z^4 + 160*Pi^2*z^4 - 
       7386*xr*z^4 - 72*Pi^2*xr*z^4 + 8502*xr^2*z^4 - 928*Pi^2*xr^2*z^4 - 
       5250*xr^3*z^4 + 1000*Pi^2*xr^3*z^4 + 1812*xr^4*z^4 - 
       40*Pi^2*xr^4*z^4 - 288*xr^5*z^4 - 136*Pi^2*xr^5*z^4 + 1629*z^5 + 
       100*Pi^2*z^5 - 4419*xr*z^5 + 4791*xr^2*z^5 - 392*Pi^2*xr^2*z^5 - 
       2517*xr^3*z^5 + 216*Pi^2*xr^3*z^5 + 516*xr^4*z^5 + 44*Pi^2*xr^4*z^5 + 
       369*z^6 + 32*Pi^2*z^6 - 879*xr*z^6 - 8*Pi^2*xr*z^6 + 759*xr^2*z^6 - 
       48*Pi^2*xr^2*z^6 - 249*xr^3*z^6 + 8*Pi^2*xr^3*z^6 + 4*Pi^2*z^7 - 
       8*Pi^2*xr*z^7 + 4*Pi^2*xr^2*z^7 + 168*z*Zeta[3] + 72*xr*z*Zeta[3] - 
       2064*xr^2*z*Zeta[3] + 2928*xr^3*z*Zeta[3] + 1512*xr^4*z*Zeta[3] - 
       6072*xr^5*z*Zeta[3] + 4608*xr^6*z*Zeta[3] - 1152*xr^7*z*Zeta[3] + 
       840*z^2*Zeta[3] - 168*xr*z^2*Zeta[3] - 3792*xr^2*z^2*Zeta[3] - 
       1392*xr^3*z^2*Zeta[3] + 15240*xr^4*z^2*Zeta[3] - 
       14760*xr^5*z^2*Zeta[3] + 3456*xr^6*z^2*Zeta[3] + 
       576*xr^7*z^2*Zeta[3] + 1680*z^3*Zeta[3] - 1392*xr*z^3*Zeta[3] + 
       1176*xr^2*z^3*Zeta[3] - 13560*xr^3*z^3*Zeta[3] + 
       19512*xr^4*z^3*Zeta[3] - 6264*xr^5*z^3*Zeta[3] - 
       1152*xr^6*z^3*Zeta[3] + 1680*z^4*Zeta[3] - 2448*xr*z^4*Zeta[3] + 
       5640*xr^2*z^4*Zeta[3] - 11112*xr^3*z^4*Zeta[3] + 
       5544*xr^4*z^4*Zeta[3] + 696*xr^5*z^4*Zeta[3] + 840*z^5*Zeta[3] - 
       1752*xr*z^5*Zeta[3] + 2904*xr^2*z^5*Zeta[3] - 1752*xr^3*z^5*Zeta[3] - 
       240*xr^4*z^5*Zeta[3] + 168*z^6*Zeta[3] - 456*xr*z^6*Zeta[3] + 
       168*xr^2*z^6*Zeta[3] + 120*xr^3*z^6*Zeta[3])/
      (24*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
     DD[0, 1 - xr]*((-8*(6 + Pi^2)*z*G0[-1, z])/(3*(1 + z)) + 
       ((15 + 4*Pi^2)*z*G0[0, z])/(3*(1 + z)) + (6*z*G0[-1, 0, z])/(1 + z) + 
       (10*z*G0[0, -1, z])/(1 + z) - (10*z*G0[0, 0, z])/(1 + z) - 
       (8*z*G0[-1, 0, -1, z])/(1 + z) + (8*z*G0[-1, 0, 0, z])/(1 + z) - 
       (16*z*G0[0, -1, -1, z])/(1 + z) + (12*z*G0[0, -1, 0, z])/(1 + z) + 
       (16*z*G0[0, 0, -1, z])/(1 + z) - (12*z*G0[0, 0, 0, z])/(1 + z) + 
       (4*z*(6 + Pi^2 + 12*Zeta[3]))/(3*(1 + z))) + 
     delta[1 - xr]*((Pi^2*z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, z])/
        (2*(1 + z)^4) + (2*Pi^2*z*(1 + 5*z)*G0[0, 2])/(1 + z)^2 + 
       (4*Pi^2*(-1 + z)*z*(1 + 2*z)*G0[1, z])/(3*(1 + z)^3) - 
       (z*(3 + 8*Pi^2 + 153*z + 8*Pi^2*z)*G0[-1, -1, z])/(3*(1 + z)^2) + 
       (z*(3 + 8*Pi^2 + 153*z + 8*Pi^2*z)*G0[-1, 0, z])/(3*(1 + z)^2) + 
       (z*(15 + 4*Pi^2 + 45*z + 24*Pi^2*z + 198*z^2 - 14*Pi^2*z^2 + 171*z^3 + 
          6*Pi^2*z^3 + 3*z^4)*G0[0, -1, z])/(3*(1 + z)^4) - 
       (z*(33 + 8*Pi^2 + 99*z + 48*Pi^2*z + 711*z^2 - 28*Pi^2*z^2 + 657*z^3 + 
          12*Pi^2*z^3 + 12*z^4)*G0[0, 0, z])/(12*(1 + z)^4) - 
       (2*Pi^2*z*(1 + 3*z - z^2 + z^3)*G0[0, 1, z])/(3*(1 + z)^4) - 
       ((-3 + z)*z*(1 + 15*z)*G0[-1, 0, -1, z])/(1 + z)^3 + 
       ((-3 + z)*z*(1 + 15*z)*G0[-1, 0, 0, z])/(1 + z)^3 + 
       (z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, -1, -1, z])/(1 + z)^4 - 
       (z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, -1, 0, z])/(1 + z)^4 - 
       (z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, 0, -1, z])/(1 + z)^4 + 
       (z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, 0, 0, z])/(1 + z)^4 + 
       (2*z*(-4 - 42*z - 21*z^2 + 11*z^3)*G0[0, -1, -1, z])/(1 + z)^4 - 
       (z*(-5 - 75*z - 33*z^2 + 25*z^3)*G0[0, -1, 0, z])/(1 + z)^4 + 
       (z*(-6 - 2*z + 13*z^2 + 27*z^3)*G0[0, 0, -1, z])/(1 + z)^4 - 
       (z*(-9 - 11*z + 4*z^2 + 24*z^3)*G0[0, 0, 0, z])/(1 + z)^4 - 
       (16*(-1 + z)*z*(1 + 2*z)*G0[1, 0, -1, z])/(1 + z)^3 + 
       (16*(-1 + z)*z*(1 + 2*z)*G0[1, 0, 0, z])/(1 + z)^3 - 
       (8*z*G0[-1, 0, 0, -1, z])/(1 + z) + (8*z*G0[-1, 0, 0, 0, z])/(1 + z) + 
       (2*z*(2 + 12*z - 15*z^2 + 3*z^3)*G0[0, -1, 0, -1, z])/(1 + z)^4 - 
       (2*z*(2 + 12*z - 15*z^2 + 3*z^3)*G0[0, -1, 0, 0, z])/(1 + z)^4 + 
       (4*z*(1 - 3*z + 24*z^2)*G0[0, 0, -1, -1, z])/(1 + z)^4 - 
       (4*z*(1 - 3*z + 24*z^2)*G0[0, 0, -1, 0, z])/(1 + z)^4 - 
       (12*z*G0[0, 0, 0, -1, z])/(1 + z) + (12*z*G0[0, 0, 0, 0, z])/(1 + z) + 
       (8*z*(1 + 3*z - z^2 + z^3)*G0[0, 1, 0, -1, z])/(1 + z)^4 - 
       (8*z*(1 + 3*z - z^2 + z^3)*G0[0, 1, 0, 0, z])/(1 + z)^4 + 
       (z*G0[-1, z]*(15 - 8*Pi^2 + 33*z + 44*Pi^2*z + 21*z^2 - 28*Pi^2*z^2 + 
          3*z^3 + 120*Zeta[3] + 240*z*Zeta[3] + 120*z^2*Zeta[3]))/
        (6*(1 + z)^3) - (z*G0[0, z]*(195 - 12*Pi^2 + 597*z + 148*Pi^2*z + 
          621*z^2 + 188*Pi^2*z^2 + 231*z^3 + 124*Pi^2*z^3 + 12*z^4 + 
          336*Zeta[3] - 144*z*Zeta[3] + 3888*z^2*Zeta[3] + 144*z^3*Zeta[3]))/
        (24*(1 + z)^4) - (z*(-19395 - 2280*Pi^2 + 376*Pi^4 - 58185*z + 
          18360*Pi^2*z + 1944*Pi^4*z - 58185*z^2 + 27480*Pi^2*z^2 - 
          1248*Pi^4*z^2 - 19395*z^3 + 7080*Pi^2*z^3 + 512*Pi^4*z^3 + 
          240*Pi^2*z^4 + 38160*Zeta[3] - 110160*z*Zeta[3] - 
          65520*z^2*Zeta[3] + 74160*z^3*Zeta[3]))/(1440*(1 + z)^4))) + 
   LL*(Cf*(Nh*tr*(-1/3*(4*xr - 8*xr^2 + 4*xr^3 + 3*z + xr*z - 6*xr^2*z + 
            2*xr^3*z + 6*z^2 - 2*xr*z^2 - 4*xr^2*z^2 + 3*z^3 + xr*z^3)/
           ((1 + z)*(1 - xr + z)^2) - (8*z*DD[1, 1 - xr])/(3*(1 + z)) + 
         (2*(-3 + xr^2)*z*G0[-1, z])/(3*(-1 + xr)*(1 + z)) + 
         DD[0, 1 - xr]*((4*z)/(3*(1 + z)) - (8*z*G0[-1, z])/(3*(1 + z))) - 
         (2*(1 + xr^2)*z*G0[0, xr])/(3*(-1 + xr)*(1 + z)) + 
         (2*(1 + xr^2)*z*G0[0, z])/(3*(-1 + xr)*(1 + z)) + 
         (4*(1 + xr)*z*G0[1, xr])/(3*(1 + z)) - 
         (2*(1 + xr^2)*z*G0[1 + z, xr])/(3*(-1 + xr)*(1 + z)) + 
         delta[1 - xr]*((8*z)/(3*(1 + z)) - (2*z*G0[0, z])/(1 + z) + 
           (4*z*G0[0, -1, z])/(3*(1 + z)) - (4*z*G0[0, 0, z])/(3*(1 + z)))) + 
       Nf*tr*(-1/9*(12*xr - 24*xr^2 + 12*xr^3 + 7*z + 29*xr*z - 64*xr^2*z + 
            28*xr^3*z + 14*z^2 + 42*xr*z^2 - 56*xr^2*z^2 + 7*z^3 + 25*xr*z^3)/
           ((1 + z)*(1 - xr + z)^2) - (8*z*DD[1, 1 - xr])/(3*(1 + z)) + 
         (2*(-3 + xr^2)*z*G0[-1, z])/(3*(-1 + xr)*(1 + z)) - 
         (4*(1 + xr^2)*z*G0[0, xr])/(3*(-1 + xr)*(1 + z)) + 
         (4*z*G0[0, z])/(3*(-1 + xr)*(1 + z)) + DD[0, 1 - xr]*
          ((32*z)/(9*(1 + z)) - (8*z*G0[-1, z])/(3*(1 + z)) + 
           (4*z*G0[0, z])/(3*(1 + z))) + (4*(1 + xr)*z*G0[1, xr])/
          (3*(1 + z)) - (2*(1 + xr^2)*z*G0[1 + z, xr])/(3*(-1 + xr)*
           (1 + z)) + delta[1 - xr]*(((51 + 4*Pi^2)*z)/(18*(1 + z)) - 
           (z*G0[0, z])/(1 + z) + (4*z*G0[0, -1, z])/(3*(1 + z)) - 
           (4*z*G0[0, 0, z])/(3*(1 + z)))) + 
       Ca*(-1/36*(-132*xr + 264*xr^2 - 132*xr^3 + 7*z + 6*Pi^2*z - 619*xr*z - 
            6*Pi^2*xr*z + 1052*xr^2*z - 6*Pi^2*xr^2*z - 440*xr^3*z + 
            6*Pi^2*xr^3*z + 14*z^2 + 12*Pi^2*z^2 - 894*xr*z^2 + 
            880*xr^2*z^2 - 12*Pi^2*xr^2*z^2 + 7*z^3 + 6*Pi^2*z^3 - 
            407*xr*z^3 + 6*Pi^2*xr*z^3)/((-1 + xr - z)^2*(1 + z)) + 
         (22*z*DD[1, 1 - xr])/(3*(1 + z)) - (11*(-3 + xr^2)*z*G0[-1, z])/
          (6*(-1 + xr)*(1 + z)) + (2*(7 + 4*xr^2)*z*G0[0, xr])/
          (3*(-1 + xr)*(1 + z)) - (11*z*G0[0, z])/(3*(-1 + xr)*(1 + z)) + 
         DD[0, 1 - xr]*(((-100 + 3*Pi^2)*z)/(9*(1 + z)) + (22*z*G0[-1, z])/
            (3*(1 + z)) - (11*z*G0[0, z])/(3*(1 + z))) - 
         (11*(1 + xr)*z*G0[1, xr])/(3*(1 + z)) + 
         (11*(1 + xr^2)*z*G0[1 + z, xr])/(6*(-1 + xr)*(1 + z)) + 
         ((1 + xr^2)*z*G0[0, 0, xr])/((-1 + xr)*(1 + z)) + 
         delta[1 - xr]*((11*z*G0[0, z])/(4*(1 + z)) - (11*z*G0[0, -1, z])/
            (3*(1 + z)) + (11*z*G0[0, 0, z])/(3*(1 + z)) - 
           (z*(579 + 44*Pi^2 - 216*Zeta[3]))/(72*(1 + z))))) + 
     Cf^2*(-1/12*(24 - 36*xr + 12*xr^3 + 87*z + 10*Pi^2*z - 39*xr*z - 
          10*Pi^2*xr*z - 150*xr^2*z - 10*Pi^2*xr^2*z + 102*xr^3*z + 
          10*Pi^2*xr^3*z + 102*z^2 + 20*Pi^2*z^2 + 90*xr*z^2 - 192*xr^2*z^2 - 
          20*Pi^2*xr^2*z^2 + 39*z^3 + 10*Pi^2*z^3 + 93*xr*z^3 + 
          10*Pi^2*xr*z^3)/((-1 + xr - z)^2*(1 + z)) - 
       (12*z*DD[2, 1 - xr])/(1 + z) + ((-2*xr + 6*xr^2 - 6*xr^3 + 2*xr^4 - 
          3*z - xr*z + 18*xr^2*z - 21*xr^3*z + 7*xr^4*z - 6*z^2 - 4*xr*z^2 + 
          24*xr^2*z^2 - 14*xr^3*z^2 - 3*z^3 - 5*xr*z^3 + 6*xr^2*z^3)*
         G0[0, xr])/((-1 + xr)*(-1 + xr - z)^2*(1 + z)) + 
       DD[1, 1 - xr]*((2*z)/(1 + z) - (16*z*G0[-1, z])/(1 + z) + 
         (8*z*G0[0, z])/(1 + z)) - ((4*xr - 8*xr^2 + 4*xr^3 - 2*z + 14*xr*z - 
          17*xr^2*z + 5*xr^3*z - 4*z^2 + 14*xr*z^2 - 10*xr^2*z^2 - 2*z^3 + 
          4*xr*z^3)*G0[1, xr])/((1 + z)*(1 - xr + z)^2) - 
       (z*(1 + 2*xr - 6*xr^2 + 2*xr^3 + xr^4 + z + 7*xr*z - 7*xr^2*z - 
          xr^3*z - z^2 + 6*xr*z^2 - 2*xr^2*z^2 - z^3 + xr*z^3)*G0[1 + z, xr])/
        ((-1 + xr)*(-1 + xr - z)^2*(1 + z)) + 
       G0[-1, z]*(-((z*(8 - 20*xr + 18*xr^2 - 8*xr^3 + 2*xr^4 + 15*z - 
             23*xr*z + 11*xr^2*z - 3*xr^3*z + 6*z^2 - 2*xr*z^2 - xr^2*z^2 - 
             z^3 + xr*z^3))/((-1 + xr)*(-1 + xr - z)^2*(1 + z))) - 
         ((1 + 3*xr^2)*z*G0[0, xr])/((-1 + xr)*(1 + z)) + 
         (2*(-5 + 3*xr^2)*z*G0[1, xr])/((-1 + xr)*(1 + z)) - 
         (2*(1 + xr^2)*z*G0[1 + z, xr])/((-1 + xr)*(1 + z))) + 
       G0[0, z]*((z*(3 - 6*xr + 6*xr^2 - 6*xr^3 + 3*xr^4 + 5*z - 5*xr*z + 
            5*xr^2*z - 5*xr^3*z + z^2 + 2*xr*z^2 - z^3 + xr*z^3))/
          ((-1 + xr)*(-1 + xr - z)^2*(1 + z)) - (2*(-3 + xr^2)*z*G0[1, xr])/
          ((-1 + xr)*(1 + z)) + (2*(1 + xr^2)*z*G0[1 + z, xr])/
          ((-1 + xr)*(1 + z))) - ((1 + 3*xr^2)*z*G0[-1, -1, z])/
        ((-1 + xr)*(1 + z)) + ((1 + 3*xr^2)*z*G0[-1, 0, z])/
        ((-1 + xr)*(1 + z)) + (4*z*G0[0, -1, z])/((-1 + xr)*(1 + z)) + 
       (4*xr^2*z*G0[0, 0, xr])/((-1 + xr)*(1 + z)) - (4*z*G0[0, 0, z])/
        ((-1 + xr)*(1 + z)) + DD[0, 1 - xr]*(((33 + 4*Pi^2)*z)/(3*(1 + z)) - 
         (6*z*G0[-1, z])/(1 + z) + (4*z*G0[0, -1, z])/(1 + z) - 
         (4*z*G0[0, 0, z])/(1 + z)) - (2*(3 + 5*xr^2)*z*G0[0, 1, xr])/
        ((-1 + xr)*(1 + z)) + ((1 + 3*xr^2)*z*G0[0, 1 + z, xr])/
        ((-1 + xr)*(1 + z)) - (8*(1 + xr^2)*z*G0[1, 0, xr])/
        ((-1 + xr)*(1 + z)) + (12*(1 + xr)*z*G0[1, 1, xr])/(1 + z) - 
       (2*(1 + xr^2)*z*G0[1, 1 + z, xr])/((-1 + xr)*(1 + z)) + 
       (2*(1 + xr^2)*z*G0[1 + z, 0, xr])/((-1 + xr)*(1 + z)) - 
       (2*(1 + xr^2)*z*G0[1 + z, 1, xr])/((-1 + xr)*(1 + z)) - 
       (2*(1 + xr^2)*z*G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)) + 
       delta[1 - xr]*((4*Pi^2*z*G0[-1, z])/(3*(1 + z)) - 
         ((27 + 8*Pi^2)*z*G0[0, z])/(12*(1 + z)) + (3*z*G0[0, -1, z])/
          (1 + z) - (3*z*G0[0, 0, z])/(1 + z) - 
         (z*(-135 + 4*Pi^2 + 336*Zeta[3]))/(24*(1 + z))))) + 
   Cf*(Nf*tr*((-72 + 516*xr - 1116*xr^2 + 972*xr^3 - 300*xr^4 + 59*z - 
         12*Pi^2*z + 590*xr*z + 24*Pi^2*xr*z - 1695*xr^2*z + 1384*xr^3*z - 
         24*Pi^2*xr^3*z - 338*xr^4*z + 12*Pi^2*xr^4*z + 334*z^2 - 
         24*Pi^2*z^2 + 224*xr*z^2 + 24*Pi^2*xr*z^2 - 1198*xr^2*z^2 + 
         24*Pi^2*xr^2*z^2 + 640*xr^3*z^2 - 24*Pi^2*xr^3*z^2 + 203*z^3 - 
         12*Pi^2*z^3 + 150*xr*z^3 - 245*xr^2*z^3 + 12*Pi^2*xr^2*z^3)/
        (54*(-1 + xr)*(-1 + xr - z)^2*(1 + z)) + (8*z*DD[2, 1 - xr])/
        (3*(1 + z)) - ((8*xr - 32*xr^2 + 48*xr^3 - 32*xr^4 + 8*xr^5 - 8*z + 
          50*xr*z - 125*xr^2*z + 155*xr^3*z - 95*xr^4*z + 23*xr^5*z - 
          24*z^2 + 96*xr*z^2 - 183*xr^2*z^2 + 189*xr^3*z^2 - 93*xr^4*z^2 + 
          15*xr^5*z^2 - 24*z^3 + 74*xr*z^3 - 109*xr^2*z^3 + 89*xr^3*z^3 - 
          30*xr^4*z^3 - 8*z^4 + 20*xr*z^4 - 19*xr^2*z^4 + 13*xr^3*z^4)*
         G0[0, xr])/(3*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^2) + 
       DD[1, 1 - xr]*((-64*z)/(9*(1 + z)) + (16*z*G0[-1, z])/(3*(1 + z)) - 
         (8*z*G0[0, z])/(3*(1 + z))) + 
       (2*(12*xr - 24*xr^2 + 12*xr^3 + 7*z + 29*xr*z - 64*xr^2*z + 
          28*xr^3*z + 14*z^2 + 42*xr*z^2 - 56*xr^2*z^2 + 7*z^3 + 25*xr*z^3)*
         G0[1, xr])/(9*(1 + z)*(1 - xr + z)^2) - 
       ((12*xr - 24*xr^2 + 12*xr^3 - 25*z + 49*xr*z - 64*xr^2*z + 40*xr^3*z - 
          31*z^2 + 31*xr*z^2 - 46*xr^2*z^2 + 28*xr^3*z^2 - 6*z^3 + 
          12*xr*z^3 - 6*xr^2*z^3)*G0[1 + z, xr])/(9*(-1 + xr)^2*(1 + z)^2) + 
       G0[0, z]*(-1/9*(z*(32 - 96*xr + 96*xr^2 - 32*xr^3 + 102*z - 224*xr*z + 
             148*xr^2*z - 32*xr^3*z + 6*xr^4*z + 114*z^2 - 172*xr*z^2 + 
             85*xr^2*z^2 - 33*xr^3*z^2 + 6*xr^4*z^2 + 50*z^3 - 56*xr*z^3 + 
             39*xr^2*z^3 - 15*xr^3*z^3 + 6*z^4 - 12*xr*z^4 + 6*xr^2*z^4))/
           ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^2) + 
         (2*(-3 + xr^2)*z*G0[1, xr])/(3*(-1 + xr)*(1 + z)) - 
         (2*(1 + xr^2)*z*G0[1 + z, xr])/(3*(-1 + xr)*(1 + z))) + 
       G0[-1, z]*((12*xr - 48*xr^2 + 72*xr^3 - 48*xr^4 + 12*xr^5 + 39*z - 
           69*xr*z - 67*xr^2*z + 225*xr^3*z - 168*xr^4*z + 40*xr^5*z + 
           123*z^2 - 195*xr*z^2 - 93*xr^2*z^2 + 307*xr^3*z^2 - 170*xr^4*z^2 + 
           28*xr^5*z^2 + 135*z^3 - 147*xr*z^3 - 84*xr^2*z^3 + 146*xr^3*z^3 - 
           50*xr^4*z^3 + 57*z^4 - 45*xr*z^4 - 4*xr^2*z^4 + 10*xr^3*z^4 + 
           6*z^5 - 12*xr*z^5 + 6*xr^2*z^5)/(9*(-1 + xr)^2*(-1 + xr - z)^2*
           (1 + z)^2) + (4*(1 + xr^2)*z*G0[0, xr])/(3*(-1 + xr)*(1 + z)) - 
         (2*(-5 + 3*xr^2)*z*G0[1, xr])/(3*(-1 + xr)*(1 + z)) + 
         (4*(1 + xr^2)*z*G0[1 + z, xr])/(3*(-1 + xr)*(1 + z))) + 
       (16*z*G0[-1, -1, z])/(3*(-1 + xr)*(1 + z)) - 
       (2*(5 + xr^2)*z*G0[-1, 0, z])/(3*(-1 + xr)*(1 + z)) - 
       (8*z*G0[0, -1, z])/(3*(-1 + xr)*(1 + z)) - 
       (5*(1 + xr^2)*z*G0[0, 0, xr])/(3*(-1 + xr)*(1 + z)) + 
       (4*z*G0[0, 0, z])/(3*(-1 + xr)*(1 + z)) + DD[0, 1 - xr]*
        ((-4*(-47 + 3*Pi^2)*z)/(27*(1 + z)) - (64*z*G0[-1, z])/(9*(1 + z)) + 
         (32*z*G0[0, z])/(9*(1 + z)) + (16*z*G0[-1, -1, z])/(3*(1 + z)) - 
         (8*z*G0[-1, 0, z])/(3*(1 + z)) - (8*z*G0[0, -1, z])/(3*(1 + z)) + 
         (4*z*G0[0, 0, z])/(3*(1 + z))) + (8*(1 + xr^2)*z*G0[0, 1, xr])/
        (3*(-1 + xr)*(1 + z)) - (4*(1 + xr^2)*z*G0[0, 1 + z, xr])/
        (3*(-1 + xr)*(1 + z)) + (2*(1 + xr^2)*z*G0[1, 0, xr])/
        ((-1 + xr)*(1 + z)) - (8*(1 + xr)*z*G0[1, 1, xr])/(3*(1 + z)) + 
       (2*(1 + xr^2)*z*G0[1, 1 + z, xr])/(3*(-1 + xr)*(1 + z)) - 
       (4*(1 + xr^2)*z*G0[1 + z, 0, xr])/(3*(-1 + xr)*(1 + z)) + 
       (4*(1 + xr^2)*z*G0[1 + z, 1, xr])/(3*(-1 + xr)*(1 + z)) + 
       delta[1 - xr]*((2*z*(9 - 2*Pi^2 + 3*z)*G0[-1, z])/(9*(1 + z)) + 
         ((-87 + 8*Pi^2 - 12*z)*z*G0[0, z])/(18*(1 + z)) + 
         (32*z*G0[0, -1, z])/(9*(1 + z)) - (23*z*G0[0, 0, z])/(9*(1 + z)) - 
         (8*z*G0[-1, 0, -1, z])/(3*(1 + z)) + (8*z*G0[-1, 0, 0, z])/
          (3*(1 + z)) - (8*z*G0[0, -1, -1, z])/(3*(1 + z)) + 
         (4*z*G0[0, -1, 0, z])/(3*(1 + z)) + (4*z*G0[0, 0, -1, z])/
          (3*(1 + z)) + (z*(711 + 160*Pi^2 + 144*Zeta[3]))/(216*(1 + z)))) + 
     Nh*tr*((8*z*DD[1, 1 - xr]*G0[0, z])/(3*(1 + z)) + 
       (2*(1 + xr^2)*z*G0[0, xr]*G0[0, z])/(3*(-1 + xr)*(1 + z)) + 
       ((1 + xr)*z*G0[0, z]^2)/(3*(1 + z)) + 
       G0[0, z]*((4*xr - 8*xr^2 + 4*xr^3 + 3*z + xr*z - 6*xr^2*z + 2*xr^3*z + 
           6*z^2 - 2*xr*z^2 - 4*xr^2*z^2 + 3*z^3 + xr*z^3)/
          (3*(1 + z)*(1 - xr + z)^2) - (4*(1 + xr)*z*G0[1, xr])/(3*(1 + z)) + 
         (2*(1 + xr^2)*z*G0[1 + z, xr])/(3*(-1 + xr)*(1 + z))) - 
       (2*(-3 + xr^2)*z*G0[-1, 0, z])/(3*(-1 + xr)*(1 + z)) - 
       (2*(-3 + xr^2)*z*G0[0, -1, z])/(3*(-1 + xr)*(1 + z)) - 
       (2*(3 + xr^2)*z*G0[0, 0, z])/(3*(-1 + xr)*(1 + z)) + 
       DD[0, 1 - xr]*((-4*z*G0[0, z])/(3*(1 + z)) - (2*z*G0[0, z]^2)/
          (3*(1 + z)) + (8*z*G0[-1, 0, z])/(3*(1 + z)) + 
         (8*z*G0[0, -1, z])/(3*(1 + z)) - (4*z*G0[0, 0, z])/(3*(1 + z))) + 
       delta[1 - xr]*((2*z*(-95 - 409*z - 401*z^2 + 9*z^3)*G0[-1, z])/
          (27*(1 + z)^3) - (2*z*(-59 - 3*Pi^2 - 396*z - 9*Pi^2*z - 702*z^2 - 
            45*Pi^2*z^2 - 356*z^3 - 3*Pi^2*z^3 + 9*z^4)*G0[0, z])/
          (27*(1 + z)^4) - (z*G0[0, z]^2)/(2*(1 + z)) + 
         (8*(-1 + z)*z*(4 + 13*z + 13*z^2)*G0[0, -1, z])/(9*(1 + z)^4) - 
         (z*(-59 - 153*z - 81*z^2 + 77*z^3)*G0[0, 0, z])/(9*(1 + z)^4) - 
         (4*z*G0[0, -1, 0, z])/(3*(1 + z)) - (4*z*(1 + 3*z + 7*z^2 + z^3)*
           G0[0, 0, -1, z])/(1 + z)^4 + (16*z*(1 + 3*z + 6*z^2 + z^3)*
           G0[0, 0, 0, z])/(3*(1 + z)^4) - 
         (z*(-4279 - 168*Pi^2 - 19029*z - 648*Pi^2*z - 27525*z^2 + 
            648*Pi^2*z^2 - 12775*z^3 + 1896*Pi^2*z^3 + 432*Zeta[3] + 
            1296*z*Zeta[3] + 6480*z^2*Zeta[3] + 432*z^3*Zeta[3]))/
          (324*(1 + z)^4))) + Ca*((-22*z*DD[2, 1 - xr])/(3*(1 + z)) + 
       DD[1, 1 - xr]*((-2*(-100 + 3*Pi^2)*z)/(9*(1 + z)) - 
         (44*z*G0[-1, z])/(3*(1 + z)) + (22*z*G0[0, z])/(3*(1 + z))) - 
       ((-72*xr^3 + 216*xr^4 - 216*xr^5 + 72*xr^6 + 94*z - 188*xr*z + 
          43*xr^2*z - 12*xr^3*z + 297*xr^4*z - 354*xr^5*z + 120*xr^6*z + 
          382*z^2 - 634*xr*z^2 - 6*xr^2*z^2 + 429*xr^3*z^2 + 9*xr^4*z^2 - 
          276*xr^5*z^2 + 96*xr^6*z^2 + 588*z^3 - 792*xr*z^3 - 126*xr^2*z^3 + 
          495*xr^3*z^3 - 57*xr^4*z^3 - 96*xr^5*z^3 + 412*z^4 - 452*xr*z^4 - 
          44*xr^2*z^4 + 93*xr^3*z^4 + 15*xr^4*z^4 + 118*z^5 - 124*xr*z^5 + 
          51*xr^2*z^5 - 39*xr^3*z^5 + 6*xr^4*z^5 + 6*z^6 - 18*xr*z^6 + 
          18*xr^2*z^6 - 6*xr^3*z^6)*G0[-1, -1, z])/(6*(-1 + xr)^2*
         (-1 + xr - z)*(1 + z)^4) - (2*(1 + xr)*z*G0[-1, 0, xr])/(1 + z) + 
       ((-72*xr^3 + 216*xr^4 - 216*xr^5 + 72*xr^6 + 61*z - 122*xr*z + 
          21*xr^2*z - 34*xr^3*z + 308*xr^4*z - 354*xr^5*z + 120*xr^6*z + 
          250*z^2 - 403*xr*z^2 - 61*xr^2*z^2 + 352*xr^3*z^2 + 42*xr^4*z^2 - 
          276*xr^5*z^2 + 96*xr^6*z^2 + 390*z^3 - 495*xr*z^3 - 159*xr^2*z^3 + 
          396*xr^3*z^3 - 24*xr^4*z^3 - 96*xr^5*z^3 + 280*z^4 - 287*xr*z^4 - 
          33*xr^2*z^4 + 38*xr^3*z^4 + 26*xr^4*z^4 + 85*z^5 - 91*xr*z^5 + 
          62*xr^2*z^5 - 50*xr^3*z^5 + 6*xr^4*z^5 + 6*z^6 - 18*xr*z^6 + 
          18*xr^2*z^6 - 6*xr^3*z^6)*G0[-1, 0, z])/(6*(-1 + xr)^2*
         (-1 + xr - z)*(1 + z)^4) + G0[0, xr]*
        ((-24 + 148*xr - 496*xr^2 + 984*xr^3 - 1096*xr^4 + 628*xr^5 - 
           144*xr^6 - 229*z + 2*Pi^2*z + 999*xr*z - 2*Pi^2*xr*z - 
           2397*xr^2*z - 20*Pi^2*xr^2*z + 3631*xr^3*z + 64*Pi^2*xr^3*z - 
           3066*xr^4*z - 82*Pi^2*xr^4*z + 1206*xr^5*z + 50*Pi^2*xr^5*z - 
           144*xr^6*z - 12*Pi^2*xr^6*z - 785*z^2 + 10*Pi^2*z^2 + 
           2817*xr*z^2 - 12*Pi^2*xr*z^2 - 5685*xr^2*z^2 - 32*Pi^2*xr^2*z^2 + 
           7349*xr^3*z^2 + 52*Pi^2*xr^3*z^2 - 4986*xr^4*z^2 + 
           14*Pi^2*xr^4*z^2 + 1290*xr^5*z^2 - 56*Pi^2*xr^5*z^2 + 
           24*Pi^2*xr^6*z^2 - 1330*z^3 + 20*Pi^2*z^3 + 4238*xr*z^3 - 
           28*Pi^2*xr*z^3 - 8031*xr^2*z^3 + 28*Pi^2*xr^2*z^3 + 
           9491*xr^3*z^3 - 120*Pi^2*xr^3*z^3 - 5350*xr^4*z^3 + 
           172*Pi^2*xr^4*z^3 + 982*xr^5*z^3 - 72*Pi^2*xr^5*z^3 - 1210*z^4 + 
           20*Pi^2*z^4 + 3582*xr*z^4 - 32*Pi^2*xr*z^4 - 6513*xr^2*z^4 + 
           76*Pi^2*xr^2*z^4 + 6769*xr^3*z^4 - 142*Pi^2*xr^3*z^4 - 
           2874*xr^4*z^4 + 80*Pi^2*xr^4*z^4 + 270*xr^5*z^4 - 
           2*Pi^2*xr^5*z^4 - 569*z^5 + 10*Pi^2*z^5 + 1611*xr*z^5 - 
           18*Pi^2*xr*z^5 - 2664*xr^2*z^5 + 40*Pi^2*xr^2*z^5 + 
           2210*xr^3*z^5 - 36*Pi^2*xr^3*z^5 - 540*xr^4*z^5 + 
           4*Pi^2*xr^4*z^5 - 109*z^6 + 2*Pi^2*z^6 + 301*xr*z^6 - 
           4*Pi^2*xr*z^6 - 398*xr^2*z^6 + 4*Pi^2*xr^2*z^6 + 230*xr^3*z^6 - 
           2*Pi^2*xr^3*z^6)/(12*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) - 
         (z*(-3*xr + 16*xr^2 - 31*xr^3 + 26*xr^4 - 8*xr^5 + z - 8*xr*z + 
            30*xr^2*z - 58*xr^3*z + 57*xr^4*z - 30*xr^5*z + 8*xr^6*z + 
            4*z^2 - 9*xr*z^2 + 19*xr^2*z^2 - 47*xr^3*z^2 + 46*xr^4*z^2 - 
            15*xr^5*z^2 + 6*z^3 - 9*xr*z^3 + 15*xr^2*z^3 - 31*xr^3*z^3 + 
            15*xr^4*z^3 + 4*z^4 - 8*xr*z^4 + 13*xr^2*z^4 - 12*xr^3*z^4 + 
            xr^4*z^4 + z^5 - 3*xr*z^5 + 3*xr^2*z^5 - xr^3*z^5)*G0[0, z])/
          ((-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
         (z*(1 + 5*xr^2 - 12*xr^3 + 8*xr^4 + 3*z + 11*xr^2*z - 12*xr^3*z + 
            4*xr^4*z + 3*z^2 + 7*xr^2*z^2 + z^3 + xr^2*z^3)*G0[-1, -1, z])/
          ((-1 + xr)*(1 + z)^4) + (z*(1 + 5*xr^2 - 12*xr^3 + 8*xr^4 + 3*z + 
            11*xr^2*z - 12*xr^3*z + 4*xr^4*z + 3*z^2 + 7*xr^2*z^2 + z^3 + 
            xr^2*z^3)*G0[-1, 0, z])/((-1 + xr)*(1 + z)^4)) + 
       (z*(-44 + 138*xr - 138*xr^2 + 26*xr^3 + 30*xr^4 - 12*xr^5 - 226*z + 
          596*xr*z - 454*xr^2*z - 18*xr^3*z + 84*xr^4*z + 126*xr^5*z - 
          156*xr^6*z + 48*xr^7*z - 470*z^2 + 1022*xr*z^2 - 594*xr^2*z^2 - 
          60*xr^3*z^2 + 3*xr^4*z^2 + 195*xr^5*z^2 - 96*xr^6*z^2 - 500*z^3 + 
          888*xr*z^3 - 456*xr^2*z^3 + 98*xr^3*z^3 - 117*xr^4*z^3 + 
          75*xr^5*z^3 - 280*z^4 + 422*xr*z^4 - 274*xr^2*z^4 + 180*xr^3*z^4 - 
          78*xr^4*z^4 + 6*xr^5*z^4 - 74*z^5 + 116*xr*z^5 - 114*xr^2*z^5 + 
          72*xr^3*z^5 - 12*xr^4*z^5 - 6*z^6 + 18*xr*z^6 - 18*xr^2*z^6 + 
          6*xr^3*z^6)*G0[0, -1, z])/(6*(-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^4) + ((-24*xr + 72*xr^2 - 216*xr^3 + 456*xr^4 - 432*xr^5 + 
          144*xr^6 + 55*z - 146*xr*z + 128*xr^2*z - 254*xr^3*z + 673*xr^4*z - 
          696*xr^5*z + 240*xr^6*z + 220*z^2 - 385*xr*z^2 + 265*xr^2*z^2 + 
          65*xr^3*z^2 - 189*xr^4*z^2 + 24*xr^5*z^2 + 330*z^3 - 519*xr*z^3 + 
          483*xr^2*z^3 + 255*xr^3*z^3 - 681*xr^4*z^3 + 204*xr^5*z^3 + 
          220*z^4 - 347*xr*z^4 + 323*xr^2*z^4 + 211*xr^3*z^4 - 263*xr^4*z^4 + 
          55*z^5 - 91*xr*z^5 + 49*xr^2*z^5 + 59*xr^3*z^5)*G0[0, 0, xr])/
        (12*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
       (z*(-22 + 72*xr - 72*xr^2 + 4*xr^3 + 30*xr^4 - 12*xr^5 - 116*z + 
          310*xr*z - 212*xr^2*z - 84*xr^3*z + 84*xr^4*z + 126*xr^5*z - 
          156*xr^6*z + 48*xr^7*z - 250*z^2 + 538*xr*z^2 - 264*xr^2*z^2 - 
          126*xr^3*z^2 + 3*xr^4*z^2 + 195*xr^5*z^2 - 96*xr^6*z^2 - 280*z^3 + 
          492*xr*z^3 - 258*xr^2*z^3 + 76*xr^3*z^3 - 117*xr^4*z^3 + 
          75*xr^5*z^3 - 170*z^4 + 268*xr*z^4 - 230*xr^2*z^4 + 180*xr^3*z^4 - 
          78*xr^4*z^4 + 6*xr^5*z^4 - 52*z^5 + 94*xr*z^5 - 114*xr^2*z^5 + 
          72*xr^3*z^5 - 12*xr^4*z^5 - 6*z^6 + 18*xr*z^6 - 18*xr^2*z^6 + 
          6*xr^3*z^6)*G0[0, 0, z])/(6*(-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^4) + G0[1 + z, xr]*
        (-1/36*(132*xr + 60*Pi^2*xr - 396*xr^2 - 180*Pi^2*xr^2 + 396*xr^3 + 
            180*Pi^2*xr^3 - 132*xr^4 - 60*Pi^2*xr^4 - 407*z - 3*Pi^2*z + 
            2302*xr*z + 234*Pi^2*xr*z - 4903*xr^2*z - 570*Pi^2*xr^2*z + 
            4960*xr^3*z + 342*Pi^2*xr^3*z - 2384*xr^4*z + 153*Pi^2*xr^4*z + 
            432*xr^5*z - 204*Pi^2*xr^5*z + 48*Pi^2*xr^6*z - 1694*z^2 - 
            12*Pi^2*z^2 + 6635*xr*z^2 + 366*Pi^2*xr*z^2 - 10871*xr^2*z^2 - 
            804*Pi^2*xr^2*z^2 + 8654*xr^3*z^2 + 504*Pi^2*xr^3*z^2 - 
            3156*xr^4*z^2 + 18*Pi^2*xr^4*z^2 + 432*xr^5*z^2 - 
            96*Pi^2*xr^5*z^2 + 24*Pi^2*xr^6*z^2 - 2706*z^3 - 18*Pi^2*z^3 + 
            7563*xr*z^3 + 294*Pi^2*xr*z^3 - 9183*xr^2*z^3 - 
            657*Pi^2*xr^2*z^3 + 5418*xr^3*z^3 + 510*Pi^2*xr^3*z^3 - 
            1164*xr^4*z^3 - 105*Pi^2*xr^4*z^3 - 24*Pi^2*xr^5*z^3 - 2024*z^4 - 
            12*Pi^2*z^4 + 3919*xr*z^4 + 126*Pi^2*xr*z^4 - 3469*xr^2*z^4 - 
            282*Pi^2*xr^2*z^4 + 1690*xr^3*z^4 + 186*Pi^2*xr^3*z^4 - 
            260*xr^4*z^4 - 18*Pi^2*xr^4*z^4 - 671*z^5 - 3*Pi^2*z^5 + 
            971*xr*z^5 + 24*Pi^2*xr*z^5 - 734*xr^2*z^5 - 39*Pi^2*xr^2*z^5 + 
            362*xr^3*z^5 + 18*Pi^2*xr^3*z^5 - 66*z^6 + 150*xr*z^6 - 
            84*xr^2*z^6)/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) - 
         ((-4*xr + 4*xr^2 - z - 4*xr*z + 3*xr^2*z - z^2 - xr*z^2)*
           G0[-1, -1, z])/(2*(-1 + xr)*(1 + z)^2) + 
         ((-4*xr + 4*xr^2 - z - 4*xr*z + 3*xr^2*z - z^2 - xr*z^2)*
           G0[-1, 0, z])/(2*(-1 + xr)*(1 + z)^2) + 
         ((4*xr - 4*xr^2 - 3*z + 12*xr*z - 7*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
            9*z^2 + 13*xr*z^2 - 6*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 
            9*z^3 + 6*xr*z^3 - 7*xr^2*z^3 - 3*z^4 + xr*z^4 - 4*xr^2*z^4)*
           G0[0, -1, z])/(2*(-1 + xr)*(1 + z)^4) - 
         ((4*xr - 4*xr^2 - 3*z + 12*xr*z - 7*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
            9*z^2 + 13*xr*z^2 - 6*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 
            9*z^3 + 6*xr*z^3 - 7*xr^2*z^3 - 3*z^4 + xr*z^4 - 4*xr^2*z^4)*
           G0[0, 0, z])/(2*(-1 + xr)*(1 + z)^4)) + 
       G0[1, xr]*((408*xr + 12*Pi^2*xr - 1224*xr^2 - 36*Pi^2*xr^2 + 
           1224*xr^3 + 36*Pi^2*xr^3 - 408*xr^4 - 12*Pi^2*xr^4 - 14*z - 
           3*Pi^2*z + 2998*xr*z + 66*Pi^2*xr*z - 8436*xr^2*z - 
           114*Pi^2*xr^2*z + 7934*xr^3*z - 30*Pi^2*xr^3*z - 2482*xr^4*z + 
           201*Pi^2*xr^4*z - 168*Pi^2*xr^5*z + 48*Pi^2*xr^6*z - 70*z^2 - 
           15*Pi^2*z^2 + 8740*xr*z^2 + 147*Pi^2*xr*z^2 - 21998*xr^2*z^2 - 
           81*Pi^2*xr^2*z^2 + 18002*xr^3*z^2 - 339*Pi^2*xr^3*z^2 - 
           4674*xr^4*z^2 + 480*Pi^2*xr^4*z^2 - 216*Pi^2*xr^5*z^2 + 
           24*Pi^2*xr^6*z^2 - 140*z^3 - 30*Pi^2*z^3 + 13140*xr*z^3 + 
           168*Pi^2*xr*z^3 - 28432*xr^2*z^3 + 99*Pi^2*xr^2*z^3 + 
           18966*xr^3*z^3 - 480*Pi^2*xr^3*z^3 - 3534*xr^4*z^3 + 
           309*Pi^2*xr^4*z^3 - 48*Pi^2*xr^5*z^3 - 140*z^4 - 30*Pi^2*z^4 + 
           10840*xr*z^4 + 102*Pi^2*xr*z^4 - 19308*xr^2*z^4 + 
           183*Pi^2*xr^2*z^4 + 9542*xr^3*z^4 - 243*Pi^2*xr^3*z^4 - 
           934*xr^4*z^4 + 42*Pi^2*xr^4*z^4 - 70*z^5 - 15*Pi^2*z^5 + 
           4678*xr*z^5 + 30*Pi^2*xr*z^5 - 6476*xr^2*z^5 + 99*Pi^2*xr^2*z^5 + 
           1868*xr^3*z^5 - 36*Pi^2*xr^3*z^5 - 14*z^6 - 3*Pi^2*z^6 + 
           828*xr*z^6 + 3*Pi^2*xr*z^6 - 814*xr^2*z^6 + 18*Pi^2*xr^2*z^6)/
          (36*(-1 + xr)*(-1 + xr - z)^2*(1 + z)^4) + 
         ((4*xr - 4*xr^2 - z + 12*xr*z - 5*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
            3*z^2 + 13*xr*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 3*z^3 + 6*xr*z^3 - 
            xr^2*z^3 - z^4 + xr*z^4 - 2*xr^2*z^4)*G0[-1, -1, z])/
          (2*(-1 + xr)*(1 + z)^4) - ((4*xr - 4*xr^2 - z + 12*xr*z - 
            5*xr^2*z - 24*xr^3*z + 16*xr^4*z - 3*z^2 + 13*xr*z^2 - 
            24*xr^3*z^2 + 8*xr^4*z^2 - 3*z^3 + 6*xr*z^3 - xr^2*z^3 - z^4 + 
            xr*z^4 - 2*xr^2*z^4)*G0[-1, 0, z])/(2*(-1 + xr)*(1 + z)^4) - 
         ((4*xr - 4*xr^2 - 3*z + 12*xr*z - 7*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
            9*z^2 + 13*xr*z^2 - 6*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 
            9*z^3 + 6*xr*z^3 - 7*xr^2*z^3 - 3*z^4 + xr*z^4 - 4*xr^2*z^4)*
           G0[0, -1, z])/(2*(-1 + xr)*(1 + z)^4) + 
         ((4*xr - 4*xr^2 - 3*z + 12*xr*z - 7*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
            9*z^2 + 13*xr*z^2 - 6*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 
            9*z^3 + 6*xr*z^3 - 7*xr^2*z^3 - 3*z^4 + xr*z^4 - 4*xr^2*z^4)*
           G0[0, 0, z])/(2*(-1 + xr)*(1 + z)^4)) - 
       (z*(56 - 148*xr + 268*xr^2 - 406*xr^3 + 320*xr^4 - 90*xr^5 + 224*z - 
          438*xr*z + 588*xr^2*z - 582*xr^3*z + 190*xr^4*z + 18*xr^5*z + 
          336*z^2 - 426*xr*z^2 + 389*xr^2*z^2 - 186*xr^3*z^2 - 22*xr^4*z^2 + 
          224*z^3 - 130*xr*z^3 + 86*xr^2*z^3 - 10*xr^3*z^3 + 56*z^4 + 
          6*xr*z^4 + 17*xr^2*z^4)*G0[0, 1, xr])/(6*(-1 + xr)*(-1 + xr - z)^2*
         (1 + z)^3) - (z*(28 - 162*xr + 514*xr^2 - 940*xr^3 + 936*xr^4 - 
          466*xr^5 + 90*xr^6 + 146*z - 652*xr*z + 1516*xr^2*z - 2056*xr^3*z + 
          1454*xr^4*z - 372*xr^5*z - 84*xr^6*z + 48*xr^7*z + 310*z^2 - 
          1006*xr*z^2 + 1507*xr^2*z^2 - 1357*xr^3*z^2 + 642*xr^4*z^2 - 
          36*xr^5*z^2 - 60*xr^6*z^2 + 340*z^3 - 744*xr*z^3 + 583*xr^2*z^3 - 
          397*xr^3*z^3 + 276*xr^4*z^3 - 70*xr^5*z^3 + 200*z^4 - 286*xr*z^4 + 
          157*xr^2*z^4 - 253*xr^3*z^4 + 164*xr^4*z^4 - 6*xr^5*z^4 + 58*z^5 - 
          76*xr*z^5 + 97*xr^2*z^5 - 103*xr^3*z^5 + 12*xr^4*z^5 + 6*z^6 - 
          18*xr*z^6 + 18*xr^2*z^6 - 6*xr^3*z^6)*G0[0, 1 + z, xr])/
        (6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) - 
       ((24*xr^3 - 96*xr^4 + 144*xr^5 - 96*xr^6 + 24*xr^7 - 11*z + 33*xr*z - 
          45*xr^2*z + 99*xr^3*z - 208*xr^4*z + 216*xr^5*z - 100*xr^6*z + 
          16*xr^7*z - 44*z^2 + 110*xr*z^2 - 128*xr^2*z^2 + 130*xr^3*z^2 - 
          108*xr^4*z^2 + 52*xr^5*z^2 - 12*xr^6*z^2 - 66*z^3 + 132*xr*z^3 - 
          128*xr^2*z^3 + 66*xr^3*z^3 + 16*xr^4*z^3 - 20*xr^5*z^3 - 44*z^4 + 
          66*xr*z^4 - 52*xr^2*z^4 + 14*xr^3*z^4 + 12*xr^4*z^4 - 11*z^5 + 
          11*xr*z^5 - 7*xr^2*z^5 + 3*xr^3*z^5)*G0[1, 0, xr])/
        (2*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
       (z*(22 + 43*xr - 45*xr^2 + 44*z + 62*xr*z + 9*xr^2*z + 22*z^2 + 
          19*xr*z^2)*G0[1, 1, xr])/(3*(1 + z)^3) + 
       ((36*xr^3 - 144*xr^4 + 216*xr^5 - 144*xr^6 + 36*xr^7 + z - 24*xr*z + 
          136*xr^2*z - 241*xr^3*z + 108*xr^4*z + 101*xr^5*z - 105*xr^6*z + 
          24*xr^7*z + 7*z^2 - 82*xr*z^2 + 339*xr^2*z^2 - 555*xr^3*z^2 + 
          359*xr^4*z^2 - 41*xr^5*z^2 - 27*xr^6*z^2 + 18*z^3 - 111*xr*z^3 + 
          310*xr^2*z^3 - 409*xr^3*z^3 + 229*xr^4*z^3 - 37*xr^5*z^3 + 22*z^4 - 
          81*xr*z^4 + 156*xr^2*z^4 - 174*xr^3*z^4 + 74*xr^4*z^4 - 
          3*xr^5*z^4 + 13*z^5 - 37*xr*z^5 + 58*xr^2*z^5 - 46*xr^3*z^5 + 
          6*xr^4*z^5 + 3*z^6 - 9*xr*z^6 + 9*xr^2*z^6 - 3*xr^3*z^6)*
         G0[1, 1 + z, xr])/(3*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
       (xr*z*(-1 + 8*xr - 8*xr^2 - 2*z + 14*xr*z - 14*xr^2*z + 8*xr^3*z - 
          z^2 + 6*xr*z^2 - xr^2*z^2)*G0[1 + z^(-1), 0, xr])/
        ((-1 + xr)*(1 + z)^4) + (z*(22 - 20*xr - 16*xr^2 + 4*xr^3 + 10*xr^4 + 
          88*z - 78*xr*z + 138*xr^2*z - 300*xr^3*z + 152*xr^4*z + 132*z^2 - 
          114*xr*z^2 + 355*xr^2*z^2 - 372*xr^3*z^2 + 34*xr^4*z^2 + 88*z^3 - 
          74*xr*z^3 + 232*xr^2*z^3 - 68*xr^3*z^3 + 22*z^4 - 18*xr*z^4 + 
          31*xr^2*z^4)*G0[1 + z, 0, xr])/(6*(-1 + xr)*(-1 + xr - z)^2*
         (1 + z)^3) - (z*(22 - 20*xr - 16*xr^2 + 4*xr^3 + 10*xr^4 + 88*z - 
          78*xr*z + 138*xr^2*z - 300*xr^3*z + 152*xr^4*z + 132*z^2 - 
          114*xr*z^2 + 355*xr^2*z^2 - 372*xr^3*z^2 + 34*xr^4*z^2 + 88*z^3 - 
          74*xr*z^3 + 232*xr^2*z^3 - 68*xr^3*z^3 + 22*z^4 - 18*xr*z^4 + 
          31*xr^2*z^4)*G0[1 + z, 1, xr])/(6*(-1 + xr)*(-1 + xr - z)^2*
         (1 + z)^3) - ((-24*xr^3 + 72*xr^4 - 72*xr^5 + 24*xr^6 + 3*z - 
          16*xr*z + 40*xr^2*z - 96*xr^3*z + 161*xr^4*z - 132*xr^5*z + 
          40*xr^6*z + 12*z^2 - 37*xr*z^2 + 35*xr^2*z^2 - xr^3*z^2 + 
          11*xr^4*z^2 - 20*xr^5*z^2 + 18*z^3 - 15*xr*z^3 - 62*xr^2*z^3 + 
          137*xr^3*z^3 - 78*xr^4*z^3 + 8*xr^5*z^3 + 12*z^4 + 17*xr*z^4 - 
          69*xr^2*z^4 + 72*xr^3*z^4 - 16*xr^4*z^4 + 3*z^5 + 11*xr*z^5 - 
          12*xr^2*z^5 + 6*xr^3*z^5)*G0[1 + z, 1 + z, xr])/
        (2*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) + 
       G0[-1, z]*(-1/36*(132*xr - 528*xr^2 + 792*xr^3 - 528*xr^4 + 132*xr^5 + 
            393*z - 18*Pi^2*z - 315*xr*z + 66*Pi^2*xr*z - 1817*xr^2*z - 
            132*Pi^2*xr^2*z + 2691*xr^3*z + 216*Pi^2*xr^3*z + 84*xr^4*z - 
            246*Pi^2*xr^4*z - 1756*xr^5*z + 150*Pi^2*xr^5*z + 720*xr^6*z - 
            36*Pi^2*xr^6*z + 2031*z^2 - 90*Pi^2*z^2 - 2415*xr*z^2 + 
            276*Pi^2*xr*z^2 - 5377*xr^2*z^2 - 360*Pi^2*xr^2*z^2 + 
            9575*xr^3*z^2 + 228*Pi^2*xr^3*z^2 - 2506*xr^4*z^2 + 
            42*Pi^2*xr^4*z^2 - 2316*xr^5*z^2 - 168*Pi^2*xr^5*z^2 + 
            1008*xr^6*z^2 + 72*Pi^2*xr^6*z^2 + 4260*z^3 - 180*Pi^2*z^3 - 
            4020*xr*z^3 + 444*Pi^2*xr*z^3 - 11255*xr^2*z^3 - 
            276*Pi^2*xr^2*z^3 + 18257*xr^3*z^3 - 288*Pi^2*xr^3*z^3 - 
            7218*xr^4*z^3 + 516*Pi^2*xr^4*z^3 - 312*xr^5*z^3 - 
            216*Pi^2*xr^5*z^3 + 288*xr^6*z^3 + 4590*z^4 - 180*Pi^2*z^4 - 
            2850*xr*z^4 + 336*Pi^2*xr*z^4 - 11669*xr^2*z^4 + 
            12*Pi^2*xr^2*z^4 + 14871*xr^3*z^4 - 402*Pi^2*xr^3*z^4 - 
            4986*xr^4*z^4 + 240*Pi^2*xr^4*z^4 + 116*xr^5*z^4 - 
            6*Pi^2*xr^5*z^4 + 2625*z^5 - 90*Pi^2*z^5 - 1083*xr*z^5 + 
            114*Pi^2*xr*z^5 - 5080*xr^2*z^5 + 72*Pi^2*xr^2*z^5 + 
            4568*xr^3*z^5 - 108*Pi^2*xr^3*z^5 - 886*xr^4*z^5 + 
            12*Pi^2*xr^4*z^5 + 723*z^6 - 18*Pi^2*z^6 - 435*xr*z^6 + 
            12*Pi^2*xr*z^6 - 494*xr^2*z^6 + 12*Pi^2*xr^2*z^6 + 278*xr^3*z^6 - 
            6*Pi^2*xr^3*z^6 + 66*z^7 - 150*xr*z^7 + 84*xr^2*z^7)/
           ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
         (z*(-14 + 19*xr + 26*xr^2 - 77*xr^3 + 70*xr^4 - 24*xr^5 - 53*z + 
            74*xr*z + 16*xr^2*z - 118*xr^3*z + 147*xr^4*z - 90*xr^5*z + 
            24*xr^6*z - 72*z^2 + 99*xr*z^2 - 33*xr^2*z^2 - 69*xr^3*z^2 + 
            114*xr^4*z^2 - 45*xr^5*z^2 - 38*z^3 + 43*xr*z^3 - xr^2*z^3 - 
            53*xr^3*z^3 + 37*xr^4*z^3 - 2*z^4 - 10*xr*z^4 + 31*xr^2*z^4 - 
            28*xr^3*z^4 + 3*xr^4*z^4 + 3*z^5 - 9*xr*z^5 + 9*xr^2*z^5 - 
            3*xr^3*z^5)*G0[0, xr])/(3*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^4) + 
         ((36*xr^3 - 144*xr^4 + 216*xr^5 - 144*xr^6 + 36*xr^7 + 23*z - 
            90*xr*z + 180*xr^2*z - 197*xr^3*z + 42*xr^4*z + 123*xr^5*z - 
            105*xr^6*z + 24*xr^7*z + 95*z^2 - 302*xr*z^2 + 427*xr^2*z^2 - 
            379*xr^3*z^2 + 183*xr^4*z^2 + 3*xr^5*z^2 - 27*xr^6*z^2 + 
            150*z^3 - 375*xr*z^3 + 332*xr^2*z^3 - 167*xr^3*z^3 + 
            75*xr^4*z^3 - 15*xr^5*z^3 + 110*z^4 - 213*xr*z^4 + 112*xr^2*z^4 - 
            42*xr^3*z^4 + 30*xr^4*z^4 - 3*xr^5*z^4 + 35*z^5 - 59*xr*z^5 + 
            36*xr^2*z^5 - 24*xr^3*z^5 + 6*xr^4*z^5 + 3*z^6 - 9*xr*z^6 + 
            9*xr^2*z^6 - 3*xr^3*z^6)*G0[1, xr])/(3*(-1 + xr)^2*
           (-1 + xr - z)^2*(1 + z)^3) - (xr*z*(-1 + 8*xr - 8*xr^2 - 2*z + 
            14*xr*z - 14*xr^2*z + 8*xr^3*z - z^2 + 6*xr*z^2 - xr^2*z^2)*
           G0[1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
         ((72*xr^3 - 288*xr^4 + 432*xr^5 - 288*xr^6 + 72*xr^7 - 31*z + 
            57*xr*z + 110*xr^2*z - 224*xr^3*z - 213*xr^4*z + 679*xr^5*z - 
            498*xr^6*z + 120*xr^7*z - 155*z^2 + 241*xr*z^2 + 356*xr^2*z^2 - 
            974*xr^3*z^2 + 523*xr^4*z^2 + 225*xr^5*z^2 - 264*xr^6*z^2 + 
            48*xr^7*z^2 - 310*z^3 + 394*xr*z^3 + 389*xr^2*z^3 - 
            977*xr^3*z^3 + 564*xr^4*z^3 + 12*xr^5*z^3 - 72*xr^6*z^3 - 
            310*z^4 + 306*xr*z^4 + 131*xr^2*z^4 - 275*xr^3*z^4 + 
            108*xr^4*z^4 + 16*xr^5*z^4 - 155*z^5 + 109*xr*z^5 - 31*xr^2*z^5 + 
            37*xr^3*z^5 - 8*xr^4*z^5 - 31*z^6 + 13*xr*z^6 - 19*xr^2*z^6 + 
            13*xr^3*z^6)*G0[1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*
           (1 + z)^4) + (z*(1 + z + xr*z)*(-3 + 2*xr - 6*z - xr*z + 
            6*xr^2*z - 3*z^2 - 3*xr*z^2)*G0[-((1 + z)/z), xr])/
          (2*(-1 + xr)*(1 + z)^4) + (z*(-1 + 3*xr^2 - 12*xr^3 + 8*xr^4 - 
            3*z + 5*xr^2*z - 12*xr^3*z + 4*xr^4*z - 3*z^2 + xr^2*z^2 - z^3 - 
            xr^2*z^3)*G0[0, 0, xr])/((-1 + xr)*(1 + z)^4) - 
         (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
           G0[0, 1, xr])/((-1 + xr)*(1 + z)^4) - 
         (4*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
           G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
         (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
           G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
         ((-4*xr + 4*xr^2 - z - 12*xr*z + 19*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
            3*z^2 - 13*xr*z^2 + 26*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 
            3*z^3 - 6*xr*z^3 + 11*xr^2*z^3 - z^4 - xr*z^4)*G0[1, 0, xr])/
          (2*(-1 + xr)*(1 + z)^4) - ((4*xr - 4*xr^2 + 3*z + 4*xr*z - xr^2*z + 
            3*z^2 + xr*z^2 + 2*xr^2*z^2)*G0[1, 1, xr])/(2*(-1 + xr)*
           (1 + z)^2) + (4*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + 
            xr^2*z + z^2)*G0[1, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
         ((-4*xr + 4*xr^2 - z - 4*xr*z + 3*xr^2*z - z^2 - xr*z^2)*
           G0[1 + z, 0, xr])/(2*(-1 + xr)*(1 + z)^2) + 
         ((-4*xr + 4*xr^2 + 3*z - 16*xr*z + 31*xr^2*z - 12*xr^3*z + 9*z^2 - 
            19*xr*z^2 + 20*xr^2*z^2 + 24*xr^3*z^2 + 9*z^3 - 6*xr*z^3 - 
            3*xr^2*z^3 + 3*z^4 + xr*z^4 + 4*xr^2*z^4)*G0[1 + z, 1, xr])/
          (2*(-1 + xr)*(1 + z)^4) - (xr*(-4 + 4*xr - 14*z + 20*xr*z - 
            6*xr^2*z - 16*z^2 + 12*xr*z^2 + 12*xr^2*z^2 - 6*z^3 - 3*xr*z^3 + 
            xr*z^4)*G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4)) + 
       G0[0, z]*(-1/36*(z*(-400 + 12*Pi^2 + 1344*xr - 36*Pi^2*xr - 
             2064*xr^2 - 12*Pi^2*xr^2 + 2848*xr^3 + 276*Pi^2*xr^3 - 
             3600*xr^4 - 672*Pi^2*xr^4 + 2592*xr^5 + 768*Pi^2*xr^5 - 
             720*xr^6 - 432*Pi^2*xr^6 + 96*Pi^2*xr^7 - 2066*z + 60*Pi^2*z + 
             5632*xr*z - 156*Pi^2*xr*z - 5780*xr^2*z - 60*Pi^2*xr^2*z + 
             4944*xr^3*z + 876*Pi^2*xr^3*z - 5754*xr^4*z - 1632*Pi^2*xr^4*z + 
             4032*xr^5*z + 1344*Pi^2*xr^5*z - 1008*xr^6*z - 480*Pi^2*xr^6*z + 
             48*Pi^2*xr^7*z - 4330*z^2 + 120*Pi^2*z^2 + 9238*xr*z^2 - 
             264*Pi^2*xr*z^2 - 5031*xr^2*z^2 - 108*Pi^2*xr^2*z^2 + 
             393*xr^3*z^2 + 972*Pi^2*xr^3*z^2 - 1746*xr^4*z^2 - 
             1248*Pi^2*xr^4*z^2 + 1764*xr^5*z^2 + 624*Pi^2*xr^5*z^2 - 
             288*xr^6*z^2 - 96*Pi^2*xr^6*z^2 - 4660*z^3 + 120*Pi^2*z^3 + 
             7512*xr*z^3 - 216*Pi^2*xr*z^3 - 1137*xr^2*z^3 - 
             84*Pi^2*xr^2*z^3 - 2525*xr^3*z^3 + 420*Pi^2*xr^3*z^3 + 
             414*xr^4*z^3 - 288*Pi^2*xr^4*z^3 + 324*xr^5*z^3 + 
             48*Pi^2*xr^5*z^3 - 2660*z^4 + 60*Pi^2*z^4 + 3268*xr*z^4 - 
             84*Pi^2*xr*z^4 - 65*xr^2*z^4 - 24*Pi^2*xr^2*z^4 - 693*xr^3*z^4 + 
             48*Pi^2*xr^3*z^4 + 6*xr^4*z^4 - 730*z^5 + 12*Pi^2*z^5 + 
             856*xr*z^5 - 12*Pi^2*xr*z^5 - 327*xr^2*z^5 + 129*xr^3*z^5 - 
             66*z^6 + 150*xr*z^6 - 84*xr^2*z^6))/((-1 + xr)^2*(-1 + xr - z)^2*
            (1 + z)^4) - ((36*xr^3 - 144*xr^4 + 216*xr^5 - 144*xr^6 + 
            36*xr^7 + 12*z - 57*xr*z + 158*xr^2*z - 219*xr^3*z + 75*xr^4*z + 
            112*xr^5*z - 105*xr^6*z + 24*xr^7*z + 51*z^2 - 192*xr*z^2 + 
            383*xr^2*z^2 - 467*xr^3*z^2 + 271*xr^4*z^2 - 19*xr^5*z^2 - 
            27*xr^6*z^2 + 84*z^3 - 243*xr*z^3 + 321*xr^2*z^3 - 288*xr^3*z^3 + 
            152*xr^4*z^3 - 26*xr^5*z^3 + 66*z^4 - 147*xr*z^4 + 134*xr^2*z^4 - 
            108*xr^3*z^4 + 52*xr^4*z^4 - 3*xr^5*z^4 + 24*z^5 - 48*xr*z^5 + 
            47*xr^2*z^5 - 35*xr^3*z^5 + 6*xr^4*z^5 + 3*z^6 - 9*xr*z^6 + 
            9*xr^2*z^6 - 3*xr^3*z^6)*G0[1, xr])/(3*(-1 + xr)^2*
           (-1 + xr - z)^2*(1 + z)^3) + (xr*z*(-1 + 8*xr - 8*xr^2 - 2*z + 
            14*xr*z - 14*xr^2*z + 8*xr^3*z - z^2 + 6*xr*z^2 - xr^2*z^2)*
           G0[1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) + 
         ((72*xr^3 - 288*xr^4 + 432*xr^5 - 288*xr^6 + 72*xr^7 - 20*z + 
            24*xr*z + 154*xr^2*z - 268*xr^3*z - 180*xr^4*z + 668*xr^5*z - 
            498*xr^6*z + 120*xr^7*z - 100*z^2 + 98*xr*z^2 + 532*xr^2*z^2 - 
            1150*xr^3*z^2 + 644*xr^4*z^2 + 192*xr^5*z^2 - 264*xr^6*z^2 + 
            48*xr^7*z^2 - 200*z^3 + 152*xr*z^3 + 664*xr^2*z^3 - 
            1252*xr^3*z^3 + 729*xr^4*z^3 - 21*xr^5*z^3 - 72*xr^6*z^3 - 
            200*z^4 + 108*xr*z^4 + 340*xr^2*z^4 - 484*xr^3*z^4 + 
            207*xr^4*z^4 + 5*xr^5*z^4 - 100*z^5 + 32*xr*z^5 + 46*xr^2*z^5 - 
            40*xr^3*z^5 + 14*xr^4*z^5 - 20*z^6 + 2*xr*z^6 - 8*xr^2*z^6 + 
            2*xr^3*z^6)*G0[1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*
           (1 + z)^4) - (z*(1 + z + xr*z)*(-3 + 2*xr - 6*z - xr*z + 
            6*xr^2*z - 3*z^2 - 3*xr*z^2)*G0[-((1 + z)/z), xr])/
          (2*(-1 + xr)*(1 + z)^4) - (4*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 
            3*xr*z + xr^2*z + z^2)*G0[0, 0, xr])/((-1 + xr)*(1 + z)^4) + 
         (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
           G0[0, 1, xr])/((-1 + xr)*(1 + z)^4) + 
         (4*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
           G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
         (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
           G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
         ((-4*xr + 4*xr^2 - z - 12*xr*z + 19*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
            3*z^2 - 13*xr*z^2 + 26*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 
            3*z^3 - 6*xr*z^3 + 11*xr^2*z^3 - z^4 - xr*z^4)*G0[1, 0, xr])/
          (2*(-1 + xr)*(1 + z)^4) + ((4*xr - 4*xr^2 + 3*z + 4*xr*z - xr^2*z + 
            3*z^2 + xr*z^2 + 2*xr^2*z^2)*G0[1, 1, xr])/(2*(-1 + xr)*
           (1 + z)^2) - (4*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + 
            xr^2*z + z^2)*G0[1, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^4) - 
         ((-4*xr + 4*xr^2 - z - 4*xr*z + 3*xr^2*z - z^2 - xr*z^2)*
           G0[1 + z, 0, xr])/(2*(-1 + xr)*(1 + z)^2) - 
         ((-4*xr + 4*xr^2 + 3*z - 16*xr*z + 31*xr^2*z - 12*xr^3*z + 9*z^2 - 
            19*xr*z^2 + 20*xr^2*z^2 + 24*xr^3*z^2 + 9*z^3 - 6*xr*z^3 - 
            3*xr^2*z^3 + 3*z^4 + xr*z^4 + 4*xr^2*z^4)*G0[1 + z, 1, xr])/
          (2*(-1 + xr)*(1 + z)^4) + (xr*(-4 + 4*xr - 14*z + 20*xr*z - 
            6*xr^2*z - 16*z^2 + 12*xr*z^2 + 12*xr^2*z^2 - 6*z^3 - 3*xr*z^3 + 
            xr*z^4)*G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4)) - 
       (z*(1 + z + xr*z)*(-3 + 2*xr - 6*z - xr*z + 6*xr^2*z - 3*z^2 - 
          3*xr*z^2)*G0[-((1 + z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) + 
       (z*(1 + z + xr*z)*(-3 + 2*xr - 6*z - xr*z + 6*xr^2*z - 3*z^2 - 
          3*xr*z^2)*G0[-((1 + z)/z), 1 + z, xr])/(2*(-1 + xr)*(1 + z)^4) + 
       (z*(1 + 5*xr^2 - 12*xr^3 + 8*xr^4 + 3*z + 11*xr^2*z - 12*xr^3*z + 
          4*xr^4*z + 3*z^2 + 7*xr^2*z^2 + z^3 + xr^2*z^3)*G0[-1, -1, -1, z])/
        ((-1 + xr)*(1 + z)^4) - (z*(1 + 5*xr^2 - 12*xr^3 + 8*xr^4 + 3*z + 
          11*xr^2*z - 12*xr^3*z + 4*xr^4*z + 3*z^2 + 7*xr^2*z^2 + z^3 + 
          xr^2*z^3)*G0[-1, -1, 0, z])/((-1 + xr)*(1 + z)^4) - 
       ((1 + xr^2)*z*G0[-1, 0, -1, z])/((-1 + xr)*(1 + z)) + 
       ((1 + xr^2)*z*G0[-1, 0, 0, z])/((-1 + xr)*(1 + z)) + 
       (xr*z*(-2 + 12*xr - 18*xr^2 + 8*xr^3 - 3*z + 7*xr*z + 4*xr^3*z - 
          5*xr*z^2 + z^3)*G0[0, -1, -1, z])/((-1 + xr)*(1 + z)^4) + 
       (2*(1 + xr^2)*z*G0[0, -1, 0, xr])/((-1 + xr)*(1 + z)) - 
       (xr*z*(-2 + 12*xr - 18*xr^2 + 8*xr^3 - 3*z + 7*xr*z + 4*xr^3*z - 
          5*xr*z^2 + z^3)*G0[0, -1, 0, z])/((-1 + xr)*(1 + z)^4) - 
       (z*(-3 + 5*xr^2 - 24*xr^3 + 16*xr^4 - 9*z + 7*xr^2*z - 24*xr^3*z + 
          8*xr^4*z - 9*z^2 - xr^2*z^2 - 3*z^3 - 3*xr^2*z^3)*G0[0, 0, 0, xr])/
        (2*(-1 + xr)*(1 + z)^4) - (z*(2 - 2*xr + 10*xr^2 - 6*xr^3 + 6*z - 
          3*xr*z + 5*xr^2*z + 12*xr^3*z + 6*z^2 - 3*xr^2*z^2 + 2*z^3 + 
          xr*z^3 + 2*xr^2*z^3)*G0[0, 0, 1, xr])/((-1 + xr)*(1 + z)^4) + 
       (z*(1 - 4*xr + 17*xr^2 - 12*xr^3 + 3*z - 6*xr*z + xr^2*z + 24*xr^3*z + 
          3*z^2 - 15*xr^2*z^2 + z^3 + 2*xr*z^3 + xr^2*z^3)*
         G0[0, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
         G0[0, 1, 1, xr])/((-1 + xr)*(1 + z)^4) - 
       (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
         G0[0, 1, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       (4*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
         G0[0, -((-1 - z)/z), 0, xr])/((-1 + xr)*(1 + z)^4) - 
       (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
         G0[0, 1 + z, 0, xr])/((-1 + xr)*(1 + z)^4) + 
       (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
         G0[0, 1 + z, 1, xr])/((-1 + xr)*(1 + z)^4) - 
       (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
         G0[0, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       ((-12*xr + 12*xr^2 - z - 36*xr*z + 43*xr^2*z - 24*xr^3*z + 16*xr^4*z - 
          3*z^2 - 39*xr*z^2 + 52*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 - 
          3*z^3 - 18*xr*z^3 + 23*xr^2*z^3 - z^4 - 3*xr*z^4 + 2*xr^2*z^4)*
         G0[1, 0, 0, xr])/(2*(-1 + xr)*(1 + z)^4) - 
       ((-4*xr + 4*xr^2 - z - 4*xr*z + 3*xr^2*z - z^2 - xr*z^2)*
         G0[1, 0, 1, xr])/((-1 + xr)*(1 + z)^2) + 
       ((4*xr - 4*xr^2 + z + 12*xr*z - 3*xr^2*z - 24*xr^3*z + 16*xr^4*z + 
          3*z^2 + 13*xr*z^2 + 6*xr^2*z^2 - 24*xr^3*z^2 + 8*xr^4*z^2 + 3*z^3 + 
          6*xr*z^3 + 5*xr^2*z^3 + z^4 + xr*z^4)*G0[1, 0, 1 + z, xr])/
        (2*(-1 + xr)*(1 + z)^4) - ((-4*xr + 4*xr^2 + 3*z - 4*xr*z + 
          7*xr^2*z + 3*z^2 - xr*z^2 + 4*xr^2*z^2)*G0[1, 1, 0, xr])/
        (2*(-1 + xr)*(1 + z)^2) - ((4*xr - 4*xr^2 + 3*z + 4*xr*z - xr^2*z + 
          3*z^2 + xr*z^2 + 2*xr^2*z^2)*G0[1, 1, 1 + z, xr])/
        (2*(-1 + xr)*(1 + z)^2) - (4*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 
          3*xr*z + xr^2*z + z^2)*G0[1, -((-1 - z)/z), 0, xr])/
        ((-1 + xr)*(1 + z)^4) - (xr*(2 + z)^2*G0[1, 1 + z, 0, xr])/
        (1 + z)^2 + (xr*(2 + z)^2*G0[1, 1 + z, 1, xr])/(1 + z)^2 - 
       (4*xr^2*z*(1 - 3*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z + z^2)*
         G0[1, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) - 
       ((-4*xr + 4*xr^2 - z - 4*xr*z + 3*xr^2*z - z^2 - xr*z^2)*
         G0[1 + z, 0, 0, xr])/(2*(-1 + xr)*(1 + z)^2) + 
       (xr*(-4 + 4*xr - 14*z + 20*xr*z - 6*xr^2*z - 16*z^2 + 12*xr*z^2 + 
          12*xr^2*z^2 - 6*z^3 - 3*xr*z^3 + xr*z^4)*G0[1 + z, 0, 1, xr])/
        ((-1 + xr)*(1 + z)^4) - ((4*xr - 4*xr^2 + z + 4*xr*z + 29*xr^2*z - 
          48*xr^3*z + 16*xr^4*z + 3*z^2 + xr*z^2 + 2*xr^2*z^2 + 24*xr^3*z^2 + 
          8*xr^4*z^2 + 3*z^3 + 6*xr*z^3 - 31*xr^2*z^3 + z^4 + 5*xr*z^4)*
         G0[1 + z, 0, 1 + z, xr])/(2*(-1 + xr)*(1 + z)^4) - 
       ((-4*xr + 4*xr^2 + z - 4*xr*z + 5*xr^2*z + z^2 - xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1, 0, xr])/(2*(-1 + xr)*(1 + z)^2) - 
       (xr*z*(-2 + 8*xr - 6*xr^2 - 3*z - xr*z + 12*xr^2*z - 9*xr*z^2 + z^3)*
         G0[1 + z, 1, 1, xr])/((-1 + xr)*(1 + z)^4) + 
       ((-4*xr + 4*xr^2 + 3*z - 16*xr*z + 31*xr^2*z - 12*xr^3*z + 9*z^2 - 
          19*xr*z^2 + 20*xr^2*z^2 + 24*xr^3*z^2 + 9*z^3 - 6*xr*z^3 - 
          3*xr^2*z^3 + 3*z^4 + xr*z^4 + 4*xr^2*z^4)*G0[1 + z, 1, 1 + z, xr])/
        (2*(-1 + xr)*(1 + z)^4) + (xr*(-4 + 4*xr - 14*z + 20*xr*z - 
          6*xr^2*z - 16*z^2 + 12*xr*z^2 + 12*xr^2*z^2 - 6*z^3 - 3*xr*z^3 + 
          xr*z^4)*G0[1 + z, 1 + z, 0, xr])/((-1 + xr)*(1 + z)^4) - 
       (xr*(-4 + 4*xr - 14*z + 20*xr*z - 6*xr^2*z - 16*z^2 + 12*xr*z^2 + 
          12*xr^2*z^2 - 6*z^3 - 3*xr*z^3 + xr*z^4)*G0[1 + z, 1 + z, 1, xr])/
        ((-1 + xr)*(1 + z)^4) + (xr*(4 - 4*xr + 10*z - 18*xr^2*z + 8*xr^3*z + 
          10*z^2 - 6*xr*z^2 + 4*xr^3*z^2 + 6*z^3 - 11*xr*z^3 + 2*z^4 - 
          xr*z^4)*G0[1 + z, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^4) + 
       (-720 + 5376*xr - 36*Pi^2*xr - 15600*xr^2 + 144*Pi^2*xr^2 + 
         23040*xr^3 + 216*Pi^2*xr^3 - 18480*xr^4 - 1584*Pi^2*xr^4 + 
         7680*xr^5 + 2556*Pi^2*xr^5 - 1296*xr^6 - 1728*Pi^2*xr^6 + 
         432*Pi^2*xr^7 - 2608*z - 111*Pi^2*z + 21978*xr*z + 297*Pi^2*xr*z - 
         63626*xr^2*z - 258*Pi^2*xr^2*z + 87682*xr^3*z + 1470*Pi^2*xr^3*z - 
         61950*xr^4*z - 4887*Pi^2*xr^4*z + 21116*xr^5*z + 6297*Pi^2*xr^5*z - 
         2592*xr^6*z - 3528*Pi^2*xr^6*z + 720*Pi^2*xr^7*z - 2240*z^2 - 
         555*Pi^2*z^2 + 33787*xr*z^2 + 1533*Pi^2*xr*z^2 - 104316*xr^2*z^2 - 
         990*Pi^2*xr^2*z^2 + 134363*xr^3*z^2 + 276*Pi^2*xr^3*z^2 - 
         81022*xr^4*z^2 - 2199*Pi^2*xr^4*z^2 + 20724*xr^5*z^2 + 
         3339*Pi^2*xr^5*z^2 - 1296*xr^6*z^2 - 1548*Pi^2*xr^6*z^2 + 
         144*Pi^2*xr^7*z^2 + 2720*z^3 - 1110*Pi^2*z^3 + 22888*xr*z^3 + 
         2442*Pi^2*xr*z^3 - 89006*xr^2*z^3 + 237*Pi^2*xr^2*z^3 + 
         107720*xr^3*z^3 - 4377*Pi^2*xr^3*z^3 - 53142*xr^4*z^3 + 
         3483*Pi^2*xr^4*z^3 + 8820*xr^5*z^3 - 585*Pi^2*xr^5*z^3 - 
         90*Pi^2*xr^6*z^3 + 6320*z^4 - 1110*Pi^2*z^4 + 5082*xr*z^4 + 
         1638*Pi^2*xr*z^4 - 43382*xr^2*z^4 + 1911*Pi^2*xr^2*z^4 + 
         49066*xr^3*z^4 - 4911*Pi^2*xr^3*z^4 - 18618*xr^4*z^4 + 
         2817*Pi^2*xr^4*z^4 + 1532*xr^5*z^4 - 381*Pi^2*xr^5*z^4 + 4240*z^5 - 
         555*Pi^2*z^5 - 986*xr*z^5 + 381*Pi^2*xr*z^5 - 12480*xr^2*z^5 + 
         1305*Pi^2*xr^2*z^5 + 12254*xr^3*z^5 - 1641*Pi^2*xr^3*z^5 - 
         3028*xr^4*z^5 + 438*Pi^2*xr^4*z^5 + 992*z^6 - 111*Pi^2*z^6 - 
         365*xr*z^6 - 15*Pi^2*xr*z^6 - 1814*xr^2*z^6 + 219*Pi^2*xr^2*z^6 + 
         1187*xr^3*z^6 - 129*Pi^2*xr^3*z^6 - 594*z*Zeta[3] + 
         1134*xr*z*Zeta[3] + 2700*xr^2*z*Zeta[3] - 10908*xr^3*z*Zeta[3] + 
         14094*xr^4*z*Zeta[3] - 8370*xr^5*z*Zeta[3] + 1944*xr^6*z*Zeta[3] - 
         2970*z^2*Zeta[3] + 5454*xr*z^2*Zeta[3] + 3564*xr^2*z^2*Zeta[3] - 
         11124*xr^3*z^2*Zeta[3] + 702*xr^4*z^2*Zeta[3] + 
         8262*xr^5*z^2*Zeta[3] - 3888*xr^6*z^2*Zeta[3] - 5940*z^3*Zeta[3] + 
         10476*xr*z^3*Zeta[3] - 5886*xr^2*z^3*Zeta[3] + 
         14310*xr^3*z^3*Zeta[3] - 23814*xr^4*z^3*Zeta[3] + 
         10854*xr^5*z^3*Zeta[3] - 5940*z^4*Zeta[3] + 10044*xr*z^4*Zeta[3] - 
         12042*xr^2*z^4*Zeta[3] + 18414*xr^3*z^4*Zeta[3] - 
         10530*xr^4*z^4*Zeta[3] + 54*xr^5*z^4*Zeta[3] - 2970*z^5*Zeta[3] + 
         4806*xr*z^5*Zeta[3] - 5670*xr^2*z^5*Zeta[3] + 
         3942*xr^3*z^5*Zeta[3] - 108*xr^4*z^5*Zeta[3] - 594*z^6*Zeta[3] + 
         918*xr*z^6*Zeta[3] - 378*xr^2*z^6*Zeta[3] + 54*xr^3*z^6*Zeta[3])/
        (108*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^4) + 
       DD[0, 1 - xr]*((-2*(-100 + 3*Pi^2)*z*G0[-1, z])/(9*(1 + z)) + 
         ((-100 + 3*Pi^2)*z*G0[0, z])/(9*(1 + z)) - (44*z*G0[-1, -1, z])/
          (3*(1 + z)) + (22*z*G0[-1, 0, z])/(3*(1 + z)) + 
         (22*z*G0[0, -1, z])/(3*(1 + z)) - (11*z*G0[0, 0, z])/(3*(1 + z)) + 
         (z*(-547 + 42*Pi^2 + 135*Zeta[3]))/(27*(1 + z))) + 
       delta[1 - xr]*(-1/4*(Pi^2*z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, z])/
           (1 + z)^4 - (Pi^2*z*(1 + 5*z)*G0[0, 2])/(1 + z)^2 - 
         (2*Pi^2*(-1 + z)*z*(1 + 2*z)*G0[1, z])/(3*(1 + z)^3) - 
         (z*(-25 + 9*z)*G0[-1, -1, z])/(2*(1 + z)^2) - 
         (z*(75 + 4*Pi^2 - 27*z + 4*Pi^2*z)*G0[-1, 0, z])/(6*(1 + z)^2) + 
         (z*(-164 + 12*Pi^2 - 879*z + 84*Pi^2*z - 960*z^2 - 42*Pi^2*z^2 - 
            245*z^3 + 18*Pi^2*z^3)*G0[0, -1, z])/(18*(1 + z)^4) - 
         (z*(-229 + 12*Pi^2 - 1461*z + 84*Pi^2*z - 1623*z^2 - 42*Pi^2*z^2 - 
            391*z^3 + 18*Pi^2*z^3)*G0[0, 0, z])/(36*(1 + z)^4) + 
         (Pi^2*z*(1 + 3*z - z^2 + z^3)*G0[0, 1, z])/(3*(1 + z)^4) + 
         (z*(17 + 118*z + 17*z^2)*G0[-1, 0, -1, z])/(6*(1 + z)^3) - 
         (z*(17 + 118*z + 17*z^2)*G0[-1, 0, 0, z])/(6*(1 + z)^3) - 
         (z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, -1, -1, z])/(2*(1 + z)^4) + 
         (z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, -1, 0, z])/(2*(1 + z)^4) + 
         (z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, 0, -1, z])/(2*(1 + z)^4) - 
         (z*(1 + 2*z)*(1 + z + 6*z^2)*G0[-1/2, 0, 0, z])/(2*(1 + z)^4) + 
         (z*(43 + 21*z + 12*z^2 + 52*z^3)*G0[0, -1, -1, z])/(3*(1 + z)^4) - 
         (z*(32 - 12*z - 21*z^2 + 41*z^3)*G0[0, -1, 0, z])/(3*(1 + z)^4) - 
         (z*(22 + 114*z + 159*z^2 + 121*z^3)*G0[0, 0, -1, z])/(6*(1 + z)^4) + 
         (z^2*(16 + 31*z + 33*z^2)*G0[0, 0, 0, z])/(2*(1 + z)^4) + 
         (8*(-1 + z)*z*(1 + 2*z)*G0[1, 0, -1, z])/(1 + z)^3 - 
         (8*(-1 + z)*z*(1 + 2*z)*G0[1, 0, 0, z])/(1 + z)^3 + 
         (4*z*G0[-1, 0, 0, -1, z])/(1 + z) - (4*z*G0[-1, 0, 0, 0, z])/
          (1 + z) + (z^2*(8 - 5*z + z^2)*G0[0, -1, 0, -1, z])/(1 + z)^4 - 
         (z^2*(8 - 5*z + z^2)*G0[0, -1, 0, 0, z])/(1 + z)^4 - 
         (2*z^2*(8 - 5*z + z^2)*G0[0, 0, -1, -1, z])/(1 + z)^4 + 
         (2*z^2*(8 - 5*z + z^2)*G0[0, 0, -1, 0, z])/(1 + z)^4 - 
         (4*z*(1 + 3*z - z^2 + z^3)*G0[0, 1, 0, -1, z])/(1 + z)^4 + 
         (4*z*(1 + 3*z - z^2 + z^3)*G0[0, 1, 0, 0, z])/(1 + z)^4 - 
         (z*G0[-1, z]*(27 - 37*Pi^2 + 87*z - 182*Pi^2*z + 93*z^2 - 
            13*Pi^2*z^2 + 33*z^3 + 36*Zeta[3] + 72*z*Zeta[3] + 
            36*z^2*Zeta[3]))/(18*(1 + z)^3) + 
         (z*(-76635 - 2800*Pi^2 + 384*Pi^4 - 229905*z - 19200*Pi^2*z - 
            480*Pi^4*z - 229905*z^2 + 6000*Pi^2*z^2 + 2892*Pi^4*z^2 - 
            76635*z^3 + 22400*Pi^2*z^3 + 180*Pi^4*z^3 + 9360*Zeta[3] + 
            261360*z*Zeta[3] + 172800*z^2*Zeta[3] - 92160*z^3*Zeta[3]))/
          (4320*(1 + z)^4) + (z*G0[0, z]*(687 - 112*Pi^2 + 2193*z - 
            456*Pi^2*z + 2457*z^2 - 288*Pi^2*z^2 + 1083*z^3 + 200*Pi^2*z^3 + 
            132*z^4 + 360*Zeta[3] + 3384*z*Zeta[3] - 2088*z^2*Zeta[3] + 
            648*z^3*Zeta[3]))/(72*(1 + z)^4)))), 
 "c_{3;q_{NS}}^{(2),[1]}" -> 
  LL^2*(Cf*(Ca*((11*(1 + xr))/12 - (11*DD[0, 1 - xr])/6 - 
         (11*delta[1 - xr])/8) + Nf*tr*((-1 - xr)/3 + (2*DD[0, 1 - xr])/3 + 
         delta[1 - xr]/2) + Nh*tr*((-2*(1 + xr))/3 + (4*DD[0, 1 - xr])/3 + 
         delta[1 - xr])) + Cf^2*((-5 - xr)/2 + 3*DD[0, 1 - xr] + 
       4*DD[1, 1 - xr] + ((27 - 8*Pi^2)*delta[1 - xr])/24 + 
       ((1 + 3*xr^2)*G0[0, xr])/(2*(-1 + xr)) - 2*(1 + xr)*G0[1, xr])) + 
   Cf^2*(8*DD[3, 1 - xr] + DD[2, 1 - xr]*(-12 + 24*G0[-1, z] - 12*G0[0, z]) - 
     ((10 - 32*xr + 26*xr^2 + 24*xr^3 - 58*xr^4 + 40*xr^5 - 10*xr^6 + 57*z - 
        154*xr*z + 106*xr^2*z + 56*xr^3*z - 95*xr^4*z + 26*xr^5*z + 
        4*xr^6*z + 135*z^2 - 301*xr*z^2 + 163*xr^2*z^2 + 48*xr^3*z^2 - 
        30*xr^4*z^2 - 23*xr^5*z^2 + 8*xr^6*z^2 + 170*z^3 - 304*xr*z^3 + 
        107*xr^2*z^3 + 43*xr^3*z^3 + 5*xr^4*z^3 - 20*xr^5*z^3 + 3*xr^6*z^3 + 
        120*z^4 - 166*xr*z^4 + 13*xr^2*z^4 + 50*xr^3*z^4 - 7*xr^4*z^4 - 
        2*xr^5*z^4 + 45*z^5 - 46*xr*z^5 - 17*xr^2*z^5 + 27*xr^3*z^5 - 
        5*xr^4*z^5 + 7*z^6 - 5*xr*z^6 - 6*xr^2*z^6 + 4*xr^3*z^6)*
       G0[-1, -1, z])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
     4*(1 + xr)*G0[-1, 0, xr] + ((3 - 7*xr - 6*xr^2 + 40*xr^3 - 59*xr^4 + 
        39*xr^5 - 10*xr^6 + 21*z - 41*xr*z - 22*xr^2*z + 116*xr^3*z - 
        103*xr^4*z + 25*xr^5*z + 4*xr^6*z + 60*z^2 - 98*xr*z^2 - 
        31*xr^2*z^2 + 124*xr^3*z^2 - 40*xr^4*z^2 - 23*xr^5*z^2 + 8*xr^6*z^2 + 
        90*z^3 - 122*xr*z^3 - 26*xr^2*z^3 + 73*xr^3*z^3 + 7*xr^4*z^3 - 
        21*xr^5*z^3 + 3*xr^6*z^3 + 75*z^4 - 83*xr*z^4 - 22*xr^2*z^4 + 
        41*xr^3*z^4 - 3*xr^5*z^4 + 33*z^5 - 29*xr*z^5 - 16*xr^2*z^5 + 
        19*xr^3*z^5 - 3*xr^4*z^5 + 6*z^6 - 4*xr*z^6 - 5*xr^2*z^6 + 
        3*xr^3*z^6)*G0[-1, 0, z])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
     G0[0, xr]*(-1/12*(-81 - 8*Pi^2 + 318*xr + 32*Pi^2*xr - 438*xr^2 - 
          64*Pi^2*xr^2 + 192*xr^3 + 96*Pi^2*xr^3 + 87*xr^4 - 104*Pi^2*xr^4 - 
          102*xr^5 + 64*Pi^2*xr^5 + 24*xr^6 - 16*Pi^2*xr^6 - 486*z - 
          48*Pi^2*z + 1821*xr*z + 168*Pi^2*xr*z - 2781*xr^2*z - 
          304*Pi^2*xr^2*z + 2505*xr^3*z + 408*Pi^2*xr^3*z - 1749*xr^4*z - 
          344*Pi^2*xr^4*z + 918*xr^5*z + 112*Pi^2*xr^5*z - 228*xr^6*z + 
          24*Pi^2*xr^6*z - 16*Pi^2*xr^7*z - 1215*z^2 - 120*Pi^2*z^2 + 
          4335*xr*z^2 + 360*Pi^2*xr*z^2 - 6972*xr^2*z^2 - 604*Pi^2*xr^2*z^2 + 
          7089*xr^3*z^2 + 816*Pi^2*xr^3*z^2 - 4713*xr^4*z^2 - 
          728*Pi^2*xr^4*z^2 + 1662*xr^5*z^2 + 376*Pi^2*xr^5*z^2 - 
          186*xr^6*z^2 - 132*Pi^2*xr^6*z^2 + 32*Pi^2*xr^7*z^2 - 1620*z^3 - 
          160*Pi^2*z^3 + 5490*xr*z^3 + 400*Pi^2*xr*z^3 - 8838*xr^2*z^3 - 
          656*Pi^2*xr^2*z^3 + 8163*xr^3*z^3 + 988*Pi^2*xr^3*z^3 - 
          3621*xr^4*z^3 - 956*Pi^2*xr^4*z^3 + 312*xr^5*z^3 + 
          508*Pi^2*xr^5*z^3 + 114*xr^6*z^3 - 124*Pi^2*xr^6*z^3 - 1215*z^4 - 
          120*Pi^2*z^4 + 3900*xr*z^4 + 240*Pi^2*xr*z^4 - 5922*xr^2*z^4 - 
          424*Pi^2*xr^2*z^4 + 4125*xr^3*z^4 + 708*Pi^2*xr^3*z^4 - 
          438*xr^4*z^4 - 584*Pi^2*xr^4*z^4 - 498*xr^5*z^4 + 
          180*Pi^2*xr^5*z^4 + 54*xr^6*z^4 - 486*z^5 - 48*Pi^2*z^5 + 
          1473*xr*z^5 + 72*Pi^2*xr*z^5 - 1941*xr^2*z^5 - 160*Pi^2*xr^2*z^5 + 
          744*xr^3*z^5 + 252*Pi^2*xr^3*z^5 + 402*xr^4*z^5 - 
          116*Pi^2*xr^4*z^5 - 186*xr^5*z^5 + 6*xr^6*z^5 - 81*z^6 - 
          8*Pi^2*z^6 + 231*xr*z^6 + 8*Pi^2*xr*z^6 - 228*xr^2*z^6 - 
          28*Pi^2*xr^2*z^6 + 6*xr^3*z^6 + 28*Pi^2*xr^3*z^6 + 96*xr^4*z^6 - 
          18*xr^5*z^6)/((-1 + xr)^2*(1 + z)^3*(1 - xr + z)^3) - 
       (z*(1 + 3*xr - 19*xr^2 + 27*xr^3 - 14*xr^4 + 2*xr^5 + 5*z + 13*xr*z - 
          77*xr^2*z + 96*xr^3*z - 47*xr^4*z + 12*xr^5*z - 2*xr^6*z + 10*z^2 + 
          22*xr*z^2 - 122*xr^2*z^2 + 123*xr^3*z^2 - 34*xr^4*z^2 - 
          10*xr^5*z^2 + 7*xr^6*z^2 + 10*z^3 + 18*xr*z^3 - 94*xr^2*z^3 + 
          69*xr^3*z^3 - 11*xr^5*z^3 + 5*z^4 + 7*xr*z^4 - 35*xr^2*z^4 + 
          18*xr^3*z^4 + xr^4*z^4 + z^5 + xr*z^5 - 5*xr^2*z^5 + 3*xr^3*z^5)*
         G0[0, z])/((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
       (2*(1 + xr^2 + 3*z + xr^2*z + 2*xr^3*z + 3*z^2 + xr^2*z^2 + z^3 + 
          xr^2*z^3)*G0[-1, -1, z])/((-1 + xr)*(1 + z)^3) - 
       ((1 - xr^2 + 3*z - 7*xr^2*z + 4*xr^3*z + 3*z^2 - 7*xr^2*z^2 + z^3 - 
          xr^2*z^3)*G0[-1, 0, z])/((-1 + xr)*(1 + z)^3)) + 
     ((4 - 8*xr + 4*xr^2 + 9*z - 18*xr*z + 7*xr^2*z + 4*xr^3*z - 2*xr^4*z - 
        4*z^2 - xr*z^2 + 2*xr^2*z^2 - 5*xr^3*z^2 + 6*xr^4*z^2 - 2*xr^5*z^2 - 
        26*z^3 + 25*xr*z^3 + 4*xr^2*z^3 - 16*xr^3*z^3 + xr^4*z^3 + 
        4*xr^5*z^3 - 24*z^4 + 21*xr*z^4 + 10*xr^2*z^4 - 10*xr^3*z^4 - 
        xr^4*z^4 - 7*z^5 + 5*xr*z^5 + 5*xr^2*z^5 - 3*xr^3*z^5)*G0[0, -1, z])/
      ((-1 + xr)^2*(-1 + xr - z)*(1 + z)^3) - 
     ((-13 + 29*xr + 11*xr^2 - 101*xr^3 + 142*xr^4 - 92*xr^5 + 24*xr^6 - 
        65*z + 129*xr*z + 45*xr^2*z - 373*xr^3*z + 464*xr^4*z - 244*xr^5*z + 
        44*xr^6*z - 130*z^2 + 226*xr*z^2 + 61*xr^2*z^2 - 529*xr^3*z^2 + 
        570*xr^4*z^2 - 218*xr^5*z^2 + 20*xr^6*z^2 - 130*z^3 + 194*xr*z^3 + 
        23*xr^2*z^3 - 377*xr^3*z^3 + 368*xr^4*z^3 - 120*xr^5*z^3 + 
        18*xr^6*z^3 - 65*z^4 + 81*xr*z^4 - 12*xr^2*z^4 - 154*xr^3*z^4 + 
        138*xr^4*z^4 - 36*xr^5*z^4 - 13*z^5 + 13*xr*z^5 - 8*xr^2*z^5 - 
        34*xr^3*z^5 + 18*xr^4*z^5)*G0[0, 0, xr])/(2*(-1 + xr)^2*
       (-1 + xr - z)^2*(1 + z)^3) - 
     ((-6 + 18*xr - 18*xr^2 + 6*xr^3 - 24*z + 63*xr*z - 55*xr^2*z + 
        17*xr^3*z - xr^4*z - 30*z^2 + 68*xr*z^2 - 51*xr^2*z^2 + 26*xr^3*z^2 - 
        22*xr^4*z^2 + 11*xr^5*z^2 - 2*xr^6*z^2 + 2*xr*z^3 - 7*xr^2*z^3 + 
        32*xr^3*z^3 - 26*xr^4*z^3 - xr^5*z^3 + 4*xr^6*z^3 + 30*z^4 - 
        42*xr*z^4 + 5*xr^2*z^4 + 26*xr^3*z^4 - 5*xr^4*z^4 - 6*xr^5*z^4 + 
        24*z^5 - 25*xr*z^5 - 6*xr^2*z^5 + 11*xr^3*z^5 + 6*z^6 - 4*xr*z^6 - 
        4*xr^2*z^6 + 2*xr^3*z^6)*G0[0, 0, z])/((-1 + xr)^2*(-1 + xr - z)^2*
       (1 + z)^3) + DD[1, 1 - xr]*((-4*(9 + 2*Pi^2))/3 + 
       4*(-3 + z)*G0[-1, z] - 2*(-5 + 2*z)*G0[0, z] + 32*G0[-1, -1, z] - 
       16*G0[-1, 0, z] - 24*G0[0, -1, z] + 16*G0[0, 0, z]) + 
     G0[1, xr]*((-8*Pi^2 - 39*xr + 26*Pi^2*xr + 159*xr^2 - 22*Pi^2*xr^2 - 
         243*xr^3 - 10*Pi^2*xr^3 + 165*xr^4 + 22*Pi^2*xr^4 - 42*xr^5 - 
         8*Pi^2*xr^5 - 48*Pi^2*z - 231*xr*z + 133*Pi^2*xr*z + 699*xr^2*z - 
         78*Pi^2*xr^2*z - 741*xr^3*z - 82*Pi^2*xr^3*z + 309*xr^4*z + 
         110*Pi^2*xr^4*z - 36*xr^5*z - 39*Pi^2*xr^5*z + 4*Pi^2*xr^6*z - 
         120*Pi^2*z^2 - 570*xr*z^2 + 275*Pi^2*xr*z^2 + 1212*xr^2*z^2 - 
         85*Pi^2*xr^2*z^2 - 663*xr^3*z^2 - 207*Pi^2*xr^3*z^2 - 54*xr^4*z^2 + 
         175*Pi^2*xr^4*z^2 + 75*xr^5*z^2 - 38*Pi^2*xr^5*z^2 - 160*Pi^2*z^3 - 
         750*xr*z^3 + 290*Pi^2*xr*z^3 + 1038*xr^2*z^3 + 66*xr^3*z^3 - 
         229*Pi^2*xr^3*z^3 - 447*xr^4*z^3 + 108*Pi^2*xr^4*z^3 + 93*xr^5*z^3 - 
         7*Pi^2*xr^5*z^3 - 120*Pi^2*z^4 - 555*xr*z^4 + 160*Pi^2*xr*z^4 + 
         447*xr^2*z^4 + 60*Pi^2*xr^2*z^4 + 411*xr^3*z^4 - 115*Pi^2*xr^3*z^4 - 
         330*xr^4*z^4 + 21*Pi^2*xr^4*z^4 + 27*xr^5*z^4 - 48*Pi^2*z^5 - 
         219*xr*z^5 + 41*Pi^2*xr*z^5 + 87*xr^2*z^5 + 38*Pi^2*xr^2*z^5 + 
         219*xr^3*z^5 - 21*Pi^2*xr^3*z^5 - 90*xr^4*z^5 + 3*xr^5*z^5 - 
         8*Pi^2*z^6 - 36*xr*z^6 + 3*Pi^2*xr*z^6 + 6*xr^2*z^6 + 
         7*Pi^2*xr^2*z^6 + 39*xr^3*z^6 - 9*xr^4*z^6)/(6*(-1 + xr)*(1 + z)^3*
         (1 - xr + z)^3) - ((-28 - 2*xr + 4*xr^2 - 84*z - 7*xr*z + 9*xr^2*z + 
          4*xr^3*z - 84*z^2 - 8*xr*z^2 + 10*xr^2*z^2 - 28*z^3 - 3*xr*z^3 + 
          5*xr^2*z^3)*G0[-1, -1, z])/((-1 + xr)*(1 + z)^3) + 
       ((-18 - 2*xr - 2*xr^2 - 54*z - 7*xr*z - 9*xr^2*z + 4*xr^3*z - 54*z^2 - 
          8*xr*z^2 - 8*xr^2*z^2 - 18*z^3 - 3*xr*z^3 - xr^2*z^3)*G0[-1, 0, z])/
        ((-1 + xr)*(1 + z)^3) + ((-24 - 2*xr - 72*z - 7*xr*z - 3*xr^2*z + 
          4*xr^3*z - 72*z^2 - 8*xr*z^2 - 2*xr^2*z^2 - 24*z^3 - 3*xr*z^3 + 
          xr^2*z^3)*G0[0, -1, z])/((-1 + xr)*(1 + z)^3) - 
       ((-18 - 2*xr - 2*xr^2 - 54*z - 7*xr*z - 9*xr^2*z + 4*xr^3*z - 54*z^2 - 
          8*xr*z^2 - 8*xr^2*z^2 - 18*z^3 - 3*xr*z^3 - xr^2*z^3)*G0[0, 0, z])/
        ((-1 + xr)*(1 + z)^3)) + G0[1 + z, xr]*
      (-1/12*(-93 - 8*Pi^2 + 276*xr - 4*Pi^2*xr - 339*xr^2 + 24*Pi^2*xr^2 + 
          222*xr^3 - 4*Pi^2*xr^3 - 66*xr^4 - 8*Pi^2*xr^4 - 336*z - 
          32*Pi^2*z + 723*xr*z - 34*Pi^2*xr*z - 267*xr^2*z + 98*Pi^2*xr^2*z - 
          354*xr^3*z + 22*Pi^2*xr^3*z + 234*xr^4*z - 78*Pi^2*xr^4*z + 
          24*Pi^2*xr^5*z - 414*z^2 - 48*Pi^2*z^2 + 459*xr*z^2 - 
          78*Pi^2*xr*z^2 + 657*xr^2*z^2 + 168*Pi^2*xr^2*z^2 - 1074*xr^3*z^2 - 
          42*Pi^2*xr^3*z^2 + 366*xr^4*z^2 + 32*Pi^2*xr^4*z^2 - 
          32*Pi^2*xr^5*z^2 - 156*z^3 - 32*Pi^2*z^3 - 201*xr*z^3 - 
          70*Pi^2*xr*z^3 + 777*xr^2*z^3 + 138*Pi^2*xr^2*z^3 - 498*xr^3*z^3 - 
          82*Pi^2*xr^3*z^3 + 66*xr^4*z^3 + 46*Pi^2*xr^4*z^3 + 51*z^4 - 
          8*Pi^2*z^4 - 267*xr*z^4 - 22*Pi^2*xr*z^4 + 210*xr^2*z^4 + 
          44*Pi^2*xr^2*z^4 - 14*Pi^2*xr^3*z^4 + 36*z^5 - 54*xr*z^5 + 
          18*xr^2*z^5)/((-1 + xr)^2*(1 + z)^3*(1 - xr + z)) + 
       ((2 + 2*xr + 2*xr^2 + 2*z + 3*xr*z + xr^2*z)*G0[-1, -1, z])/
        ((-1 + xr)*(1 + z)) + (xr*(-2 - 3*z + xr*z)*G0[-1, 0, z])/
        ((-1 + xr)*(1 + z)) - (xr*(-2 - 7*z - 3*xr*z + 4*xr^2*z - 8*z^2 - 
          2*xr*z^2 - 3*z^3 + xr*z^3)*G0[0, -1, z])/((-1 + xr)*(1 + z)^3) + 
       ((-2 - 2*xr - 2*xr^2 - 6*z - 7*xr*z - 9*xr^2*z + 4*xr^3*z - 6*z^2 - 
          8*xr*z^2 - 8*xr^2*z^2 - 2*z^3 - 3*xr*z^3 - xr^2*z^3)*G0[0, 0, z])/
        ((-1 + xr)*(1 + z)^3)) - ((-5 + 36*xr^2 - 54*xr^3 + 25*xr^4 - 
        2*xr^5 - 20*z + 3*xr*z + 136*xr^2*z - 209*xr^3*z + 114*xr^4*z - 
        24*xr^5*z - 30*z^2 + 9*xr*z^2 + 173*xr^2*z^2 - 207*xr^3*z^2 + 
        61*xr^4*z^2 + 2*xr^5*z^2 - 20*z^3 + 9*xr*z^3 + 82*xr^2*z^3 - 
        50*xr^3*z^3 - 4*xr^4*z^3 - 5*z^4 + 3*xr*z^4 + 9*xr^2*z^4 + 
        2*xr^3*z^4)*G0[0, 1, xr])/((-1 + xr)*(-1 + xr - z)^2*(1 + z)^2) + 
     ((-4 + 2*xr + 18*xr^2 - 28*xr^3 + 14*xr^4 - 2*xr^5 - 17*z + 7*xr*z + 
        101*xr^2*z - 179*xr^3*z + 114*xr^4*z - 26*xr^5*z - 28*z^2 + 
        8*xr*z^2 + 156*xr^2*z^2 - 219*xr^3*z^2 + 107*xr^4*z^2 - 20*xr^5*z^2 - 
        22*z^3 + 2*xr*z^3 + 85*xr^2*z^3 - 63*xr^3*z^3 - xr^4*z^3 + 
        7*xr^5*z^3 - 8*z^4 - 2*xr*z^4 + 16*xr^2*z^4 + 3*xr^3*z^4 - 
        5*xr^4*z^4 - z^5 - xr*z^5 + 4*xr^2*z^5 - 2*xr^3*z^5)*
       G0[0, 1 + z, xr])/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^3) + 
     ((-10 + 30*xr - 48*xr^2 + 58*xr^3 - 42*xr^4 + 12*xr^5 - 30*z + 77*xr*z - 
        112*xr^2*z + 121*xr^3*z - 66*xr^4*z + 10*xr^5*z - 30*z^2 + 
        64*xr*z^2 - 82*xr^2*z^2 + 80*xr^3*z^2 - 30*xr^4*z^2 + 2*xr^5*z^2 - 
        10*z^3 + 17*xr*z^3 - 18*xr^2*z^3 + 17*xr^3*z^3 - 2*xr^4*z^3)*
       G0[1, 0, xr])/((-1 + xr)^2*(-1 + xr - z)*(1 + z)^2) + 
     ((9 + 5*xr - 37*xr^2 + 25*xr^3 - 2*xr^4 + 36*z + 30*xr*z - 134*xr^2*z + 
        92*xr^3*z - 24*xr^4*z + 54*z^2 + 60*xr*z^2 - 155*xr^2*z^2 + 
        63*xr^3*z^2 + 2*xr^4*z^2 + 36*z^3 + 50*xr*z^3 - 56*xr^2*z^3 - 
        4*xr^3*z^3 + 9*z^4 + 15*xr*z^4 + 2*xr^2*z^4)*G0[1, 1, xr])/
      ((1 + z)^2*(1 - xr + z)^2) - 
     ((-10*xr^3 + 30*xr^4 - 30*xr^5 + 10*xr^6 + 2*z - 9*xr*z - 15*xr^2*z + 
        65*xr^3*z - 73*xr^4*z + 44*xr^5*z - 14*xr^6*z + 8*z^2 - 27*xr*z^2 - 
        30*xr^2*z^2 + 113*xr^3*z^2 - 84*xr^4*z^2 + 16*xr^5*z^2 + 4*xr^6*z^2 + 
        12*z^3 - 27*xr*z^3 - 19*xr^2*z^3 + 41*xr^3*z^3 - 5*xr^4*z^3 - 
        6*xr^5*z^3 + 8*z^4 - 9*xr*z^4 - 8*xr^2*z^4 + 5*xr^3*z^4 + 2*z^5 - 
        4*xr^2*z^5 + 2*xr^3*z^5)*G0[1, 1 + z, xr])/
      ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^2) + 
     ((-1 - z + xr*z)*(-3 - 6*z + 2*xr*z - 2*xr^2*z - 3*z^2 + 2*xr*z^2 + 
        xr^2*z^2)*G0[1 + z^(-1), 0, xr])/((-1 + xr)*(1 + z)^3) + 
     ((7 - 22*xr + 30*xr^2 - 22*xr^3 + 7*xr^4 + 27*z - 77*xr*z + 85*xr^2*z - 
        39*xr^3*z + 4*xr^4*z + 38*z^2 - 99*xr*z^2 + 103*xr^2*z^2 - 
        59*xr^3*z^2 + 21*xr^4*z^2 + 22*z^3 - 55*xr*z^3 + 71*xr^2*z^3 - 
        42*xr^3*z^3 + 3*z^4 - 11*xr*z^4 + 23*xr^2*z^4 - z^5)*
       G0[1 + z, 0, xr])/((-1 + xr)*(-1 + xr - z)^2*(1 + z)^2) - 
     ((7 - 22*xr + 30*xr^2 - 22*xr^3 + 7*xr^4 + 27*z - 77*xr*z + 85*xr^2*z - 
        39*xr^3*z + 4*xr^4*z + 38*z^2 - 99*xr*z^2 + 103*xr^2*z^2 - 
        59*xr^3*z^2 + 21*xr^4*z^2 + 22*z^3 - 55*xr*z^3 + 71*xr^2*z^3 - 
        42*xr^3*z^3 + 3*z^4 - 11*xr*z^4 + 23*xr^2*z^4 - z^5)*
       G0[1 + z, 1, xr])/((-1 + xr)*(-1 + xr - z)^2*(1 + z)^2) + 
     ((-4 + 12*xr - 21*xr^2 + 34*xr^3 - 33*xr^4 + 12*xr^5 - 13*z + 37*xr*z - 
        66*xr^2*z + 94*xr^3*z - 62*xr^4*z + 10*xr^5*z - 15*z^2 + 39*xr*z^2 - 
        41*xr^2*z^2 + 29*xr^3*z^2 - 4*xr^4*z^2 - 7*z^3 + 15*xr*z^3 + 
        4*xr^2*z^3 - 4*xr^3*z^3 - z^4 + xr*z^4)*G0[1 + z, 1 + z, xr])/
      ((-1 + xr)^2*(-1 + xr - z)*(1 + z)^2) + 
     G0[-1, z]*(-1/12*(-129 - 28*Pi^2 + 450*xr + 112*Pi^2*xr - 396*xr^2 - 
          164*Pi^2*xr^2 - 336*xr^3 + 96*Pi^2*xr^3 + 819*xr^4 - 4*Pi^2*xr^4 - 
          522*xr^5 - 16*Pi^2*xr^5 + 114*xr^6 + 4*Pi^2*xr^6 - 762*z - 
          168*Pi^2*z + 2091*xr*z + 588*Pi^2*xr*z - 477*xr^2*z - 
          740*Pi^2*xr^2*z - 4041*xr^3*z + 384*Pi^2*xr^3*z + 5505*xr^4*z - 
          88*Pi^2*xr^4*z - 2862*xr^5*z + 68*Pi^2*xr^5*z + 546*xr^6*z - 
          60*Pi^2*xr^6*z + 16*Pi^2*xr^7*z - 1863*z^2 - 420*Pi^2*z^2 + 
          3675*xr*z^2 + 1260*Pi^2*xr*z^2 + 2580*xr^2*z^2 - 
          1304*Pi^2*xr^2*z^2 - 11883*xr^3*z^2 + 480*Pi^2*xr^3*z^2 + 
          11115*xr^4*z^2 + 44*Pi^2*xr^4*z^2 - 4098*xr^5*z^2 - 
          124*Pi^2*xr^5*z^2 + 474*xr^6*z^2 + 96*Pi^2*xr^6*z^2 - 
          32*Pi^2*xr^7*z^2 - 2400*z^3 - 560*Pi^2*z^3 + 2760*xr*z^3 + 
          1400*Pi^2*xr*z^3 + 7224*xr^2*z^3 - 1096*Pi^2*xr^2*z^3 - 
          15129*xr^3*z^3 + 80*Pi^2*xr^3*z^3 + 9537*xr^4*z^3 + 
          416*Pi^2*xr^4*z^3 - 2058*xr^5*z^3 - 352*Pi^2*xr^5*z^3 + 
          66*xr^6*z^3 + 112*Pi^2*xr^6*z^3 - 1695*z^4 - 420*Pi^2*z^4 + 
          360*xr*z^4 + 840*Pi^2*xr*z^4 + 7416*xr^2*z^4 - 404*Pi^2*xr^2*z^4 - 
          9507*xr^3*z^4 - 240*Pi^2*xr^3*z^4 + 3756*xr^4*z^4 + 
          368*Pi^2*xr^4*z^4 - 360*xr^5*z^4 - 144*Pi^2*xr^5*z^4 + 
          24*xr^6*z^4 - 594*z^5 - 168*Pi^2*z^5 - 645*xr*z^5 + 
          252*Pi^2*xr*z^5 + 3543*xr^2*z^5 - 20*Pi^2*xr^2*z^5 - 
          3018*xr^3*z^5 - 144*Pi^2*xr^3*z^5 + 762*xr^4*z^5 + 
          80*Pi^2*xr^4*z^5 - 60*xr^5*z^5 - 57*z^6 - 28*Pi^2*z^6 - 
          309*xr*z^6 + 28*Pi^2*xr*z^6 + 744*xr^2*z^6 + 16*Pi^2*xr^2*z^6 - 
          510*xr^3*z^6 - 16*Pi^2*xr^3*z^6 + 126*xr^4*z^6 + 12*z^7 - 
          30*xr*z^7 + 54*xr^2*z^7 - 48*xr^3*z^7 + 12*xr^4*z^7)/
         ((-1 + xr)^2*(1 + z)^3*(1 - xr + z)^3) + 
       ((-4 + 8*xr + 5*xr^2 - 23*xr^3 + 19*xr^4 - 5*xr^5 - 19*z + 36*xr*z + 
          16*xr^2*z - 80*xr^3*z + 63*xr^4*z - 16*xr^5*z - 35*z^2 + 
          65*xr*z^2 + 6*xr^2*z^2 - 89*xr^3*z^2 + 64*xr^4*z^2 - 9*xr^5*z^2 - 
          2*xr^6*z^2 - 30*z^3 + 60*xr*z^3 - 33*xr^2*z^3 - 23*xr^3*z^3 + 
          33*xr^4*z^3 - 18*xr^5*z^3 + 7*xr^6*z^3 - 10*z^4 + 30*xr*z^4 - 
          50*xr^2*z^4 + 19*xr^3*z^4 + 14*xr^4*z^4 - 11*xr^5*z^4 + z^5 + 
          8*xr*z^5 - 27*xr^2*z^5 + 13*xr^3*z^5 + xr^4*z^5 + z^6 + xr*z^6 - 
          5*xr^2*z^6 + 3*xr^3*z^6)*G0[0, xr])/((-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^3) - ((4 + 4*xr - 34*xr^2 + 50*xr^3 - 34*xr^4 + 10*xr^5 + 
          8*z + 19*xr*z - 60*xr^2*z + 33*xr^3*z + 14*xr^4*z - 14*xr^5*z + 
          28*xr*z^2 - 36*xr^2*z^2 + 12*xr^3*z^2 - 4*xr^4*z^2 + 4*xr^5*z^2 - 
          8*z^3 + 15*xr*z^3 - 4*xr^2*z^3 + xr^3*z^3 - 4*z^4 + 2*xr*z^4 + 
          6*xr^2*z^4 - 4*xr^3*z^4)*G0[1, xr])/((-1 + xr)^2*(-1 + xr - z)*
         (1 + z)^2) - ((-1 - z + xr*z)*(-3 - 6*z + 2*xr*z - 2*xr^2*z - 
          3*z^2 + 2*xr*z^2 + xr^2*z^2)*G0[1 + z^(-1), xr])/
        ((-1 + xr)*(1 + z)^3) + ((7 - 31*xr + 61*xr^2 - 77*xr^3 + 70*xr^4 - 
          40*xr^5 + 10*xr^6 + 34*z - 144*xr*z + 237*xr^2*z - 201*xr^3*z + 
          93*xr^4*z - 15*xr^5*z - 4*xr^6*z + 65*z^2 - 265*xr*z^2 + 
          363*xr^2*z^2 - 201*xr^3*z^2 + 17*xr^4*z^2 + 31*xr^5*z^2 - 
          10*xr^6*z^2 + 60*z^3 - 240*xr*z^3 + 276*xr^2*z^3 - 117*xr^3*z^3 + 
          4*xr^4*z^3 + 8*xr^5*z^3 + xr^6*z^3 + 25*z^4 - 105*xr*z^4 + 
          105*xr^2*z^4 - 49*xr^3*z^4 + 9*xr^4*z^4 - xr^5*z^4 + 2*z^5 - 
          16*xr*z^5 + 15*xr^2*z^5 - 8*xr^3*z^5 - xr^4*z^5 - z^6 + xr*z^6 - 
          xr^2*z^6 + xr^3*z^6)*G0[1 + z, xr])/((-1 + xr)^2*(-1 + xr - z)^2*
         (1 + z)^3) - (xr*z*(-1 - 2*z - z^2 + 3*xr^2*z^2)*
         G0[-((1 + z)/z), xr])/((-1 + xr)*(1 + z)^3) - 
       (4*xr^2*(1 + 2*z + xr*z + 2*z^2 + z^3)*G0[0, 0, xr])/
        ((-1 + xr)*(1 + z)^3) - ((-9 - 15*xr^2 - 27*z - 41*xr^2*z - 
          8*xr^3*z - 27*z^2 - 47*xr^2*z^2 + 16*xr^3*z^2 - 9*z^3 - 
          21*xr^2*z^3)*G0[0, 1, xr])/((-1 + xr)*(1 + z)^3) + 
       (4*xr^2*(-1 + xr - z)*z*G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^3) + 
       (2*(-2 - 4*xr^2 - 6*z - 10*xr^2*z - 4*xr^3*z - 6*z^2 - 13*xr^2*z^2 + 
          8*xr^3*z^2 - 2*z^3 - 7*xr^2*z^3)*G0[0, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^3) + ((8 + 2*xr + 8*xr^2 + 24*z + 7*xr*z + 
          19*xr^2*z + 4*xr^3*z + 24*z^2 + 8*xr*z^2 + 18*xr^2*z^2 + 8*z^3 + 
          3*xr*z^3 + 7*xr^2*z^3)*G0[1, 0, xr])/((-1 + xr)*(1 + z)^3) - 
       ((-32 + 2*xr + 16*xr^2 - 32*z + 3*xr*z + 15*xr^2*z)*G0[1, 1, xr])/
        ((-1 + xr)*(1 + z)) - (4*xr^2*(-1 + xr - z)*z*G0[1, 1 + z^(-1), xr])/
        ((-1 + xr)*(1 + z)^3) + (8*(1 + xr^2)*G0[1, 1 + z, xr])/(-1 + xr) - 
       ((2 + 2*xr + 2*xr^2 + 2*z + 3*xr*z + xr^2*z)*G0[1 + z, 0, xr])/
        ((-1 + xr)*(1 + z)) + ((2 - 2*xr + 2*xr^2 + 6*z - 7*xr*z + 
          11*xr^2*z - 8*xr^3*z + 6*z^2 - 8*xr*z^2 + 6*xr^2*z^2 + 
          16*xr^3*z^2 + 2*z^3 - 3*xr*z^3 - 3*xr^2*z^3)*G0[1 + z, 1, xr])/
        ((-1 + xr)*(1 + z)^3) - (2*xr*(-2 - 7*z + 3*xr*z - 4*xr^2*z - 8*z^2 + 
          xr*z^2 + 8*xr^2*z^2 - 3*z^3 - 2*xr*z^3)*G0[1 + z, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^3)) + G0[0, z]*
      ((-84 - 16*Pi^2 + 336*xr + 64*Pi^2*xr - 504*xr^2 - 96*Pi^2*xr^2 + 
         336*xr^3 + 64*Pi^2*xr^3 - 84*xr^4 - 16*Pi^2*xr^4 - 492*z - 
         96*Pi^2*z + 1518*xr*z + 336*Pi^2*xr*z - 1230*xr^2*z - 
         416*Pi^2*xr^2*z - 702*xr^3*z + 160*Pi^2*xr^3*z + 1686*xr^4*z + 
         112*Pi^2*xr^4*z - 984*xr^5*z - 160*Pi^2*xr^5*z + 204*xr^6*z + 
         80*Pi^2*xr^6*z - 16*Pi^2*xr^7*z - 1188*z^2 - 240*Pi^2*z^2 + 
         2520*xr*z^2 + 720*Pi^2*xr*z^2 + 519*xr^2*z^2 - 704*Pi^2*xr^2*z^2 - 
         5178*xr^3*z^2 + 80*Pi^2*xr^3*z^2 + 4791*xr^4*z^2 + 
         336*Pi^2*xr^4*z^2 - 1596*xr^5*z^2 - 256*Pi^2*xr^5*z^2 + 
         132*xr^6*z^2 + 64*Pi^2*xr^6*z^2 - 1500*z^3 - 320*Pi^2*z^3 + 
         1590*xr*z^3 + 800*Pi^2*xr*z^3 + 4350*xr^2*z^3 - 576*Pi^2*xr^2*z^3 - 
         8241*xr^3*z^3 - 80*Pi^2*xr^3*z^3 + 4449*xr^4*z^3 + 
         272*Pi^2*xr^4*z^3 - 600*xr^5*z^3 - 96*Pi^2*xr^5*z^3 - 48*xr^6*z^3 - 
         1020*z^4 - 240*Pi^2*z^4 - 240*xr*z^4 + 480*Pi^2*xr*z^4 + 
         5250*xr^2*z^4 - 224*Pi^2*xr^2*z^4 - 5763*xr^3*z^4 - 
         80*Pi^2*xr^3*z^4 + 1791*xr^4*z^4 + 64*Pi^2*xr^4*z^4 - 48*xr^5*z^4 + 
         24*xr^6*z^4 - 324*z^5 - 96*Pi^2*z^5 - 774*xr*z^5 + 144*Pi^2*xr*z^5 + 
         2706*xr^2*z^5 - 32*Pi^2*xr^2*z^5 - 2037*xr^3*z^5 - 
         16*Pi^2*xr^3*z^5 + 477*xr^4*z^5 - 60*xr^5*z^5 - 12*z^6 - 
         16*Pi^2*z^6 - 312*xr*z^6 + 16*Pi^2*xr*z^6 + 615*xr^2*z^6 - 
         423*xr^3*z^6 + 126*xr^4*z^6 + 12*z^7 - 30*xr*z^7 + 54*xr^2*z^7 - 
         48*xr^3*z^7 + 12*xr^4*z^7)/(12*(-1 + xr)^2*(1 + z)^3*
         (1 - xr + z)^3) + ((-4 + 6*xr + 15*xr^2 - 51*xr^3 + 63*xr^4 - 
          39*xr^5 + 10*xr^6 - 12*z + 5*xr*z + 43*xr^2*z - 53*xr^3*z + 
          3*xr^4*z + 28*xr^5*z - 14*xr^6*z - 8*z^2 - 23*xr*z^2 + 
          49*xr^2*z^2 + 2*xr^3*z^2 - 35*xr^4*z^2 + 11*xr^5*z^2 + 4*xr^6*z^2 + 
          8*z^3 - 39*xr*z^3 + 23*xr^2*z^3 + 11*xr^3*z^3 - 3*xr^4*z^3 - 
          4*xr^5*z^3 + 12*z^4 - 19*xr*z^4 - 4*xr^2*z^4 + 11*xr^3*z^4 - 
          4*xr^4*z^4 + 4*z^5 - 2*xr*z^5 - 6*xr^2*z^5 + 4*xr^3*z^5)*G0[1, xr])/
        ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^2) + 
       ((-1 - z + xr*z)*(-3 - 6*z + 2*xr*z - 2*xr^2*z - 3*z^2 + 2*xr*z^2 + 
          xr^2*z^2)*G0[1 + z^(-1), xr])/((-1 + xr)*(1 + z)^3) - 
       ((6 - 24*xr + 45*xr^2 - 61*xr^3 + 63*xr^4 - 39*xr^5 + 10*xr^6 + 29*z - 
          110*xr*z + 171*xr^2*z - 151*xr^3*z + 80*xr^4*z - 15*xr^5*z - 
          4*xr^6*z + 55*z^2 - 199*xr*z^2 + 255*xr^2*z^2 - 143*xr^3*z^2 + 
          14*xr^4*z^2 + 28*xr^5*z^2 - 10*xr^6*z^2 + 50*z^3 - 176*xr*z^3 + 
          188*xr^2*z^3 - 86*xr^3*z^3 + 9*xr^4*z^3 + 6*xr^5*z^3 + xr^6*z^3 + 
          20*z^4 - 74*xr*z^4 + 69*xr^2*z^4 - 41*xr^3*z^4 + 11*xr^4*z^4 - 
          xr^5*z^4 + z^5 - 10*xr*z^5 + 9*xr^2*z^5 - 7*xr^3*z^5 - xr^4*z^5 - 
          z^6 + xr*z^6 - xr^2*z^6 + xr^3*z^6)*G0[1 + z, xr])/
        ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
       (xr*z*(-1 - 2*z - z^2 + 3*xr^2*z^2)*G0[-((1 + z)/z), xr])/
        ((-1 + xr)*(1 + z)^3) + (4*xr^2*(-1 + xr - z)*z*G0[0, 0, xr])/
        ((-1 + xr)*(1 + z)^3) + ((-3 - 5*xr^2 - 9*z - 11*xr^2*z - 8*xr^3*z - 
          9*z^2 - 17*xr^2*z^2 + 16*xr^3*z^2 - 3*z^3 - 11*xr^2*z^3)*
         G0[0, 1, xr])/((-1 + xr)*(1 + z)^3) - 
       (4*xr^2*(-1 + xr - z)*z*G0[0, 1 + z^(-1), xr])/((-1 + xr)*(1 + z)^3) - 
       ((-3 - 5*xr^2 - 9*z - 11*xr^2*z - 8*xr^3*z - 9*z^2 - 17*xr^2*z^2 + 
          16*xr^3*z^2 - 3*z^3 - 11*xr^2*z^3)*G0[0, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^3) - (xr*(2 + 7*z - 5*xr*z + 4*xr^2*z + 8*z^2 - 
          6*xr*z^2 + 3*z^3 - xr*z^3)*G0[1, 0, xr])/((-1 + xr)*(1 + z)^3) + 
       ((-20 + 2*xr + 4*xr^2 - 20*z + 3*xr*z + 3*xr^2*z)*G0[1, 1, xr])/
        ((-1 + xr)*(1 + z)) + (4*xr^2*(-1 + xr - z)*z*G0[1, 1 + z^(-1), xr])/
        ((-1 + xr)*(1 + z)^3) - (6*(1 + xr^2)*G0[1, 1 + z, xr])/(-1 + xr) - 
       (xr*(-2 - 3*z + xr*z)*G0[1 + z, 0, xr])/((-1 + xr)*(1 + z)) - 
       (xr*(-2 - 7*z + 5*xr*z - 8*xr^2*z - 8*z^2 + 16*xr^2*z^2 - 3*z^3 - 
          5*xr*z^3)*G0[1 + z, 1, xr])/((-1 + xr)*(1 + z)^3) + 
       (2*(1 - 2*xr + xr^2 + 3*z - 7*xr*z + 6*xr^2*z - 4*xr^3*z + 3*z^2 - 
          8*xr*z^2 + 4*xr^2*z^2 + 8*xr^3*z^2 + z^3 - 3*xr*z^3 - xr^2*z^3)*
         G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^3)) + 
     (2*xr*z*(-1 - 2*z - z^2 + 3*xr^2*z^2)*G0[-((1 + z)/z), 0, xr])/
      ((-1 + xr)*(1 + z)^3) - (xr*z*(-1 - 2*z - z^2 + 3*xr^2*z^2)*
       G0[-((1 + z)/z), 1 + z, xr])/((-1 + xr)*(1 + z)^3) - 
     (2*(-1 - 5*xr^2 - 3*z - 17*xr^2*z + 2*xr^3*z - 3*z^2 - 17*xr^2*z^2 - 
        z^3 - 5*xr^2*z^3)*G0[-1, -1, -1, z])/((-1 + xr)*(1 + z)^3) + 
     ((-1 - 7*xr^2 - 3*z - 25*xr^2*z + 4*xr^3*z - 3*z^2 - 25*xr^2*z^2 - z^3 - 
        7*xr^2*z^3)*G0[-1, -1, 0, z])/((-1 + xr)*(1 + z)^3) - 
     ((7 + xr^2)*G0[-1, 0, -1, z])/(-1 + xr) - 
     (2*(-3 + xr^2)*G0[-1, 0, 0, z])/(-1 + xr) + 
     (2*(-8 - 24*z + 4*xr^2*z - 6*xr^3*z - 24*z^2 + xr^2*z^2 + 8*xr^3*z^2 - 
        8*z^3 - 3*xr^2*z^3)*G0[0, -1, -1, z])/((-1 + xr)*(1 + z)^3) - 
     (4*(1 + xr^2)*G0[0, -1, 0, xr])/(-1 + xr) - 
     (2*(-6 - 18*z + 4*xr^2*z - 6*xr^3*z - 18*z^2 + xr^2*z^2 + 8*xr^3*z^2 - 
        6*z^3 - 3*xr^2*z^3)*G0[0, -1, 0, z])/((-1 + xr)*(1 + z)^3) + 
     (16*G0[0, 0, -1, z])/(-1 + xr) + 
     ((-1 + 9*xr^2 - 3*z + 19*xr^2*z + 8*xr^3*z - 3*z^2 + 19*xr^2*z^2 - z^3 + 
        9*xr^2*z^3)*G0[0, 0, 0, xr])/(2*(-1 + xr)*(1 + z)^3) - 
     (12*G0[0, 0, 0, z])/(-1 + xr) - 
     (2*(3 + 7*xr^2 + 9*z + 23*xr^2*z - 4*xr^3*z + 9*z^2 + 20*xr^2*z^2 + 
        8*xr^3*z^2 + 3*z^3 + 4*xr^2*z^3)*G0[0, 0, 1, xr])/
      ((-1 + xr)*(1 + z)^3) + (2*(1 + 3*xr^2 + 3*z + 13*xr^2*z - 8*xr^3*z + 
        3*z^2 + 7*xr^2*z^2 + 16*xr^3*z^2 + z^3 - 3*xr^2*z^3)*
       G0[0, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^3) - 
     (3*(3 + 5*xr^2)*G0[0, 1, 0, xr])/(-1 + xr) + 
     ((17 + 25*xr^2 + 51*z + 79*xr^2*z - 8*xr^3*z + 51*z^2 + 73*xr^2*z^2 + 
        16*xr^3*z^2 + 17*z^3 + 19*xr^2*z^3)*G0[0, 1, 1, xr])/
      ((-1 + xr)*(1 + z)^3) - ((3 + 5*xr^2 + 9*z + 19*xr^2*z - 8*xr^3*z + 
        9*z^2 + 13*xr^2*z^2 + 16*xr^3*z^2 + 3*z^3 - xr^2*z^3)*
       G0[0, 1, 1 + z, xr])/((-1 + xr)*(1 + z)^3) - 
     (4*xr^2*(-1 + xr - z)*z*G0[0, -((-1 - z)/z), 0, xr])/
      ((-1 + xr)*(1 + z)^3) - (2*(-2 - 4*xr^2 - 6*z - 10*xr^2*z - 4*xr^3*z - 
        6*z^2 - 13*xr^2*z^2 + 8*xr^3*z^2 - 2*z^3 - 7*xr^2*z^3)*
       G0[0, 1 + z, 0, xr])/((-1 + xr)*(1 + z)^3) + 
     (2*(-2 - 4*xr^2 - 6*z - 10*xr^2*z - 4*xr^3*z - 6*z^2 - 13*xr^2*z^2 + 
        8*xr^3*z^2 - 2*z^3 - 7*xr^2*z^3)*G0[0, 1 + z, 1, xr])/
      ((-1 + xr)*(1 + z)^3) - (2*(2 + 2*xr^2 + 6*z + 8*xr^2*z - 4*xr^3*z + 
        6*z^2 + 5*xr^2*z^2 + 8*xr^3*z^2 + 2*z^3 - xr^2*z^3)*
       G0[0, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^3) - 
     ((7 + 6*xr + 7*xr^2 + 21*z + 21*xr*z + 14*xr^2*z + 4*xr^3*z + 21*z^2 + 
        24*xr*z^2 + 11*xr^2*z^2 + 7*z^3 + 9*xr*z^3 + 4*xr^2*z^3)*
       G0[1, 0, 0, xr])/((-1 + xr)*(1 + z)^3) + 
     (2*(8 + 2*xr + 8*xr^2 + 8*z + 3*xr*z + 7*xr^2*z)*G0[1, 0, 1, xr])/
      ((-1 + xr)*(1 + z)) - ((6 - 2*xr + 6*xr^2 + 18*z - 7*xr*z + 15*xr^2*z + 
        4*xr^3*z + 18*z^2 - 8*xr*z^2 + 16*xr^2*z^2 + 6*z^3 - 3*xr*z^3 + 
        7*xr^2*z^3)*G0[1, 0, 1 + z, xr])/((-1 + xr)*(1 + z)^3) + 
     ((18 + 2*xr + 18*xr^2 + 18*z + 3*xr*z + 17*xr^2*z)*G0[1, 1, 0, xr])/
      ((-1 + xr)*(1 + z)) - 24*(1 + xr)*G0[1, 1, 1, xr] + 
     ((8 - 2*xr + 8*xr^2 + 8*z - 3*xr*z + 9*xr^2*z)*G0[1, 1, 1 + z, xr])/
      ((-1 + xr)*(1 + z)) + (4*xr^2*(-1 + xr - z)*z*G0[1, -((-1 - z)/z), 0, 
        xr])/((-1 + xr)*(1 + z)^3) - 
     (2*(4 - 2*xr + 4*xr^2 + 4*z - 3*xr*z + 5*xr^2*z)*G0[1, 1 + z, 0, xr])/
      ((-1 + xr)*(1 + z)) + (2*(4 - 2*xr + 4*xr^2 + 4*z - 3*xr*z + 5*xr^2*z)*
       G0[1, 1 + z, 1, xr])/((-1 + xr)*(1 + z)) + 
     (2*(1 + xr^2 + 3*z + xr^2*z + 2*xr^3*z + 3*z^2 + xr^2*z^2 + z^3 + 
        xr^2*z^3)*G0[1, 1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^3) + 
     ((2 + 2*xr + 2*xr^2 + 2*z + 3*xr*z + xr^2*z)*G0[1 + z, 0, 0, xr])/
      ((-1 + xr)*(1 + z)) + (2*(-2 - 2*xr - 2*xr^2 - 6*z - 7*xr*z - 
        3*xr^2*z - 4*xr^3*z - 6*z^2 - 8*xr*z^2 - 5*xr^2*z^2 + 8*xr^3*z^2 - 
        2*z^3 - 3*xr*z^3 - 4*xr^2*z^3)*G0[1 + z, 0, 1, xr])/
      ((-1 + xr)*(1 + z)^3) - (xr*(2 + 7*z + 11*xr*z - 20*xr^2*z + 8*z^2 - 
        2*xr*z^2 + 32*xr^2*z^2 + 3*z^3 - 13*xr*z^3)*G0[1 + z, 0, 1 + z, xr])/
      ((-1 + xr)*(1 + z)^3) - ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + 3*xr^2*z)*
       G0[1 + z, 1, 0, xr])/((-1 + xr)*(1 + z)) - 
     (2*(-2 - 2*xr^2 - 6*z - 4*xr^2*z - 4*xr^3*z - 6*z^2 - 7*xr^2*z^2 + 
        8*xr^3*z^2 - 2*z^3 - 5*xr^2*z^3)*G0[1 + z, 1, 1, xr])/
      ((-1 + xr)*(1 + z)^3) + ((-2 - 2*xr - 2*xr^2 - 6*z - 7*xr*z - xr^2*z - 
        8*xr^3*z - 6*z^2 - 8*xr*z^2 - 6*xr^2*z^2 + 16*xr^3*z^2 - 2*z^3 - 
        3*xr*z^3 - 7*xr^2*z^3)*G0[1 + z, 1, 1 + z, xr])/
      ((-1 + xr)*(1 + z)^3) + (2*xr*(-2 - 7*z + 3*xr*z - 4*xr^2*z - 8*z^2 + 
        xr*z^2 + 8*xr^2*z^2 - 3*z^3 - 2*xr*z^3)*G0[1 + z, 1 + z, 0, xr])/
      ((-1 + xr)*(1 + z)^3) - (2*xr*(-2 - 7*z + 3*xr*z - 4*xr^2*z - 8*z^2 + 
        xr*z^2 + 8*xr^2*z^2 - 3*z^3 - 2*xr*z^3)*G0[1 + z, 1 + z, 1, xr])/
      ((-1 + xr)*(1 + z)^3) + (2*(-1 + 2*xr - xr^2 - 3*z + 7*xr*z - 
        6*xr^3*z - 3*z^2 + 8*xr*z^2 - 4*xr^2*z^2 + 8*xr^3*z^2 - z^3 + 
        3*xr*z^3 - 5*xr^2*z^3)*G0[1 + z, 1 + z, 1 + z, xr])/
      ((-1 + xr)*(1 + z)^3) + (-255 - 40*Pi^2 + 1083*xr + 120*Pi^2*xr - 
       1899*xr^2 - 136*Pi^2*xr^2 + 1749*xr^3 + 184*Pi^2*xr^3 - 858*xr^4 - 
       336*Pi^2*xr^4 + 180*xr^5 + 304*Pi^2*xr^5 - 96*Pi^2*xr^6 - 1275*z - 
       204*Pi^2*z + 4833*xr*z + 580*Pi^2*xr*z - 7521*xr^2*z - 
       628*Pi^2*xr^2*z + 6087*xr^3*z + 764*Pi^2*xr^3*z - 2568*xr^4*z - 
       1120*Pi^2*xr^4*z + 444*xr^5*z + 784*Pi^2*xr^5*z - 176*Pi^2*xr^6*z - 
       2550*z^2 - 420*Pi^2*z^2 + 8502*xr*z^2 + 1124*Pi^2*xr*z^2 - 
       11526*xr^2*z^2 - 1100*Pi^2*xr^2*z^2 + 7986*xr^3*z^2 + 
       1016*Pi^2*xr^3*z^2 - 2760*xr^4*z^2 - 1120*Pi^2*xr^4*z^2 + 
       348*xr^5*z^2 + 588*Pi^2*xr^5*z^2 - 88*Pi^2*xr^6*z^2 - 2550*z^3 - 
       440*Pi^2*z^3 + 7338*xr*z^3 + 1096*Pi^2*xr*z^3 - 8442*xr^2*z^3 - 
       892*Pi^2*xr^2*z^3 + 4830*xr^3*z^3 + 464*Pi^2*xr^3*z^3 - 
       1260*xr^4*z^3 - 304*Pi^2*xr^4*z^3 + 84*xr^5*z^3 + 88*Pi^2*xr^5*z^3 + 
       4*Pi^2*xr^6*z^3 - 1275*z^4 - 240*Pi^2*z^4 + 3087*xr*z^4 + 
       544*Pi^2*xr*z^4 - 2895*xr^2*z^4 - 316*Pi^2*xr^2*z^4 + 1305*xr^3*z^4 + 
       16*Pi^2*xr^3*z^4 - 222*xr^4*z^4 + 36*Pi^2*xr^4*z^4 - 8*Pi^2*xr^5*z^4 - 
       255*z^5 - 60*Pi^2*z^5 + 501*xr*z^5 + 116*Pi^2*xr*z^5 - 357*xr^2*z^5 - 
       32*Pi^2*xr^2*z^5 + 123*xr^3*z^5 - 12*Pi^2*xr^3*z^5 - 12*xr^4*z^5 + 
       4*Pi^2*xr^4*z^5 - 4*Pi^2*z^6 + 4*Pi^2*xr*z^6 - 168*Zeta[3] + 
       504*xr*Zeta[3] - 240*xr^2*Zeta[3] - 624*xr^3*Zeta[3] + 
       792*xr^4*Zeta[3] - 264*xr^5*Zeta[3] - 840*z*Zeta[3] + 
       2184*xr*z*Zeta[3] - 240*xr^2*z*Zeta[3] - 4368*xr^3*z*Zeta[3] + 
       5496*xr^4*z*Zeta[3] - 2808*xr^5*z*Zeta[3] + 576*xr^6*z*Zeta[3] - 
       1680*z^2*Zeta[3] + 3696*xr*z^2*Zeta[3] + 552*xr^2*z^2*Zeta[3] - 
       6024*xr^3*z^2*Zeta[3] + 2952*xr^4*z^2*Zeta[3] + 
       1656*xr^5*z^2*Zeta[3] - 1152*xr^6*z^2*Zeta[3] - 1680*z^3*Zeta[3] + 
       3024*xr*z^3*Zeta[3] + 696*xr^2*z^3*Zeta[3] - 1272*xr^3*z^3*Zeta[3] - 
       3240*xr^4*z^3*Zeta[3] + 2472*xr^5*z^3*Zeta[3] - 840*z^4*Zeta[3] + 
       1176*xr*z^4*Zeta[3] - 24*xr^2*z^4*Zeta[3] + 1176*xr^3*z^4*Zeta[3] - 
       1488*xr^4*z^4*Zeta[3] - 168*z^5*Zeta[3] + 168*xr*z^5*Zeta[3] - 
       168*xr^2*z^5*Zeta[3] + 168*xr^3*z^5*Zeta[3])/(24*(-1 + xr)^2*(1 + z)^3*
       (1 - xr + z)^2) + DD[0, 1 - xr]*((-2*(27 + 4*Pi^2 + 3*z)*G0[-1, z])/
        3 + ((21 + 4*Pi^2 + 6*z)*G0[0, z])/3 + 8*(1 + z)*G0[-1, -1, z] - 
       6*z*G0[-1, 0, z] - 2*(-2 + 3*z)*G0[0, -1, z] + 
       2*(-3 + 2*z)*G0[0, 0, z] - 8*G0[-1, 0, -1, z] + 8*G0[-1, 0, 0, z] - 
       16*G0[0, -1, -1, z] + 12*G0[0, -1, 0, z] + 16*G0[0, 0, -1, z] - 
       12*G0[0, 0, 0, z] + (4*(6 + Pi^2 + 12*Zeta[3]))/3) + 
     delta[1 - xr]*(-1/2*(Pi^2*z*(-1 - 2*z + 2*z^2)*G0[-1/2, z])/(1 + z)^3 + 
       (2*Pi^2*(-1 + 3*z)*G0[0, 2])/(1 + z) + 
       (Pi^2*(-1 + z)*(5 + 4*z + z^2)*G0[1, z])/(3*(1 + z)^2) + 
       ((-105 - 16*Pi^2 + 27*z - 16*Pi^2*z - 15*z^2 + 3*z^3)*G0[-1, -1, z])/
        (6*(1 + z)) - ((-114 - 16*Pi^2 + 9*z - 16*Pi^2*z - 24*z^2 + 3*z^3)*
         G0[-1, 0, z])/(6*(1 + z)) - ((-51 - 8*Pi^2 - 303*z - 16*Pi^2*z - 
          330*z^2 - 44*Pi^2*z^2 - 102*z^3 + 4*Pi^2*z^3 - 21*z^4 + 3*z^5)*
         G0[0, -1, z])/(6*(1 + z)^3) + 
       ((-93 - 8*Pi^2 - 597*z - 16*Pi^2*z - 687*z^2 - 44*Pi^2*z^2 - 249*z^3 + 
          4*Pi^2*z^3 - 60*z^4 + 6*z^5)*G0[0, 0, z])/(12*(1 + z)^3) - 
       (2*Pi^2*(1 + 3*z + 5*z^2 + z^3)*G0[0, 1, z])/(3*(1 + z)^3) - 
       ((2 + 17*z - 12*z^2 + z^3)*G0[-1, 0, -1, z])/(1 + z)^2 + 
       ((2 + 17*z - 12*z^2 + z^3)*G0[-1, 0, 0, z])/(1 + z)^2 - 
       (z*(-1 - 2*z + 2*z^2)*G0[-1/2, -1, -1, z])/(1 + z)^3 + 
       (z*(-1 - 2*z + 2*z^2)*G0[-1/2, -1, 0, z])/(1 + z)^3 + 
       (z*(-1 - 2*z + 2*z^2)*G0[-1/2, 0, -1, z])/(1 + z)^3 - 
       (z*(-1 - 2*z + 2*z^2)*G0[-1/2, 0, 0, z])/(1 + z)^3 - 
       (2*(7 + 4*z + 17*z^2 + 19*z^3 + 2*z^4)*G0[0, -1, -1, z])/(1 + z)^3 + 
       ((11 - z + 25*z^2 + 35*z^3 + 4*z^4)*G0[0, -1, 0, z])/(1 + z)^3 + 
       (z*(18 + 46*z + 29*z^2 + 10*z^3)*G0[0, 0, -1, z])/(1 + z)^3 - 
       ((-3 + 9*z + 37*z^2 + 26*z^3 + 10*z^4)*G0[0, 0, 0, z])/(1 + z)^3 - 
       (4*(-1 + z)*(5 + 4*z + z^2)*G0[1, 0, -1, z])/(1 + z)^2 + 
       (4*(-1 + z)*(5 + 4*z + z^2)*G0[1, 0, 0, z])/(1 + z)^2 - 
       8*G0[-1, 0, 0, -1, z] + 8*G0[-1, 0, 0, 0, z] - 
       (2*(-2 - 4*z - 15*z^2 + z^3)*G0[0, -1, 0, -1, z])/(1 + z)^3 + 
       (2*(-2 - 4*z - 15*z^2 + z^3)*G0[0, -1, 0, 0, z])/(1 + z)^3 + 
       (4*(1 + 5*z - 6*z^2 + 4*z^3)*G0[0, 0, -1, -1, z])/(1 + z)^3 - 
       (4*(1 + 5*z - 6*z^2 + 4*z^3)*G0[0, 0, -1, 0, z])/(1 + z)^3 - 
       12*G0[0, 0, 0, -1, z] + 12*G0[0, 0, 0, 0, z] + 
       (8*(1 + 3*z + 5*z^2 + z^3)*G0[0, 1, 0, -1, z])/(1 + z)^3 - 
       (8*(1 + 3*z + 5*z^2 + z^3)*G0[0, 1, 0, 0, z])/(1 + z)^3 + 
       (G0[-1, z]*(-39 + 4*Pi^2 - 129*z - 20*Pi^2*z - 141*z^2 + 60*Pi^2*z^2 - 
          51*z^3 + 4*Pi^2*z^3 + 240*Zeta[3] + 480*z*Zeta[3] + 
          240*z^2*Zeta[3]))/(12*(1 + z)^2) - 
       (G0[0, z]*(57 + 4*Pi^2 + 69*z + 36*Pi^2*z - 135*z^2 + 160*Pi^2*z^2 - 
          249*z^3 + 100*Pi^2*z^3 - 102*z^4 + 20*Pi^2*z^4 + 336*Zeta[3] + 
          1392*z*Zeta[3] - 144*z^2*Zeta[3] + 912*z^3*Zeta[3]))/
        (24*(1 + z)^3) - (-19395 - 4320*Pi^2 + 376*Pi^4 - 58185*z - 
         8760*Pi^2*z + 856*Pi^4*z - 58185*z^2 + 3720*Pi^2*z^2 + 
         2112*Pi^4*z^2 - 19395*z^3 + 8280*Pi^2*z^3 - 32*Pi^4*z^3 + 
         120*Pi^2*z^4 + 35280*Zeta[3] + 120240*z*Zeta[3] - 3600*z^2*Zeta[3] - 
         95760*z^3*Zeta[3] - 11520*z^4*Zeta[3])/(1440*(1 + z)^3))) + 
   Cf*(Nf*tr*((245 - 12*Pi^2 - 304*xr + 24*Pi^2*xr - 429*xr^2 + 790*xr^3 - 
         24*Pi^2*xr^3 - 302*xr^4 + 12*Pi^2*xr^4 + 490*z - 24*Pi^2*z - 
         310*xr*z + 24*Pi^2*xr*z - 670*xr^2*z + 24*Pi^2*xr^2*z + 490*xr^3*z - 
         24*Pi^2*xr^3*z + 245*z^2 - 12*Pi^2*z^2 - 6*xr*z^2 - 131*xr^2*z^2 + 
         12*Pi^2*xr^2*z^2)/(54*(-1 + xr)*(1 - xr + z)^2) + 
       (8*DD[2, 1 - xr])/3 - ((-10 + 36*xr - 63*xr^2 + 73*xr^3 - 51*xr^4 + 
          15*xr^5 - 30*z + 86*xr*z - 129*xr^2*z + 135*xr^3*z - 77*xr^4*z + 
          15*xr^5*z - 30*z^2 + 64*xr*z^2 - 73*xr^2*z^2 + 65*xr^3*z^2 - 
          26*xr^4*z^2 - 10*z^3 + 14*xr*z^3 - 7*xr^2*z^3 + 9*xr^3*z^3)*
         G0[0, xr])/(3*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)) + 
       DD[1, 1 - xr]*(-64/9 + (16*G0[-1, z])/3 - (8*G0[0, z])/3) + 
       (2*(13 + 5*xr - 46*xr^2 + 28*xr^3 + 26*z + 24*xr*z - 50*xr^2*z + 
          13*z^2 + 19*xr*z^2)*G0[1, xr])/(9*(-1 + xr - z)^2) - 
       ((-19 + 37*xr - 46*xr^2 + 28*xr^3 - 25*z + 25*xr*z - 46*xr^2*z + 
          28*xr^3*z - 6*z^2 + 6*xr*z^2)*G0[1 + z, xr])/
        (9*(-1 + xr)^2*(1 + z)) + G0[0, z]*
        (-1/9*(32 - 96*xr + 96*xr^2 - 32*xr^3 + 102*z - 236*xr*z + 
            172*xr^2*z - 44*xr^3*z + 6*xr^4*z + 114*z^2 - 190*xr*z^2 + 
            109*xr^2*z^2 - 39*xr^3*z^2 + 6*xr^4*z^2 + 50*z^3 - 56*xr*z^3 + 
            33*xr^2*z^3 - 9*xr^3*z^3 + 6*z^4 - 6*xr*z^4)/
           ((-1 + xr)^2*(-1 + xr - z)^2*(1 + z)) + (2*(-3 + xr^2)*G0[1, xr])/
          (3*(-1 + xr)) - (2*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr))) + 
       G0[-1, z]*((45 - 117*xr + 53*xr^2 + 93*xr^3 - 102*xr^4 + 28*xr^5 + 
           141*z - 285*xr*z + 57*xr^2*z + 205*xr^3*z - 146*xr^4*z + 
           28*xr^5*z + 153*z^2 - 225*xr*z^2 + 12*xr^2*z^2 + 104*xr^3*z^2 - 
           44*xr^4*z^2 + 63*z^3 - 63*xr*z^3 + 8*xr^2*z^3 + 10*xr^3*z^3 + 
           6*z^4 - 6*xr*z^4)/(9*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)) + 
         (4*(1 + xr^2)*G0[0, xr])/(3*(-1 + xr)) - (2*(-5 + 3*xr^2)*G0[1, xr])/
          (3*(-1 + xr)) + (4*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr))) + 
       (16*G0[-1, -1, z])/(3*(-1 + xr)) - (2*(5 + xr^2)*G0[-1, 0, z])/
        (3*(-1 + xr)) - (8*G0[0, -1, z])/(3*(-1 + xr)) - 
       (5*(1 + xr^2)*G0[0, 0, xr])/(3*(-1 + xr)) + (4*G0[0, 0, z])/
        (3*(-1 + xr)) + DD[0, 1 - xr]*((-4*(-47 + 3*Pi^2))/27 - 
         (64*G0[-1, z])/9 + (32*G0[0, z])/9 + (16*G0[-1, -1, z])/3 - 
         (8*G0[-1, 0, z])/3 - (8*G0[0, -1, z])/3 + (4*G0[0, 0, z])/3) + 
       (8*(1 + xr^2)*G0[0, 1, xr])/(3*(-1 + xr)) - 
       (4*(1 + xr^2)*G0[0, 1 + z, xr])/(3*(-1 + xr)) + 
       (2*(1 + xr^2)*G0[1, 0, xr])/(-1 + xr) - (8*(1 + xr)*G0[1, 1, xr])/3 + 
       (2*(1 + xr^2)*G0[1, 1 + z, xr])/(3*(-1 + xr)) - 
       (4*(1 + xr^2)*G0[1 + z, 0, xr])/(3*(-1 + xr)) + 
       (4*(1 + xr^2)*G0[1 + z, 1, xr])/(3*(-1 + xr)) + 
       delta[1 - xr]*(((-7 - 4*Pi^2 - 19*z)*G0[-1, z])/9 + 
         ((-37 + 8*Pi^2 + 38*z)*G0[0, z])/18 + (4*(1 + z)*G0[-1, -1, z])/3 - 
         (2*(1 + z)*G0[-1, 0, z])/3 + (32*G0[0, -1, z])/9 + 
         ((-29 - 6*z)*G0[0, 0, z])/9 - (8*G0[-1, 0, -1, z])/3 + 
         (8*G0[-1, 0, 0, z])/3 - (8*G0[0, -1, -1, z])/3 + 
         (4*G0[0, -1, 0, z])/3 + (4*G0[0, 0, -1, z])/3 + 
         (711 + 136*Pi^2 - 24*Pi^2*z + 144*Zeta[3])/216)) + 
     Nh*tr*((8*DD[1, 1 - xr]*G0[0, z])/3 + (2*(1 + xr^2)*G0[0, xr]*G0[0, z])/
        (3*(-1 + xr)) + ((1 + xr)*G0[0, z]^2)/3 + 
       G0[0, z]*((5 - 7*xr + 2*xr^3 + 10*z - 8*xr*z - 2*xr^2*z + 5*z^2 - 
           xr*z^2)/(3*(-1 + xr - z)^2) - (4*(1 + xr)*G0[1, xr])/3 + 
         (2*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr))) - 
       (2*(-3 + xr^2)*G0[-1, 0, z])/(3*(-1 + xr)) - 
       (2*(-3 + xr^2)*G0[0, -1, z])/(3*(-1 + xr)) + 
       DD[0, 1 - xr]*((-4*G0[0, z])/3 - (2*G0[0, z]^2)/3 + 
         (8*G0[-1, 0, z])/3 + (8*G0[0, -1, z])/3 - (4*G0[0, 0, z])/3) - 
       (2*(3 + xr^2)*G0[0, 0, z])/(3*(-1 + xr)) + delta[1 - xr]*
        (-1/27*((265 - 73*z - 89*z^2 + 57*z^3)*G0[-1, z])/(1 + z)^2 + 
         ((193 + 6*Pi^2 - 24*z + 18*Pi^2*z - 378*z^2 - 18*Pi^2*z^2 - 
            104*z^3 + 6*Pi^2*z^3 + 57*z^4)*G0[0, z])/(27*(1 + z)^3) - 
         G0[0, z]^2/2 + (2*(1 + z)*G0[-1, 0, z])/3 + 
         (4*(-8 + 18*z + 9*z^2 + 2*z^3 + 3*z^4)*G0[0, -1, z])/(9*(1 + z)^3) - 
         ((-53 + 15*z - 9*z^2 + 5*z^3 + 18*z^4)*G0[0, 0, z])/(9*(1 + z)^3) - 
         (4*G0[0, -1, 0, z])/3 - (4*(1 + 3*z + z^2 + z^3)*G0[0, 0, -1, z])/
          (1 + z)^3 + (8*(2 + 6*z + 3*z^2 + 2*z^3)*G0[0, 0, 0, z])/
          (3*(1 + z)^3) - (-7951 - 60*Pi^2 - 14709*z + 1944*Pi^2*z - 
           7869*z^2 + 1080*Pi^2*z^2 - 1111*z^3 - 120*Pi^2*z^3 + 36*Pi^2*z^4 + 
           432*Zeta[3] + 1296*z*Zeta[3] - 1296*z^2*Zeta[3] + 432*z^3*Zeta[3])/
          (324*(1 + z)^3))) + Ca*((-22*DD[2, 1 - xr])/3 + 
       DD[1, 1 - xr]*((-2*(-100 + 3*Pi^2))/9 - (44*G0[-1, z])/3 + 
         (22*G0[0, z])/3) + ((-94 + 188*xr - 70*xr^2 - 84*xr^3 + 96*xr^4 - 
          36*xr^5 - 382*z + 655*xr*z - 168*xr^2*z - 330*xr^3*z + 336*xr^4*z - 
          111*xr^5*z - 588*z^2 + 837*xr*z^2 - 87*xr^2*z^2 - 450*xr^3*z^2 + 
          354*xr^4*z^2 - 78*xr^5*z^2 - 412*z^3 + 461*xr*z^3 + 62*xr^2*z^3 - 
          228*xr^3*z^3 + 69*xr^4*z^3 + 24*xr^5*z^3 - 118*z^4 + 91*xr*z^4 + 
          63*xr^2*z^4 - 30*xr^3*z^4 - 18*xr^4*z^4 - 6*z^5 + 12*xr^2*z^5 - 
          6*xr^3*z^5)*G0[-1, -1, z])/(6*(-1 + xr)^2*(-1 + xr - z)*
         (1 + z)^3) - 2*(1 + xr)*G0[-1, 0, xr] - 
       ((-61 + 122*xr - 48*xr^2 - 62*xr^3 + 85*xr^4 - 36*xr^5 - 250*z + 
          424*xr*z - 113*xr^2*z - 253*xr^3*z + 303*xr^4*z - 111*xr^5*z - 
          390*z^2 + 540*xr*z^2 - 54*xr^2*z^2 - 351*xr^3*z^2 + 321*xr^4*z^2 - 
          78*xr^5*z^2 - 280*z^3 + 296*xr*z^3 + 51*xr^2*z^3 - 173*xr^3*z^3 + 
          58*xr^4*z^3 + 24*xr^5*z^3 - 85*z^4 + 58*xr*z^4 + 52*xr^2*z^4 - 
          19*xr^3*z^4 - 18*xr^4*z^4 - 6*z^5 + 12*xr^2*z^5 - 6*xr^3*z^5)*
         G0[-1, 0, z])/(6*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^3) + 
       G0[0, xr]*(-1/12*(131 - 2*Pi^2 - 483*xr + 6*Pi^2*xr + 801*xr^2 - 
            8*Pi^2*xr^2 - 815*xr^3 + 8*Pi^2*xr^3 + 504*xr^4 - 6*Pi^2*xr^4 - 
            138*xr^5 + 2*Pi^2*xr^5 + 655*z - 10*Pi^2*z - 2185*xr*z + 
            26*Pi^2*xr*z + 3513*xr^2*z - 34*Pi^2*xr^2*z - 3601*xr^3*z + 
            32*Pi^2*xr^3*z + 2128*xr^4*z - 10*Pi^2*xr^4*z - 510*xr^5*z - 
            10*Pi^2*xr^5*z + 6*Pi^2*xr^6*z + 1310*z^2 - 20*Pi^2*z^2 - 
            3910*xr*z^2 + 44*Pi^2*xr*z^2 + 6023*xr^2*z^2 - 58*Pi^2*xr^2*z^2 - 
            6093*xr^3*z^2 + 70*Pi^2*xr^3*z^2 + 3366*xr^4*z^2 - 
            58*Pi^2*xr^4*z^2 - 696*xr^5*z^2 + 34*Pi^2*xr^5*z^2 - 
            12*Pi^2*xr^6*z^2 + 1310*z^3 - 20*Pi^2*z^3 - 3450*xr*z^3 + 
            36*Pi^2*xr*z^3 + 5001*xr^2*z^3 - 50*Pi^2*xr^2*z^3 - 
            4811*xr^3*z^3 + 80*Pi^2*xr^3*z^3 + 2238*xr^4*z^3 - 
            74*Pi^2*xr^4*z^3 - 312*xr^5*z^3 + 28*Pi^2*xr^5*z^3 + 655*z^4 - 
            10*Pi^2*z^4 - 1495*xr*z^4 + 14*Pi^2*xr*z^4 + 1980*xr^2*z^4 - 
            22*Pi^2*xr^2*z^4 - 1672*xr^3*z^4 + 38*Pi^2*xr^3*z^4 + 
            472*xr^4*z^4 - 20*Pi^2*xr^4*z^4 + 12*xr^5*z^4 + 131*z^5 - 
            2*Pi^2*z^5 - 253*xr*z^5 + 2*Pi^2*xr*z^5 + 290*xr^2*z^5 - 
            4*Pi^2*xr^2*z^5 - 168*xr^3*z^5 + 4*Pi^2*xr^3*z^5 - 24*xr^4*z^5)/
           ((-1 + xr)^2*(1 + z)^3*(1 - xr + z)^2) + 
         (z*(-2 - xr + 16*xr^2 - 17*xr^3 + 4*xr^4 - 8*z - 3*xr*z + 
            47*xr^2*z - 43*xr^3*z + 13*xr^4*z - 2*xr^5*z - 12*z^2 - 
            3*xr*z^2 + 50*xr^2*z^2 - 29*xr^3*z^2 - 5*xr^4*z^2 + 7*xr^5*z^2 - 
            8*z^3 - xr*z^3 + 23*xr^2*z^3 - 5*xr^3*z^3 - 5*xr^4*z^3 - 2*z^4 + 
            4*xr^2*z^4 - 2*xr^3*z^4)*G0[0, z])/(2*(-1 + xr)^2*(-1 + xr - z)*
           (1 + z)^3) - ((1 + xr^2 + 3*z + xr^2*z + 2*xr^3*z + 3*z^2 + 
            xr^2*z^2 + z^3 + xr^2*z^3)*G0[-1, -1, z])/((-1 + xr)*(1 + z)^3) + 
         ((1 + xr^2 + 3*z + xr^2*z + 2*xr^3*z + 3*z^2 + xr^2*z^2 + z^3 + 
            xr^2*z^3)*G0[-1, 0, z])/((-1 + xr)*(1 + z)^3)) - 
       ((44 - 132*xr + 132*xr^2 - 44*xr^3 + 226*z - 581*xr*z + 481*xr^2*z - 
          123*xr^3*z - 3*xr^4*z + 470*z^2 - 1004*xr*z^2 + 645*xr^2*z^2 - 
          72*xr^3*z^2 - 66*xr^4*z^2 + 33*xr^5*z^2 - 6*xr^6*z^2 + 500*z^3 - 
          846*xr*z^3 + 357*xr^2*z^3 + 70*xr^3*z^3 - 78*xr^4*z^3 - 
          3*xr^5*z^3 + 12*xr^6*z^3 + 280*z^4 - 344*xr*z^4 + 31*xr^2*z^4 + 
          90*xr^3*z^4 - 15*xr^4*z^4 - 18*xr^5*z^4 + 74*z^5 - 53*xr*z^5 - 
          42*xr^2*z^5 + 33*xr^3*z^5 + 6*z^6 - 12*xr^2*z^6 + 6*xr^3*z^6)*
         G0[0, -1, z])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
       ((79 - 146*xr + 92*xr^2 + 10*xr^3 - 107*xr^4 + 72*xr^5 + 316*z - 
          523*xr*z + 433*xr^2*z - 157*xr^3*z - 201*xr^4*z + 132*xr^5*z + 
          474*z^2 - 693*xr*z^2 + 717*xr^2*z^2 - 387*xr^3*z^2 - 99*xr^4*z^2 + 
          60*xr^5*z^2 + 316*z^3 - 401*xr*z^3 + 503*xr^2*z^3 - 215*xr^3*z^3 - 
          113*xr^4*z^3 + 54*xr^5*z^3 + 79*z^4 - 85*xr*z^4 + 127*xr^2*z^4 + 
          5*xr^3*z^4 - 54*xr^4*z^4)*G0[0, 0, xr])/(12*(-1 + xr)^2*
         (-1 + xr - z)*(1 + z)^3) + ((22 - 66*xr + 66*xr^2 - 22*xr^3 + 
          116*z - 295*xr*z + 239*xr^2*z - 57*xr^3*z - 3*xr^4*z + 250*z^2 - 
          520*xr*z^2 + 315*xr^2*z^2 - 6*xr^3*z^2 - 66*xr^4*z^2 + 
          33*xr^5*z^2 - 6*xr^6*z^2 + 280*z^3 - 450*xr*z^3 + 159*xr^2*z^3 + 
          92*xr^3*z^3 - 78*xr^4*z^3 - 3*xr^5*z^3 + 12*xr^6*z^3 + 170*z^4 - 
          190*xr*z^4 - 13*xr^2*z^4 + 90*xr^3*z^4 - 15*xr^4*z^4 - 
          18*xr^5*z^4 + 52*z^5 - 31*xr*z^5 - 42*xr^2*z^5 + 33*xr^3*z^5 + 
          6*z^6 - 12*xr^2*z^6 + 6*xr^3*z^6)*G0[0, 0, z])/
        (6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
       G0[1 + z, xr]*((-359 + 12*Pi^2 + 1150*xr - 54*Pi^2*xr - 1663*xr^2 + 
           84*Pi^2*xr^2 + 1312*xr^3 - 54*Pi^2*xr^3 - 440*xr^4 + 
           12*Pi^2*xr^4 - 1430*z + 48*Pi^2*z + 3905*xr*z - 219*Pi^2*xr*z - 
           5225*xr^2*z + 321*Pi^2*xr^2*z + 3980*xr^3*z - 189*Pi^2*xr^3*z - 
           1230*xr^4*z + 45*Pi^2*xr^4*z - 6*Pi^2*xr^5*z - 2130*z^2 + 
           72*Pi^2*z^2 + 4773*xr*z^2 - 333*Pi^2*xr*z^2 - 5553*xr^2*z^2 + 
           456*Pi^2*xr^2*z^2 + 3672*xr^3*z^2 - 207*Pi^2*xr^3*z^2 - 
           834*xr^4*z^2 - 24*Pi^2*xr^4*z^2 + 36*Pi^2*xr^5*z^2 - 1400*z^3 + 
           48*Pi^2*z^3 + 2389*xr*z^3 - 225*Pi^2*xr*z^3 - 2047*xr^2*z^3 + 
           285*Pi^2*xr^2*z^3 + 958*xr^3*z^3 - 93*Pi^2*xr^3*z^3 - 
           44*xr^4*z^3 - 15*Pi^2*xr^4*z^3 - 335*z^4 + 12*Pi^2*z^4 + 
           329*xr*z^4 - 57*Pi^2*xr*z^4 - 20*xr^2*z^4 + 66*Pi^2*xr^2*z^4 - 
           46*xr^3*z^4 - 21*Pi^2*xr^3*z^4 + 6*z^5 - 42*xr*z^5 + 36*xr^2*z^5)/
          (36*(-1 + xr)^2*(1 + z)^3*(1 - xr + z)) + 
         ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + 3*xr^2*z)*G0[-1, -1, z])/
          (2*(-1 + xr)*(1 + z)) - ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + 
            3*xr^2*z)*G0[-1, 0, z])/(2*(-1 + xr)*(1 + z)) + 
         ((-2 - 2*xr - 2*xr^2 - 6*z - 7*xr*z - 9*xr^2*z + 4*xr^3*z - 6*z^2 - 
            8*xr*z^2 - 8*xr^2*z^2 - 2*z^3 - 3*xr*z^3 - xr^2*z^3)*
           G0[0, -1, z])/(2*(-1 + xr)*(1 + z)^3) - 
         ((-2 - 2*xr - 2*xr^2 - 6*z - 7*xr*z - 9*xr^2*z + 4*xr^3*z - 6*z^2 - 
            8*xr*z^2 - 8*xr^2*z^2 - 2*z^3 - 3*xr*z^3 - xr^2*z^3)*G0[0, 0, z])/
          (2*(-1 + xr)*(1 + z)^3)) + G0[1, xr]*
        (-1/36*(-208 - 196*xr + 6*Pi^2*xr + 1770*xr^2 - 36*Pi^2*xr^2 - 
            2120*xr^3 + 54*Pi^2*xr^3 + 754*xr^4 - 24*Pi^2*xr^4 - 1040*z - 
            1096*xr*z + 33*Pi^2*xr*z + 7682*xr^2*z - 165*Pi^2*xr^2*z - 
            7934*xr^3*z + 183*Pi^2*xr^3*z + 2388*xr^4*z - 39*Pi^2*xr^4*z - 
            12*Pi^2*xr^5*z - 2080*z^2 - 2424*xr*z^2 + 72*Pi^2*xr*z^2 + 
            12874*xr^2*z^2 - 306*Pi^2*xr^2*z^2 - 10848*xr^3*z^2 + 
            258*Pi^2*xr^3*z^2 + 2478*xr^4*z^2 - 42*Pi^2*xr^4*z^2 - 2080*z^3 - 
            2656*xr*z^3 + 78*Pi^2*xr*z^3 + 10230*xr^2*z^3 - 
            288*Pi^2*xr^2*z^3 - 6302*xr^3*z^3 + 183*Pi^2*xr^3*z^3 + 
            808*xr^4*z^3 - 27*Pi^2*xr^4*z^3 - 1040*z^4 - 1444*xr*z^4 + 
            42*Pi^2*xr*z^4 + 3716*xr^2*z^4 - 138*Pi^2*xr^2*z^4 - 
            1196*xr^3*z^4 + 54*Pi^2*xr^3*z^4 - 36*xr^4*z^4 - 208*z^5 - 
            312*xr*z^5 + 9*Pi^2*xr*z^5 + 448*xr^2*z^5 - 27*Pi^2*xr^2*z^5 + 
            72*xr^3*z^5)/((-1 + xr)*(1 + z)^3*(1 - xr + z)^2) + 
         (xr*(-2 - 7*z - 3*xr*z + 4*xr^2*z - 8*z^2 - 2*xr*z^2 - 3*z^3 + 
            xr*z^3)*G0[-1, -1, z])/(2*(-1 + xr)*(1 + z)^3) - 
         (xr*(-2 - 7*z - 3*xr*z + 4*xr^2*z - 8*z^2 - 2*xr*z^2 - 3*z^3 + 
            xr*z^3)*G0[-1, 0, z])/(2*(-1 + xr)*(1 + z)^3) - 
         ((-2 - 2*xr - 2*xr^2 - 6*z - 7*xr*z - 9*xr^2*z + 4*xr^3*z - 6*z^2 - 
            8*xr*z^2 - 8*xr^2*z^2 - 2*z^3 - 3*xr*z^3 - xr^2*z^3)*
           G0[0, -1, z])/(2*(-1 + xr)*(1 + z)^3) + 
         ((-2 - 2*xr - 2*xr^2 - 6*z - 7*xr*z - 9*xr^2*z + 4*xr^3*z - 6*z^2 - 
            8*xr*z^2 - 8*xr^2*z^2 - 2*z^3 - 3*xr*z^3 - xr^2*z^3)*G0[0, 0, z])/
          (2*(-1 + xr)*(1 + z)^3)) - ((56 - 106*xr + 79*xr^2 - 64*xr^3 + 
          35*xr^4 + 224*z - 318*xr*z + 252*xr^2*z - 303*xr^3*z + 190*xr^4*z - 
          45*xr^5*z + 336*z^2 - 318*xr*z^2 + 293*xr^2*z^2 - 309*xr^3*z^2 + 
          83*xr^4*z^2 + 9*xr^5*z^2 + 224*z^3 - 106*xr*z^3 + 146*xr^2*z^3 - 
          61*xr^3*z^3 - 18*xr^4*z^3 + 56*z^4 + 26*xr^2*z^4 + 9*xr^3*z^4)*
         G0[0, 1, xr])/(6*(-1 + xr)*(-1 + xr - z)^2*(1 + z)^2) - 
       ((28 - 78*xr + 85*xr^2 - 67*xr^3 + 51*xr^4 - 19*xr^5 + 146*z - 
          337*xr*z + 304*xr^2*z - 307*xr^3*z + 365*xr^4*z - 216*xr^5*z + 
          45*xr^6*z + 310*z^2 - 568*xr*z^2 + 331*xr^2*z^2 - 304*xr^3*z^2 + 
          405*xr^4*z^2 - 216*xr^5*z^2 + 42*xr^6*z^2 + 340*z^3 - 462*xr*z^3 + 
          7*xr^2*z^3 + 101*xr^3*z^3 + 30*xr^4*z^3 - 34*xr^5*z^3 + 
          6*xr^6*z^3 + 200*z^4 - 178*xr*z^4 - 200*xr^2*z^4 + 227*xr^3*z^4 - 
          67*xr^4*z^4 - 6*xr^5*z^4 + 58*z^5 - 25*xr*z^5 - 107*xr^2*z^5 + 
          68*xr^3*z^5 - 6*xr^4*z^5 + 6*z^6 - 12*xr^2*z^6 + 6*xr^3*z^6)*
         G0[0, 1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) - 
       ((-11 + 31*xr - 33*xr^2 + 11*xr^3 + 20*xr^4 - 30*xr^5 + 12*xr^6 - 
          44*z + 101*xr*z - 97*xr^2*z + 47*xr^3*z + 23*xr^4*z - 40*xr^5*z + 
          10*xr^6*z - 66*z^2 + 117*xr*z^2 - 102*xr^2*z^2 + 63*xr^3*z^2 + 
          4*xr^4*z^2 - 18*xr^5*z^2 + 2*xr^6*z^2 - 44*z^3 + 55*xr*z^3 - 
          45*xr^2*z^3 + 31*xr^3*z^3 + 3*xr^4*z^3 - 4*xr^5*z^3 - 11*z^4 + 
          8*xr*z^4 - 7*xr^2*z^4 + 4*xr^3*z^4 + 2*xr^4*z^4)*G0[1, 0, xr])/
        (2*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^2) + 
       ((53 - 6*xr - 47*xr^2 + 159*z + 20*xr*z - 112*xr^2*z + 45*xr^3*z + 
          159*z^2 + 58*xr*z^2 - 56*xr^2*z^2 - 9*xr^3*z^2 + 53*z^3 + 
          32*xr*z^3 + 9*xr^2*z^3)*G0[1, 1, xr])/(6*(1 + z)^2*(1 - xr + z)) - 
       ((-11 + 33*xr - 62*xr^2 + 134*xr^3 - 195*xr^4 + 137*xr^5 - 36*xr^6 - 
          50*z + 122*xr*z - 186*xr^2*z + 417*xr^3*z - 589*xr^4*z + 
          361*xr^5*z - 75*xr^6*z - 90*z^2 + 168*xr*z^2 - 164*xr^2*z^2 + 
          332*xr^3*z^2 - 365*xr^4*z^2 + 116*xr^5*z^2 + 3*xr^6*z^2 - 80*z^3 + 
          102*xr*z^3 - 6*xr^2*z^3 + 18*xr^3*z^3 - 10*xr^4*z^3 - 12*xr^5*z^3 - 
          35*z^4 + 23*xr*z^4 + 46*xr^2*z^4 - 37*xr^3*z^4 + 15*xr^4*z^4 - 
          6*z^5 + 12*xr^2*z^5 - 6*xr^3*z^5)*G0[1, 1 + z, xr])/
        (6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^2) - 
       ((-1 - z + xr*z)*(-3 - 6*z + 2*xr*z - 2*xr^2*z - 3*z^2 + 2*xr*z^2 + 
          xr^2*z^2)*G0[1 + z^(-1), 0, xr])/(2*(-1 + xr)*(1 + z)^3) + 
       ((22 - 44*xr + 44*xr^2 - 44*xr^3 + 22*xr^4 + 88*z - 126*xr*z + 
          96*xr^2*z - 72*xr^3*z + 14*xr^4*z + 132*z^2 - 114*xr*z^2 + 
          91*xr^2*z^2 - 108*xr^3*z^2 + 46*xr^4*z^2 + 88*z^3 - 26*xr*z^3 + 
          70*xr^2*z^3 - 80*xr^3*z^3 + 22*z^4 + 6*xr*z^4 + 31*xr^2*z^4)*
         G0[1 + z, 0, xr])/(6*(-1 + xr)*(-1 + xr - z)^2*(1 + z)^2) - 
       ((22 - 44*xr + 44*xr^2 - 44*xr^3 + 22*xr^4 + 88*z - 126*xr*z + 
          96*xr^2*z - 72*xr^3*z + 14*xr^4*z + 132*z^2 - 114*xr*z^2 + 
          91*xr^2*z^2 - 108*xr^3*z^2 + 46*xr^4*z^2 + 88*z^3 - 26*xr*z^3 + 
          70*xr^2*z^3 - 80*xr^3*z^3 + 22*z^4 + 6*xr*z^4 + 31*xr^2*z^4)*
         G0[1 + z, 1, xr])/(6*(-1 + xr)*(-1 + xr - z)^2*(1 + z)^2) - 
       ((-3 + 8*xr - 12*xr^2 + 24*xr^3 - 29*xr^4 + 12*xr^5 - 9*z + 29*xr*z - 
          37*xr^2*z + 47*xr^3*z - 40*xr^4*z + 10*xr^5*z - 9*z^2 + 34*xr*z^2 - 
          41*xr^2*z^2 + 52*xr^3*z^2 - 28*xr^4*z^2 - 3*z^3 + 13*xr*z^3 - 
          16*xr^2*z^3 + 14*xr^3*z^3)*G0[1 + z, 1 + z, xr])/
        (2*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^2) + 
       G0[-1, z]*((-459 + 18*Pi^2 + 963*xr - 54*Pi^2*xr + 305*xr^2 + 
           48*Pi^2*xr^2 - 2103*xr^3 + 1734*xr^4 - 18*Pi^2*xr^4 - 440*xr^5 + 
           6*Pi^2*xr^5 - 2289*z + 90*Pi^2*z + 3747*xr*z - 234*Pi^2*xr*z + 
           3349*xr^2*z + 162*Pi^2*xr^2*z - 10499*xr^3*z + 24*Pi^2*xr^3*z + 
           7408*xr^4*z - 30*Pi^2*xr^4*z - 1716*xr^5*z - 30*Pi^2*xr^5*z + 
           18*Pi^2*xr^6*z - 4560*z^2 + 180*Pi^2*z^2 + 5316*xr*z^2 - 
           396*Pi^2*xr*z^2 + 9467*xr^2*z^2 + 186*Pi^2*xr^2*z^2 - 
           19535*xr^3*z^2 + 138*Pi^2*xr^3*z^2 + 11658*xr^4*z^2 - 
           174*Pi^2*xr^4*z^2 - 2346*xr^5*z^2 + 102*Pi^2*xr^5*z^2 - 
           36*Pi^2*xr^6*z^2 - 4530*z^3 + 180*Pi^2*z^3 + 3054*xr*z^3 - 
           324*Pi^2*xr*z^3 + 11393*xr^2*z^3 + 66*Pi^2*xr^2*z^3 - 
           16605*xr^3*z^3 + 216*Pi^2*xr^3*z^3 + 7614*xr^4*z^3 - 
           222*Pi^2*xr^4*z^3 - 998*xr^5*z^3 + 84*Pi^2*xr^5*z^3 - 2235*z^4 + 
           90*Pi^2*z^4 + 291*xr*z^4 - 126*Pi^2*xr*z^4 + 6292*xr^2*z^4 - 
           18*Pi^2*xr^2*z^4 - 6086*xr^3*z^4 + 114*Pi^2*xr^3*z^4 + 
           1522*xr^4*z^4 - 60*Pi^2*xr^4*z^4 + 72*xr^5*z^4 - 429*z^5 + 
           18*Pi^2*z^5 - 273*xr*z^5 - 18*Pi^2*xr*z^5 + 1358*xr^2*z^5 - 
           12*Pi^2*xr^2*z^5 - 620*xr^3*z^5 + 12*Pi^2*xr^3*z^5 - 
           108*xr^4*z^5 + 6*z^6 - 42*xr*z^6 + 36*xr^2*z^6)/
          (36*(-1 + xr)^2*(1 + z)^3*(1 - xr + z)^2) - 
         ((28 - 56*xr + 44*xr^2 - 32*xr^3 + 16*xr^4 + 106*z - 199*xr*z + 
            196*xr^2*z - 163*xr^3*z + 60*xr^4*z + 144*z^2 - 261*xr*z^2 + 
            321*xr^2*z^2 - 273*xr^3*z^2 + 87*xr^4*z^2 - 6*xr^5*z^2 + 76*z^3 - 
            149*xr*z^3 + 242*xr^2*z^3 - 167*xr^3*z^3 + xr^4*z^3 + 
            21*xr^5*z^3 + 4*z^4 - 31*xr*z^4 + 85*xr^2*z^4 - 31*xr^3*z^4 - 
            15*xr^4*z^4 - 6*z^5 + 12*xr^2*z^5 - 6*xr^3*z^5)*G0[0, xr])/
          (6*(-1 + xr)^2*(-1 + xr - z)*(1 + z)^3) - 
         ((-55 + 165*xr - 150*xr^2 + 46*xr^3 - 63*xr^4 + 93*xr^5 - 36*xr^6 - 
            226*z + 562*xr*z - 362*xr^2*z + 65*xr^3*z - 237*xr^4*z + 
            273*xr^5*z - 75*xr^6*z - 354*z^2 + 696*xr*z^2 - 208*xr^2*z^2 - 
            152*xr^3*z^2 - 57*xr^4*z^2 + 72*xr^5*z^2 + 3*xr^6*z^2 - 256*z^3 + 
            366*xr*z^3 + 82*xr^2*z^3 - 246*xr^3*z^3 + 78*xr^4*z^3 - 
            12*xr^5*z^3 - 79*z^4 + 67*xr*z^4 + 90*xr^2*z^4 - 81*xr^3*z^4 + 
            15*xr^4*z^4 - 6*z^5 + 12*xr^2*z^5 - 6*xr^3*z^5)*G0[1, xr])/
          (6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^2) + 
         ((-1 - z + xr*z)*(-3 - 6*z + 2*xr*z - 2*xr^2*z - 3*z^2 + 2*xr*z^2 + 
            xr^2*z^2)*G0[1 + z^(-1), xr])/(2*(-1 + xr)*(1 + z)^3) + 
         ((22 - 66*xr + 70*xr^2 + 2*xr^3 - 96*xr^4 + 104*xr^5 - 36*xr^6 + 
            110*z - 277*xr*z + 241*xr^2*z + 104*xr^3*z - 484*xr^4*z + 
            417*xr^5*z - 111*xr^6*z + 220*z^2 - 448*xr*z^2 + 337*xr^2*z^2 + 
            179*xr^3*z^2 - 636*xr^4*z^2 + 420*xr^5*z^2 - 72*xr^6*z^2 + 
            220*z^3 - 342*xr*z^3 + 265*xr^2*z^3 + 23*xr^3*z^3 - 
            228*xr^4*z^3 + 74*xr^5*z^3 + 12*xr^6*z^3 + 110*z^4 - 118*xr*z^4 + 
            133*xr^2*z^4 - 85*xr^3*z^4 + 32*xr^4*z^4 - 24*xr^5*z^4 + 22*z^5 - 
            13*xr*z^5 + 34*xr^2*z^5 - 31*xr^3*z^5 + 12*xr^4*z^5)*
           G0[1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) + 
         (xr*z*(-1 - 2*z - z^2 + 3*xr^2*z^2)*G0[-((1 + z)/z), xr])/
          (2*(-1 + xr)*(1 + z)^3) + ((-1 - xr^2 - 3*z - 5*xr^2*z + 2*xr^3*z - 
            3*z^2 - 5*xr^2*z^2 - z^3 - xr^2*z^3)*G0[0, 0, xr])/
          ((-1 + xr)*(1 + z)^3) - (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*
           G0[0, 1, xr])/((-1 + xr)*(1 + z)^3) - 
         (2*xr^2*(-1 + xr - z)*z*G0[0, 1 + z^(-1), xr])/
          ((-1 + xr)*(1 + z)^3) + (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*
           G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^3) - 
         ((-2 + 2*xr - 2*xr^2 - 6*z + 7*xr*z - 11*xr^2*z + 4*xr^3*z - 6*z^2 + 
            8*xr*z^2 - 12*xr^2*z^2 - 2*z^3 + 3*xr*z^3 - 3*xr^2*z^3)*
           G0[1, 0, xr])/(2*(-1 + xr)*(1 + z)^3) - 
         ((4 - 2*xr + 4*xr^2 + 4*z - 3*xr*z + 5*xr^2*z)*G0[1, 1, xr])/
          (2*(-1 + xr)*(1 + z)) + (2*xr^2*(-1 + xr - z)*z*G0[1, 1 + z^(-1), 
            xr])/((-1 + xr)*(1 + z)^3) - ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + 
            3*xr^2*z)*G0[1 + z, 0, xr])/(2*(-1 + xr)*(1 + z)) + 
         ((2 + 2*xr + 2*xr^2 + 6*z + 7*xr*z + 3*xr^2*z - 6*xr^3*z + 6*z^2 + 
            8*xr*z^2 + 12*xr^3*z^2 + 2*z^3 + 3*xr*z^3 - xr^2*z^3)*
           G0[1 + z, 1, xr])/(2*(-1 + xr)*(1 + z)^3) - 
         ((-1 + 2*xr - xr^2 - 3*z + 7*xr*z - 5*xr^2*z - 3*xr^3*z - 3*z^2 + 
            8*xr*z^2 - 7*xr^2*z^2 + 6*xr^3*z^2 - z^3 + 3*xr*z^3 - 3*xr^2*z^3)*
           G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^3)) + 
       G0[0, z]*(-1/36*(-400 + 12*Pi^2 + 1200*xr - 36*Pi^2*xr - 1200*xr^2 + 
            36*Pi^2*xr^2 + 400*xr^3 - 12*Pi^2*xr^3 - 1994*z + 60*Pi^2*z + 
            4918*xr*z - 156*Pi^2*xr*z - 3254*xr^2*z + 156*Pi^2*xr^2*z - 
            666*xr^3*z - 132*Pi^2*xr^3*z + 1392*xr^4*z + 144*Pi^2*xr^4*z - 
            396*xr^5*z - 96*Pi^2*xr^5*z + 24*Pi^2*xr^6*z - 3970*z^2 + 
            120*Pi^2*z^2 + 7630*xr*z^2 - 264*Pi^2*xr*z^2 - 1935*xr^2*z^2 + 
            252*Pi^2*xr^2*z^2 - 4713*xr^3*z^2 - 252*Pi^2*xr^3*z^2 + 
            4014*xr^4*z^2 + 216*Pi^2*xr^4*z^2 - 1026*xr^5*z^2 - 
            72*Pi^2*xr^5*z^2 - 3940*z^3 + 120*Pi^2*z^3 + 5340*xr*z^3 - 
            216*Pi^2*xr*z^3 + 1755*xr^2*z^3 + 180*Pi^2*xr^2*z^3 - 
            6107*xr^3*z^3 - 156*Pi^2*xr^3*z^3 + 3438*xr^4*z^3 + 
            72*Pi^2*xr^4*z^3 - 558*xr^5*z^3 - 1940*z^4 + 60*Pi^2*z^4 + 
            1420*xr*z^4 - 84*Pi^2*xr*z^4 + 2335*xr^2*z^4 + 48*Pi^2*xr^2*z^4 - 
            2739*xr^3*z^4 - 24*Pi^2*xr^3*z^4 + 708*xr^4*z^4 + 72*xr^5*z^4 - 
            370*z^5 + 12*Pi^2*z^5 - 50*xr*z^5 - 12*Pi^2*xr*z^5 + 
            735*xr^2*z^5 - 279*xr^3*z^5 - 108*xr^4*z^5 + 6*z^6 - 42*xr*z^6 + 
            36*xr^2*z^6)/((-1 + xr)^2*(1 + z)^3*(1 - xr + z)^2) + 
         ((-33 + 99*xr - 106*xr^2 + 90*xr^3 - 129*xr^4 + 115*xr^5 - 36*xr^6 - 
            138*z + 342*xr*z - 274*xr^2*z + 241*xr^3*z - 413*xr^4*z + 
            317*xr^5*z - 75*xr^6*z - 222*z^2 + 432*xr*z^2 - 186*xr^2*z^2 + 
            90*xr^3*z^2 - 211*xr^4*z^2 + 94*xr^5*z^2 + 3*xr^6*z^2 - 168*z^3 + 
            234*xr*z^3 + 38*xr^2*z^3 - 114*xr^3*z^3 + 34*xr^4*z^3 - 
            12*xr^5*z^3 - 57*z^4 + 45*xr*z^4 + 68*xr^2*z^4 - 59*xr^3*z^4 + 
            15*xr^4*z^4 - 6*z^5 + 12*xr^2*z^5 - 6*xr^3*z^5)*G0[1, xr])/
          (6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^2) - 
         ((-1 - z + xr*z)*(-3 - 6*z + 2*xr*z - 2*xr^2*z - 3*z^2 + 2*xr*z^2 + 
            xr^2*z^2)*G0[1 + z^(-1), xr])/(2*(-1 + xr)*(1 + z)^3) - 
         ((11 - 33*xr + 26*xr^2 + 46*xr^3 - 129*xr^4 + 115*xr^5 - 36*xr^6 + 
            55*z - 134*xr*z + 65*xr^2*z + 280*xr^3*z - 605*xr^4*z + 
            450*xr^5*z - 111*xr^6*z + 110*z^2 - 206*xr*z^2 + 62*xr^2*z^2 + 
            454*xr^3*z^2 - 801*xr^4*z^2 + 453*xr^5*z^2 - 72*xr^6*z^2 + 
            110*z^3 - 144*xr*z^3 + 56*xr^2*z^3 + 232*xr^3*z^3 - 
            327*xr^4*z^3 + 85*xr^5*z^3 + 12*xr^6*z^3 + 55*z^4 - 41*xr*z^4 + 
            56*xr^2*z^4 - 8*xr^3*z^4 + 10*xr^4*z^4 - 24*xr^5*z^4 + 11*z^5 - 
            2*xr*z^5 + 23*xr^2*z^5 - 20*xr^3*z^5 + 12*xr^4*z^5)*
           G0[1 + z, xr])/(6*(-1 + xr)^2*(-1 + xr - z)^2*(1 + z)^3) - 
         (xr*z*(-1 - 2*z - z^2 + 3*xr^2*z^2)*G0[-((1 + z)/z), xr])/
          (2*(-1 + xr)*(1 + z)^3) - (2*xr^2*(-1 + xr - z)*z*G0[0, 0, xr])/
          ((-1 + xr)*(1 + z)^3) + (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*
           G0[0, 1, xr])/((-1 + xr)*(1 + z)^3) + 
         (2*xr^2*(-1 + xr - z)*z*G0[0, 1 + z^(-1), xr])/
          ((-1 + xr)*(1 + z)^3) - (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*
           G0[0, 1 + z, xr])/((-1 + xr)*(1 + z)^3) + 
         ((-2 + 2*xr - 2*xr^2 - 6*z + 7*xr*z - 11*xr^2*z + 4*xr^3*z - 6*z^2 + 
            8*xr*z^2 - 12*xr^2*z^2 - 2*z^3 + 3*xr*z^3 - 3*xr^2*z^3)*
           G0[1, 0, xr])/(2*(-1 + xr)*(1 + z)^3) + 
         ((4 - 2*xr + 4*xr^2 + 4*z - 3*xr*z + 5*xr^2*z)*G0[1, 1, xr])/
          (2*(-1 + xr)*(1 + z)) - (2*xr^2*(-1 + xr - z)*z*G0[1, 1 + z^(-1), 
            xr])/((-1 + xr)*(1 + z)^3) + ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + 
            3*xr^2*z)*G0[1 + z, 0, xr])/(2*(-1 + xr)*(1 + z)) - 
         ((2 + 2*xr + 2*xr^2 + 6*z + 7*xr*z + 3*xr^2*z - 6*xr^3*z + 6*z^2 + 
            8*xr*z^2 + 12*xr^3*z^2 + 2*z^3 + 3*xr*z^3 - xr^2*z^3)*
           G0[1 + z, 1, xr])/(2*(-1 + xr)*(1 + z)^3) + 
         ((-1 + 2*xr - xr^2 - 3*z + 7*xr*z - 5*xr^2*z - 3*xr^3*z - 3*z^2 + 
            8*xr*z^2 - 7*xr^2*z^2 + 6*xr^3*z^2 - z^3 + 3*xr*z^3 - 3*xr^2*z^3)*
           G0[1 + z, 1 + z, xr])/((-1 + xr)*(1 + z)^3)) - 
       (xr*z*(-1 - 2*z - z^2 + 3*xr^2*z^2)*G0[-((1 + z)/z), 0, xr])/
        ((-1 + xr)*(1 + z)^3) + (xr*z*(-1 - 2*z - z^2 + 3*xr^2*z^2)*
         G0[-((1 + z)/z), 1 + z, xr])/(2*(-1 + xr)*(1 + z)^3) + 
       ((1 + xr^2 + 3*z + xr^2*z + 2*xr^3*z + 3*z^2 + xr^2*z^2 + z^3 + 
          xr^2*z^3)*G0[-1, -1, -1, z])/((-1 + xr)*(1 + z)^3) - 
       ((1 + xr^2 + 3*z + xr^2*z + 2*xr^3*z + 3*z^2 + xr^2*z^2 + z^3 + 
          xr^2*z^3)*G0[-1, -1, 0, z])/((-1 + xr)*(1 + z)^3) - 
       ((1 + xr^2)*G0[-1, 0, -1, z])/(-1 + xr) + ((1 + xr^2)*G0[-1, 0, 0, z])/
        (-1 + xr) + (xr^2*z*(-3 - xr - 4*z + 6*xr*z - z^2)*G0[0, -1, -1, z])/
        ((-1 + xr)*(1 + z)^3) + (2*(1 + xr^2)*G0[0, -1, 0, xr])/(-1 + xr) - 
       (xr^2*z*(-3 - xr - 4*z + 6*xr*z - z^2)*G0[0, -1, 0, z])/
        ((-1 + xr)*(1 + z)^3) - ((-3 - 3*xr^2 - 9*z - 13*xr^2*z + 4*xr^3*z - 
          9*z^2 - 13*xr^2*z^2 - 3*z^3 - 3*xr^2*z^3)*G0[0, 0, 0, xr])/
        (2*(-1 + xr)*(1 + z)^3) - ((2 + 2*xr^2 + 6*z + 5*xr^2*z - 3*xr^3*z + 
          6*z^2 + 4*xr^2*z^2 + 6*xr^3*z^2 + 2*z^3 + xr^2*z^3)*
         G0[0, 0, 1, xr])/((-1 + xr)*(1 + z)^3) + 
       ((1 + xr^2 + 3*z + xr^2*z - 6*xr^3*z + 3*z^2 - xr^2*z^2 + 
          12*xr^3*z^2 + z^3 - xr^2*z^3)*G0[0, 0, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^3) + (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*
         G0[0, 1, 1, xr])/((-1 + xr)*(1 + z)^3) - 
       (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*G0[0, 1, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^3) + (2*xr^2*(-1 + xr - z)*z*G0[0, -((-1 - z)/z), 
          0, xr])/((-1 + xr)*(1 + z)^3) - 
       (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*G0[0, 1 + z, 0, xr])/
        ((-1 + xr)*(1 + z)^3) + (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*
         G0[0, 1 + z, 1, xr])/((-1 + xr)*(1 + z)^3) - 
       (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*G0[0, 1 + z, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^3) + ((-4 + 6*xr - 4*xr^2 - 12*z + 21*xr*z - 
          19*xr^2*z + 4*xr^3*z - 12*z^2 + 24*xr*z^2 - 22*xr^2*z^2 - 4*z^3 + 
          9*xr*z^3 - 7*xr^2*z^3)*G0[1, 0, 0, xr])/(2*(-1 + xr)*(1 + z)^3) + 
       ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + 3*xr^2*z)*G0[1, 0, 1, xr])/
        ((-1 + xr)*(1 + z)) + ((2 - 2*xr + 2*xr^2 + 6*z - 7*xr*z + 3*xr^2*z + 
          4*xr^3*z + 6*z^2 - 8*xr*z^2 + 4*xr^2*z^2 + 2*z^3 - 3*xr*z^3 + 
          3*xr^2*z^3)*G0[1, 0, 1 + z, xr])/(2*(-1 + xr)*(1 + z)^3) - 
       ((2 + 2*xr + 2*xr^2 + 2*z + 3*xr*z + xr^2*z)*G0[1, 1, 0, xr])/
        (2*(-1 + xr)*(1 + z)) - ((4 - 2*xr + 4*xr^2 + 4*z - 3*xr*z + 
          5*xr^2*z)*G0[1, 1, 1 + z, xr])/(2*(-1 + xr)*(1 + z)) - 
       (2*xr^2*(-1 + xr - z)*z*G0[1, -((-1 - z)/z), 0, xr])/
        ((-1 + xr)*(1 + z)^3) + ((-1 + xr - z + 2*xr*z)*G0[1, 1 + z, 0, xr])/
        (1 + z) - ((-1 + xr - z + 2*xr*z)*G0[1, 1 + z, 1, xr])/(1 + z) - 
       (2*xr^2*(-1 + xr - z)*z*G0[1, 1 + z, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^3) + ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + 
          3*xr^2*z)*G0[1 + z, 0, 0, xr])/(2*(-1 + xr)*(1 + z)) + 
       ((-1 + 2*xr - xr^2 - 3*z + 7*xr*z - 5*xr^2*z - 3*xr^3*z - 3*z^2 + 
          8*xr*z^2 - 7*xr^2*z^2 + 6*xr^3*z^2 - z^3 + 3*xr*z^3 - 3*xr^2*z^3)*
         G0[1 + z, 0, 1, xr])/((-1 + xr)*(1 + z)^3) - 
       ((2 - 2*xr + 2*xr^2 + 6*z - 7*xr*z - xr^2*z - 8*xr^3*z + 6*z^2 - 
          8*xr*z^2 - 4*xr^2*z^2 + 24*xr^3*z^2 + 2*z^3 - 3*xr*z^3 - xr^2*z^3)*
         G0[1 + z, 0, 1 + z, xr])/(2*(-1 + xr)*(1 + z)^3) + 
       (xr*(-2 - 3*z + xr*z)*G0[1 + z, 1, 0, xr])/(2*(-1 + xr)*(1 + z)) - 
       (xr^2*z*(-1 - 3*xr - 2*z + 6*xr*z - z^2)*G0[1 + z, 1, 1, xr])/
        ((-1 + xr)*(1 + z)^3) + ((2 + 2*xr + 2*xr^2 + 6*z + 7*xr*z + 
          3*xr^2*z - 6*xr^3*z + 6*z^2 + 8*xr*z^2 + 12*xr^3*z^2 + 2*z^3 + 
          3*xr*z^3 - xr^2*z^3)*G0[1 + z, 1, 1 + z, xr])/
        (2*(-1 + xr)*(1 + z)^3) + ((-1 + 2*xr - xr^2 - 3*z + 7*xr*z - 
          5*xr^2*z - 3*xr^3*z - 3*z^2 + 8*xr*z^2 - 7*xr^2*z^2 + 6*xr^3*z^2 - 
          z^3 + 3*xr*z^3 - 3*xr^2*z^3)*G0[1 + z, 1 + z, 0, xr])/
        ((-1 + xr)*(1 + z)^3) - ((-1 + 2*xr - xr^2 - 3*z + 7*xr*z - 
          5*xr^2*z - 3*xr^3*z - 3*z^2 + 8*xr*z^2 - 7*xr^2*z^2 + 6*xr^3*z^2 - 
          z^3 + 3*xr*z^3 - 3*xr^2*z^3)*G0[1 + z, 1 + z, 1, xr])/
        ((-1 + xr)*(1 + z)^3) + ((1 - 2*xr + xr^2 + 3*z - 7*xr*z + xr^2*z - 
          xr^3*z + 3*z^2 - 8*xr*z^2 + xr^2*z^2 + 6*xr^3*z^2 + z^3 - 
          3*xr*z^3 + xr^2*z^3)*G0[1 + z, 1 + z, 1 + z, xr])/
        ((-1 + xr)*(1 + z)^3) - (-1268 + 75*Pi^2 + 3006*xr - 189*Pi^2*xr - 
         130*xr^2 - 66*Pi^2*xr^2 - 4966*xr^3 + 798*Pi^2*xr^3 + 4638*xr^4 - 
         1233*Pi^2*xr^4 - 1280*xr^5 + 831*Pi^2*xr^5 - 216*Pi^2*xr^6 - 
         6340*z + 375*Pi^2*z + 13451*xr*z - 732*Pi^2*xr*z + 834*xr^2*z - 
         639*Pi^2*xr^2*z - 20717*xr^3*z + 3315*Pi^2*xr^3*z + 16828*xr^4*z - 
         4056*Pi^2*xr^4*z - 4056*xr^5*z + 2133*Pi^2*xr^5*z - 
         396*Pi^2*xr^6*z - 12680*z^2 + 750*Pi^2*z^2 + 23744*xr*z^2 - 
         1038*Pi^2*xr*z^2 + 3800*xr^2*z^2 - 1857*Pi^2*xr^2*z^2 - 
         32816*xr^3*z^2 + 5664*Pi^2*xr^3*z^2 + 22224*xr^4*z^2 - 
         5319*Pi^2*xr^4*z^2 - 4272*xr^5*z^2 + 1998*Pi^2*xr^5*z^2 - 
         198*Pi^2*xr^6*z^2 - 12680*z^3 + 750*Pi^2*z^3 + 20586*xr*z^3 - 
         612*Pi^2*xr*z^3 + 5096*xr^2*z^3 - 2397*Pi^2*xr^2*z^3 - 
         24022*xr^3*z^3 + 4839*Pi^2*xr^3*z^3 + 12516*xr^4*z^3 - 
         3204*Pi^2*xr^4*z^3 - 1496*xr^5*z^3 + 651*Pi^2*xr^5*z^3 + 
         9*Pi^2*xr^6*z^3 - 6340*z^4 + 375*Pi^2*z^4 + 8714*xr*z^4 - 
         93*Pi^2*xr*z^4 + 2778*xr^2*z^4 - 1449*Pi^2*xr^2*z^4 - 
         7634*xr^3*z^4 + 1956*Pi^2*xr^3*z^4 + 2482*xr^4*z^4 - 
         699*Pi^2*xr^4*z^4 - 18*Pi^2*xr^5*z^4 - 1268*z^5 + 75*Pi^2*z^5 + 
         1427*xr*z^5 + 24*Pi^2*xr*z^5 + 518*xr^2*z^5 - 336*Pi^2*xr^2*z^5 - 
         677*xr^3*z^5 + 264*Pi^2*xr^3*z^5 + 9*Pi^2*xr^4*z^5 + 594*Zeta[3] - 
         1782*xr*Zeta[3] + 1836*xr^2*Zeta[3] - 756*xr^3*Zeta[3] + 
         162*xr^4*Zeta[3] - 54*xr^5*Zeta[3] + 2970*z*Zeta[3] - 
         7722*xr*z*Zeta[3] + 7128*xr^2*z*Zeta[3] - 2484*xr^3*z*Zeta[3] - 
         1350*xr^4*z*Zeta[3] + 2430*xr^5*z*Zeta[3] - 972*xr^6*z*Zeta[3] + 
         5940*z^2*Zeta[3] - 13068*xr*z^2*Zeta[3] + 10746*xr^2*z^2*Zeta[3] - 
         6210*xr^3*z^2*Zeta[3] + 5346*xr^4*z^2*Zeta[3] - 
         4698*xr^5*z^2*Zeta[3] + 1944*xr^6*z^2*Zeta[3] + 5940*z^3*Zeta[3] - 
         10692*xr*z^3*Zeta[3] + 7830*xr^2*z^3*Zeta[3] - 
         8370*xr^3*z^3*Zeta[3] + 9558*xr^4*z^3*Zeta[3] - 
         4266*xr^5*z^3*Zeta[3] + 2970*z^4*Zeta[3] - 4158*xr*z^4*Zeta[3] + 
         2754*xr^2*z^4*Zeta[3] - 4266*xr^3*z^4*Zeta[3] + 
         2700*xr^4*z^4*Zeta[3] + 594*z^5*Zeta[3] - 594*xr*z^5*Zeta[3] + 
         378*xr^2*z^5*Zeta[3] - 378*xr^3*z^5*Zeta[3])/(108*(-1 + xr)^2*
         (1 + z)^3*(1 - xr + z)^2) + DD[0, 1 - xr]*
        ((-2*(-100 + 3*Pi^2)*G0[-1, z])/9 + ((-100 + 3*Pi^2)*G0[0, z])/9 - 
         (44*G0[-1, -1, z])/3 + (22*G0[-1, 0, z])/3 + (22*G0[0, -1, z])/3 - 
         (11*G0[0, 0, z])/3 + (-547 + 42*Pi^2 + 135*Zeta[3])/27) + 
       delta[1 - xr]*((Pi^2*z*(-1 - 2*z + 2*z^2)*G0[-1/2, z])/(4*(1 + z)^3) - 
         (Pi^2*(-1 + 3*z)*G0[0, 2])/(1 + z) - (Pi^2*(-1 + z)*(5 + 4*z + z^2)*
           G0[1, z])/(6*(1 + z)^2) - ((-17 - 55*z + 13*z^2)*G0[-1, -1, z])/
          (6*(1 + z)) + ((-28 - 4*Pi^2 - 77*z - 4*Pi^2*z + 2*z^2)*
           G0[-1, 0, z])/(6*(1 + z)) - ((200 - 12*Pi^2 + 672*z - 12*Pi^2*z + 
            924*z^2 - 72*Pi^2*z^2 + 479*z^3 - 6*Pi^2*z^3 + 27*z^4)*
           G0[0, -1, z])/(18*(1 + z)^3) + 
         ((367 - 12*Pi^2 + 1311*z - 12*Pi^2*z + 1947*z^2 - 72*Pi^2*z^2 + 
            1123*z^3 - 6*Pi^2*z^3 + 120*z^4)*G0[0, 0, z])/(36*(1 + z)^3) + 
         (Pi^2*(1 + 3*z + 5*z^2 + z^3)*G0[0, 1, z])/(3*(1 + z)^3) + 
         ((44 + 49*z + 47*z^2)*G0[-1, 0, -1, z])/(6*(1 + z)^2) - 
         ((44 + 49*z + 47*z^2)*G0[-1, 0, 0, z])/(6*(1 + z)^2) + 
         (z*(-1 - 2*z + 2*z^2)*G0[-1/2, -1, -1, z])/(2*(1 + z)^3) - 
         (z*(-1 - 2*z + 2*z^2)*G0[-1/2, -1, 0, z])/(2*(1 + z)^3) - 
         (z*(-1 - 2*z + 2*z^2)*G0[-1/2, 0, -1, z])/(2*(1 + z)^3) + 
         (z*(-1 - 2*z + 2*z^2)*G0[-1/2, 0, 0, z])/(2*(1 + z)^3) - 
         ((-31 - 111*z - 87*z^2 + 2*z^3)*G0[0, -1, -1, z])/(3*(1 + z)^3) + 
         ((-20 - 78*z - 54*z^2 + 13*z^3)*G0[0, -1, 0, z])/(3*(1 + z)^3) - 
         ((22 + 102*z + 150*z^2 + 55*z^3 + 12*z^4)*G0[0, 0, -1, z])/
          (6*(1 + z)^3) + (z*(12 + 28*z + 11*z^2 + 4*z^3)*G0[0, 0, 0, z])/
          (2*(1 + z)^3) + (2*(-1 + z)*(5 + 4*z + z^2)*G0[1, 0, -1, z])/
          (1 + z)^2 - (2*(-1 + z)*(5 + 4*z + z^2)*G0[1, 0, 0, z])/(1 + z)^2 + 
         4*G0[-1, 0, 0, -1, z] - 4*G0[-1, 0, 0, 0, z] - 
         (z*(4 - 2*z + z^2)*G0[0, -1, 0, -1, z])/(1 + z)^3 + 
         (z*(4 - 2*z + z^2)*G0[0, -1, 0, 0, z])/(1 + z)^3 + 
         (2*z*(4 - 2*z + z^2)*G0[0, 0, -1, -1, z])/(1 + z)^3 - 
         (2*z*(4 - 2*z + z^2)*G0[0, 0, -1, 0, z])/(1 + z)^3 - 
         (4*(1 + 3*z + 5*z^2 + z^3)*G0[0, 1, 0, -1, z])/(1 + z)^3 + 
         (4*(1 + 3*z + 5*z^2 + z^3)*G0[0, 1, 0, 0, z])/(1 + z)^3 - 
         (G0[-1, z]*(-119 - 68*Pi^2 - 507*z - 22*Pi^2*z - 657*z^2 - 
            74*Pi^2*z^2 - 269*z^3 + 12*Pi^2*z^3 + 72*Zeta[3] + 
            144*z*Zeta[3] + 72*z^2*Zeta[3]))/(36*(1 + z)^2) + 
         (G0[0, z]*(341 - 112*Pi^2 + 485*z - 144*Pi^2*z - 591*z^2 - 
            48*Pi^2*z^2 - 1273*z^3 - 52*Pi^2*z^3 - 538*z^4 + 36*Pi^2*z^4 + 
            360*Zeta[3] - 72*z*Zeta[3] + 2520*z^2*Zeta[3] + 72*z^3*Zeta[3]))/
          (72*(1 + z)^3) + (-70155 - 10120*Pi^2 + 384*Pi^4 - 210465*z - 
           5280*Pi^2*z + 1968*Pi^4*z - 210465*z^2 + 3120*Pi^2*z^2 + 
           384*Pi^4*z^2 - 70155*z^3 - 400*Pi^2*z^3 + 588*Pi^4*z^3 + 
           1320*Pi^2*z^4 + 52560*Zeta[3] - 32400*z*Zeta[3] - 
           62640*z^2*Zeta[3] + 15840*z^3*Zeta[3] - 12960*z^4*Zeta[3])/
          (4320*(1 + z)^3)))) + 
   LL*(Cf^2*(-1/12*(45 + 10*Pi^2 + 21*xr - 10*Pi^2*xr - 180*xr^2 - 
          10*Pi^2*xr^2 + 114*xr^3 + 10*Pi^2*xr^3 + 90*z + 20*Pi^2*z + 
          108*xr*z - 198*xr^2*z - 20*Pi^2*xr^2*z + 45*z^2 + 10*Pi^2*z^2 + 
          87*xr*z^2 + 10*Pi^2*xr*z^2)/(1 - xr + z)^2 - 12*DD[2, 1 - xr] + 
       ((-4 + 4*xr + 9*xr^2 - 14*xr^3 + 5*xr^4 - 12*z + 5*xr*z + 30*xr^2*z - 
          31*xr^3*z + 8*xr^4*z - 12*z^2 - 2*xr*z^2 + 26*xr^2*z^2 - 
          14*xr^3*z^2 - 4*z^3 - 3*xr*z^3 + 5*xr^2*z^3)*G0[0, xr])/
        ((-1 + xr)*(-1 + xr - z)^2*(1 + z)) + DD[1, 1 - xr]*
        (2 - 16*G0[-1, z] + 8*G0[0, z]) - 
       (xr*(6 - 11*xr + 5*xr^2 + 8*z - 8*xr*z + 2*z^2)*G0[1, xr])/
        (-1 + xr - z)^2 - ((-1 + 6*xr - 10*xr^2 + 6*xr^3 - xr^4 - 3*z + 
          17*xr*z - 17*xr^2*z + xr^3*z + 2*xr^4*z - 3*z^2 + 16*xr*z^2 - 
          8*xr^2*z^2 - 2*xr^3*z^2 - z^3 + 5*xr*z^3 - xr^2*z^3)*G0[1 + z, xr])/
        ((-1 + xr)*(-1 + xr - z)^2*(1 + z)) + 
       G0[-1, z]*((-7 + 18*xr - 14*xr^2 + 2*xr^3 + xr^4 - 22*z + 41*xr*z - 
           23*xr^2*z + 5*xr^3*z - xr^4*z - 24*z^2 + 28*xr*z^2 - 6*xr^2*z^2 - 
           2*xr^3*z^2 + xr^4*z^2 - 10*z^3 + 5*xr*z^3 + 4*xr^2*z^3 - 
           2*xr^3*z^3 - z^4 + xr^2*z^4)/((-1 + xr)*(-1 + xr - z)^2*(1 + z)) - 
         ((1 + 3*xr^2)*G0[0, xr])/(-1 + xr) + (2*(-5 + 3*xr^2)*G0[1, xr])/
          (-1 + xr) - (2*(1 + xr^2)*G0[1 + z, xr])/(-1 + xr)) + 
       G0[0, z]*(-((-2 + 4*xr - 2*xr^2 - 7*z + 9*xr*z - 5*xr^2*z + 5*xr^3*z - 
            2*xr^4*z - 9*z^2 + 6*xr*z^2 - xr^2*z^2 + xr^4*z^2 - 5*z^3 + 
            xr*z^3 + 3*xr^2*z^3 - 2*xr^3*z^3 - z^4 + xr^2*z^4)/
           ((-1 + xr)*(-1 + xr - z)^2*(1 + z))) - (2*(-3 + xr^2)*G0[1, xr])/
          (-1 + xr) + (2*(1 + xr^2)*G0[1 + z, xr])/(-1 + xr)) - 
       ((1 + 3*xr^2)*G0[-1, -1, z])/(-1 + xr) + ((1 + 3*xr^2)*G0[-1, 0, z])/
        (-1 + xr) + (4*G0[0, -1, z])/(-1 + xr) + (4*xr^2*G0[0, 0, xr])/
        (-1 + xr) + DD[0, 1 - xr]*((33 + 4*Pi^2)/3 - 2*(4 + z)*G0[-1, z] + 
         2*(1 + z)*G0[0, z] + 4*G0[0, -1, z] - 4*G0[0, 0, z]) - 
       (4*G0[0, 0, z])/(-1 + xr) - (2*(3 + 5*xr^2)*G0[0, 1, xr])/(-1 + xr) + 
       ((1 + 3*xr^2)*G0[0, 1 + z, xr])/(-1 + xr) - 
       (8*(1 + xr^2)*G0[1, 0, xr])/(-1 + xr) + 12*(1 + xr)*G0[1, 1, xr] - 
       (2*(1 + xr^2)*G0[1, 1 + z, xr])/(-1 + xr) + 
       (2*(1 + xr^2)*G0[1 + z, 0, xr])/(-1 + xr) - 
       (2*(1 + xr^2)*G0[1 + z, 1, xr])/(-1 + xr) - 
       (2*(1 + xr^2)*G0[1 + z, 1 + z, xr])/(-1 + xr) + 
       delta[1 - xr]*(((-9 + 8*Pi^2 - 9*z)*G0[-1, z])/6 + 
         ((-9 - 8*Pi^2 + 18*z)*G0[0, z])/12 + 3*G0[0, -1, z] - 
         3*G0[0, 0, z] + (135 - 4*Pi^2 - 336*Zeta[3])/24)) + 
     Cf*(Nh*tr*(-1/3*(5 - 7*xr + 2*xr^3 + 10*z - 8*xr*z - 2*xr^2*z + 5*z^2 - 
            xr*z^2)/(-1 + xr - z)^2 - (8*DD[1, 1 - xr])/3 + 
         DD[0, 1 - xr]*(4/3 - (8*G0[-1, z])/3) + (2*(-3 + xr^2)*G0[-1, z])/
          (3*(-1 + xr)) - (2*(1 + xr^2)*G0[0, xr])/(3*(-1 + xr)) + 
         (2*(1 + xr^2)*G0[0, z])/(3*(-1 + xr)) + (4*(1 + xr)*G0[1, xr])/3 - 
         (2*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr)) + delta[1 - xr]*
          (8/3 - (2*(1 + z)*G0[-1, z])/3 + (2*(-2 + z)*G0[0, z])/3 + 
           (4*G0[0, -1, z])/3 - (4*G0[0, 0, z])/3)) + 
       Nf*tr*(-1/9*(13 + 5*xr - 46*xr^2 + 28*xr^3 + 26*z + 24*xr*z - 
            50*xr^2*z + 13*z^2 + 19*xr*z^2)/(-1 + xr - z)^2 - 
         (8*DD[1, 1 - xr])/3 + (2*(-3 + xr^2)*G0[-1, z])/(3*(-1 + xr)) - 
         (4*(1 + xr^2)*G0[0, xr])/(3*(-1 + xr)) + (4*G0[0, z])/
          (3*(-1 + xr)) + DD[0, 1 - xr]*(32/9 - (8*G0[-1, z])/3 + 
           (4*G0[0, z])/3) + (4*(1 + xr)*G0[1, xr])/3 - 
         (2*(1 + xr^2)*G0[1 + z, xr])/(3*(-1 + xr)) + delta[1 - xr]*
          ((51 + 4*Pi^2)/18 - (2*(1 + z)*G0[-1, z])/3 + ((-1 + 2*z)*G0[0, z])/
            3 + (4*G0[0, -1, z])/3 - (4*G0[0, 0, z])/3)) + 
       Ca*(-1/36*(-59 + 6*Pi^2 - 355*xr - 6*Pi^2*xr + 854*xr^2 - 
            6*Pi^2*xr^2 - 440*xr^3 + 6*Pi^2*xr^3 - 118*z + 12*Pi^2*z - 
            696*xr*z + 814*xr^2*z - 12*Pi^2*xr^2*z - 59*z^2 + 6*Pi^2*z^2 - 
            341*xr*z^2 + 6*Pi^2*xr*z^2)/(1 - xr + z)^2 + 
         (22*DD[1, 1 - xr])/3 - (11*(-3 + xr^2)*G0[-1, z])/(6*(-1 + xr)) + 
         (2*(7 + 4*xr^2)*G0[0, xr])/(3*(-1 + xr)) + DD[0, 1 - xr]*
          ((-100 + 3*Pi^2)/9 + (22*G0[-1, z])/3 - (11*G0[0, z])/3) - 
         (11*G0[0, z])/(3*(-1 + xr)) - (11*(1 + xr)*G0[1, xr])/3 + 
         (11*(1 + xr^2)*G0[1 + z, xr])/(6*(-1 + xr)) + 
         ((1 + xr^2)*G0[0, 0, xr])/(-1 + xr) + delta[1 - xr]*
          ((11*(1 + z)*G0[-1, z])/6 - (11*(-1 + 2*z)*G0[0, z])/12 - 
           (11*G0[0, -1, z])/3 + (11*G0[0, 0, z])/3 + 
           (-579 - 44*Pi^2 + 216*Zeta[3])/72)))), 
 "c_{2;\bar{q}_{{NS}_{\bar{q}q}}}^{(2),[1]}" -> 
  LL*(Cf^2*((-12 + Pi^2 + 12*xr^2 + Pi^2*xr^2)/(3*(1 + xr)) - 
       2*(1 + xr)*G0[0, xr] + (4*(1 + xr^2)*G0[-1, 0, xr])/(1 + xr) - 
       (2*(1 + xr^2)*G0[0, 0, xr])/(1 + xr)) + 
     Ca*Cf*(-1/6*(-12 + Pi^2 + 12*xr^2 + Pi^2*xr^2)/(1 + xr) + 
       (1 + xr)*G0[0, xr] - (2*(1 + xr^2)*G0[-1, 0, xr])/(1 + xr) + 
       ((1 + xr^2)*G0[0, 0, xr])/(1 + xr))) + 
   Ca*Cf*(4*(-1 + xr)*G0[1, xr] + ((3 + 3*xr + 35*xr^2 + 60*xr^3 - 50*xr^4 - 
        42*xr^5 + 18*xr^6 + 15*z + 15*xr*z + 145*xr^2*z + 275*xr^3*z - 
        90*xr^4*z - 160*xr^5*z + 20*xr^6*z + 30*z^2 + 30*xr*z^2 + 
        225*xr^2*z^2 + 435*xr^3*z^2 + 30*xr^4*z^2 - 170*xr^5*z^2 + 
        10*xr^6*z^2 + 30*z^3 + 30*xr*z^3 + 155*xr^2*z^3 + 285*xr^3*z^3 + 
        70*xr^4*z^3 - 120*xr^5*z^3 + 15*z^4 + 15*xr*z^4 + 40*xr^2*z^4 + 
        65*xr^3*z^4 - 20*xr^5*z^4 + 40*xr^6*z^4 + 3*z^5 + 3*xr*z^5 + 
        32*xr^5*z^5 + 32*xr^6*z^5)*G0[-1, -1, z])/(10*xr^2*(1 + xr)*
       (1 + z)^4) - ((-1 - xr - 5*xr^2 - 10*xr^3 + 100*xr^4 + 42*xr^5 - 
        18*xr^6 - 3*z - 3*xr*z - 15*xr^2*z - 15*xr^3*z + 150*xr^4*z + 
        76*xr^5*z + 16*xr^6*z - 3*z^2 - 3*xr*z^2 - 10*xr^2*z^2 + 
        45*xr^3*z^2 + 40*xr^4*z^2 - 84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - 
        xr*z^3 + 20*xr^3*z^3 + 20*xr^4*z^3 + 32*xr^5*z^3 + 32*xr^6*z^3)*
       G0[-1, 0, xr])/(10*xr^2*(1 + xr)*(1 + z)^2) - 
     ((3 + 3*xr + 35*xr^2 + 60*xr^3 - 50*xr^4 - 42*xr^5 + 18*xr^6 + 15*z + 
        15*xr*z + 145*xr^2*z + 275*xr^3*z - 90*xr^4*z - 160*xr^5*z + 
        20*xr^6*z + 30*z^2 + 30*xr*z^2 + 225*xr^2*z^2 + 435*xr^3*z^2 + 
        30*xr^4*z^2 - 170*xr^5*z^2 + 10*xr^6*z^2 + 30*z^3 + 30*xr*z^3 + 
        155*xr^2*z^3 + 285*xr^3*z^3 + 70*xr^4*z^3 - 120*xr^5*z^3 + 15*z^4 + 
        15*xr*z^4 + 40*xr^2*z^4 + 65*xr^3*z^4 - 20*xr^5*z^4 + 40*xr^6*z^4 + 
        3*z^5 + 3*xr*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[-1, 0, z])/
      (10*xr^2*(1 + xr)*(1 + z)^4) + G0[-1, xr]*
      ((Pi^2*(1 + xr^2))/(2*(1 + xr)) + ((1 + xr^2)*G0[-1, -1, z])/(1 + xr) - 
       ((1 + xr^2)*G0[-1, 0, z])/(1 + xr)) + 
     ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
        3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 16*xr^6*z - 
        3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 50*xr^4*z^2 - 
        84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 32*xr^5*z^3 + 32*xr^6*z^3)*
       G0[-1/2, -1, z])/(10*xr^2*(1 + xr)*(1 + z)^2) - 
     ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
        3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 16*xr^6*z - 
        3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 50*xr^4*z^2 - 
        84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 32*xr^5*z^3 + 32*xr^6*z^3)*
       G0[-1/2, 0, z])/(10*xr^2*(1 + xr)*(1 + z)^2) - 
     ((1 + xr + 15*xr^2 + 30*xr^3 + 5*z + 5*xr*z + 55*xr^2*z + 135*xr^3*z + 
        20*xr^4*z + 10*z^2 + 10*xr*z^2 + 75*xr^2*z^2 + 225*xr^3*z^2 + 
        30*xr^4*z^2 - 30*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 45*xr^2*z^3 + 
        165*xr^3*z^3 - 30*xr^4*z^3 - 90*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 
        10*xr^2*z^4 + 45*xr^3*z^4 - 40*xr^4*z^4 - 20*xr^5*z^4 + 40*xr^6*z^4 + 
        z^5 + xr*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[0, -1, z])/
      (10*xr^2*(1 + xr)*(1 + z)^4) + 
     ((3 + 3*xr + 55*xr^2 + 140*xr^3 + 100*xr^4 + 42*xr^5 - 18*xr^6 + 15*z + 
        15*xr*z + 225*xr^2*z + 595*xr^3*z + 430*xr^4*z + 160*xr^5*z - 
        20*xr^6*z + 30*z^2 + 30*xr*z^2 + 345*xr^2*z^2 + 915*xr^3*z^2 + 
        630*xr^4*z^2 + 50*xr^5*z^2 - 10*xr^6*z^2 + 30*z^3 + 30*xr*z^3 + 
        235*xr^2*z^3 + 605*xr^3*z^3 + 310*xr^4*z^3 - 240*xr^5*z^3 + 15*z^4 + 
        15*xr*z^4 + 60*xr^2*z^4 + 145*xr^3*z^4 + 10*xr^4*z^4 - 60*xr^5*z^4 + 
        120*xr^6*z^4 + 3*z^5 + 3*xr*z^5 + 96*xr^5*z^5 + 96*xr^6*z^5)*
       G0[0, 0, xr])/(10*xr^2*(1 + xr)*(1 + z)^4) + 
     ((1 + xr + 15*xr^2 + 30*xr^3 + 5*z + 5*xr*z + 55*xr^2*z + 135*xr^3*z + 
        20*xr^4*z + 10*z^2 + 10*xr*z^2 + 75*xr^2*z^2 + 225*xr^3*z^2 + 
        30*xr^4*z^2 - 30*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 45*xr^2*z^3 + 
        165*xr^3*z^3 - 30*xr^4*z^3 - 90*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 
        10*xr^2*z^4 + 45*xr^3*z^4 - 40*xr^4*z^4 - 20*xr^5*z^4 + 40*xr^6*z^4 + 
        z^5 + xr*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[0, 0, z])/
      (10*xr^2*(1 + xr)*(1 + z)^4) + G0[(-1 - z)/z, xr]*
      ((-2*Pi^2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z))/
        ((1 + xr)*(1 + z)) - (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-1, -1, z])/((1 + xr)*(1 + z)) + 
       (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, z])/
        ((1 + xr)*(1 + z)) + (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[0, -1, z])/((1 + xr)*(1 + z)) - 
       (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, 0, z])/
        ((1 + xr)*(1 + z))) + G0[1 + z, xr]*
      ((120*xr + 10*Pi^2*xr + 30*Pi^2*xr^2 - 120*xr^3 + 30*Pi^2*xr^3 + 12*z + 
         516*xr*z + 25*Pi^2*xr*z + 156*xr^2*z + 65*Pi^2*xr^2*z - 456*xr^3*z + 
         70*Pi^2*xr^3*z - 108*xr^4*z + 36*z^2 + 696*xr*z^2 + 20*Pi^2*xr*z^2 + 
         480*xr^2*z^2 + 40*Pi^2*xr^2*z^2 - 240*xr^3*z^2 + 50*Pi^2*xr^3*z^2 - 
         60*xr^4*z^2 + 36*z^3 + 324*xr*z^3 + 5*Pi^2*xr*z^3 + 384*xr^2*z^3 + 
         5*Pi^2*xr^2*z^3 + 48*xr^3*z^3 + 10*Pi^2*xr^3*z^3 - 48*xr^4*z^3 + 
         12*z^4 + 24*xr*z^4 + 60*xr^2*z^4 + 48*xr^3*z^4)/
        (60*xr*(1 + xr)*(1 + z)^3) + (5*(2 + 6*xr + 6*xr^2 + z + xr*z + 
          2*xr^2*z)*G0[-1, -1, z])/(2*(1 + xr)*(1 + z)) - 
       (7*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, z])/
        (2*(1 + xr)*(1 + z)) - ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[0, -1, z])/(2*(1 + xr)*(1 + z)) - 
       ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, 0, z])/
        (2*(1 + xr)*(1 + z))) + G0[0, xr]*
      (-1/60*(-12 - 111*xr + 130*Pi^2*xr - 198*xr^2 + 360*Pi^2*xr^2 - 
          111*xr^3 + 370*Pi^2*xr^3 + 108*xr^4 - 36*z - 201*xr*z + 
          330*Pi^2*xr*z - 186*xr^2*z + 780*Pi^2*xr^2*z - 9*xr^3*z + 
          870*Pi^2*xr^3*z + 12*xr^4*z - 36*z^2 - 69*xr*z^2 + 
          270*Pi^2*xr*z^2 + 330*xr^2*z^2 + 480*Pi^2*xr^2*z^2 + 627*xr^3*z^2 + 
          630*Pi^2*xr^3*z^2 - 96*xr^4*z^2 - 12*z^3 + 21*xr*z^3 + 
          70*Pi^2*xr*z^3 + 318*xr^2*z^3 + 60*Pi^2*xr^2*z^3 + 429*xr^3*z^3 + 
          130*Pi^2*xr^3*z^3 - 96*xr^4*z^3)/(xr*(1 + xr)*(1 + z)^3) + 
       ((3 + 3*xr + 45*xr^2 + 90*xr^3 + 15*z + 15*xr*z + 185*xr^2*z + 
          385*xr^3*z + 60*xr^4*z + 30*z^2 + 30*xr*z^2 + 285*xr^2*z^2 + 
          575*xr^3*z^2 + 140*xr^4*z^2 - 60*xr^5*z^2 + 30*z^3 + 30*xr*z^3 + 
          195*xr^2*z^3 + 345*xr^3*z^3 + 30*xr^4*z^3 - 180*xr^5*z^3 + 15*z^4 + 
          15*xr*z^4 + 50*xr^2*z^4 + 55*xr^3*z^4 - 60*xr^4*z^4 - 40*xr^5*z^4 + 
          80*xr^6*z^4 + 3*z^5 + 3*xr*z^5 - 10*xr^3*z^5 - 10*xr^4*z^5 + 
          64*xr^5*z^5 + 64*xr^6*z^5)*G0[0, z])/(10*xr^2*(1 + xr)*(1 + z)^4) + 
       ((12 + 42*xr + 40*xr^2 + 5*z + 7*xr*z + 12*xr^2*z)*G0[-1, -1, z])/
        (2*(1 + xr)*(1 + z)) + ((4 + 6*xr + 8*xr^2 + 3*z + xr*z + 4*xr^2*z)*
         G0[-1, 0, z])/(2*(1 + xr)*(1 + z)) + 
       ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, z])/
        (2*(1 + xr)*(1 + z)) - ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[0, 0, z])/(2*(1 + xr)*(1 + z))) + G0[-((1 + z)/z), xr]*
      ((12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, -1, z])/
        ((1 + xr)*(1 + z)) - (9*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-1, 0, z])/((1 + xr)*(1 + z)) - 
       (9*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, z])/
        ((1 + xr)*(1 + z)) + (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[0, 0, z])/((1 + xr)*(1 + z))) - 2*(1 + xr)*G0[0, 1, xr] - 
     ((3 + 3*xr + 35*xr^2 + 70*xr^3 - 10*xr^4 + 15*z + 15*xr*z + 145*xr^2*z + 
        305*xr^3*z + 20*xr^4*z + 30*z^2 + 30*xr*z^2 + 225*xr^2*z^2 + 
        455*xr^3*z^2 + 80*xr^4*z^2 - 60*xr^5*z^2 + 30*z^3 + 30*xr*z^3 + 
        155*xr^2*z^3 + 265*xr^3*z^3 - 10*xr^4*z^3 - 180*xr^5*z^3 + 15*z^4 + 
        15*xr*z^4 + 40*xr^2*z^4 + 35*xr^3*z^4 - 70*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 3*z^5 + 3*xr*z^5 - 10*xr^3*z^5 - 10*xr^4*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[0, 1 + z, xr])/
      (10*xr^2*(1 + xr)*(1 + z)^4) + (1 - xr)*G0[1, 1 + z, xr] + 
     ((1 + 10*xr^2 + 10*xr^3 - 30*xr^4 + 9*xr^5 + 5*z + 40*xr^2*z + 
        55*xr^3*z - 90*xr^4*z + 10*xr^5*z + 10*z^2 + 60*xr^2*z^2 + 
        90*xr^3*z^2 - 75*xr^4*z^2 + 5*xr^5*z^2 + 10*z^3 + 40*xr^2*z^3 + 
        55*xr^3*z^3 - 15*xr^4*z^3 + 5*z^4 + 10*xr^2*z^4 + 10*xr^3*z^4 + z^5)*
       G0[1 + z, 1 + z, xr])/(5*xr^2*(1 + z)^4) - 
     (2*(1 + xr + 10*xr^2 + 25*xr^3 + 5*z + 5*xr*z + 40*xr^2*z + 110*xr^3*z + 
        20*xr^4*z + 10*z^2 + 10*xr*z^2 + 60*xr^2*z^2 + 160*xr^3*z^2 + 
        40*xr^4*z^2 - 15*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 40*xr^2*z^3 + 
        85*xr^3*z^3 - 45*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 10*xr^2*z^4 + 
        5*xr^3*z^4 - 25*xr^4*z^4 - 10*xr^5*z^4 + 20*xr^6*z^4 + z^5 + xr*z^5 - 
        5*xr^3*z^5 - 5*xr^4*z^5 + 16*xr^5*z^5 + 16*xr^6*z^5)*
       G0[-((1 + z)/z), 0, xr])/(5*xr^2*(1 + xr)*(1 + z)^4) + 
     ((1 + xr + 10*xr^2 + 25*xr^3 + 5*z + 5*xr*z + 40*xr^2*z + 110*xr^3*z + 
        20*xr^4*z + 10*z^2 + 10*xr*z^2 + 60*xr^2*z^2 + 160*xr^3*z^2 + 
        40*xr^4*z^2 - 15*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 40*xr^2*z^3 + 
        85*xr^3*z^3 - 45*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 10*xr^2*z^4 + 
        5*xr^3*z^4 - 25*xr^4*z^4 - 10*xr^5*z^4 + 20*xr^6*z^4 + z^5 + xr*z^5 - 
        5*xr^3*z^5 - 5*xr^4*z^5 + 16*xr^5*z^5 + 16*xr^6*z^5)*
       G0[-((1 + z)/z), 1 + z, xr])/(5*xr^2*(1 + xr)*(1 + z)^4) + 
     G0[0, z]*((10*Pi^2*xr + 30*Pi^2*xr^2 + 30*Pi^2*xr^3 - 4*z - 52*xr*z + 
         25*Pi^2*xr*z - 52*xr^2*z + 65*Pi^2*xr^2*z + 32*xr^3*z + 
         70*Pi^2*xr^3*z + 36*xr^4*z - 12*z^2 - 112*xr*z^2 + 20*Pi^2*xr*z^2 - 
         160*xr^2*z^2 + 40*Pi^2*xr^2*z^2 - 40*xr^3*z^2 + 50*Pi^2*xr^3*z^2 + 
         20*xr^4*z^2 - 12*z^3 - 68*xr*z^3 + 5*Pi^2*xr*z^3 - 128*xr^2*z^3 + 
         5*Pi^2*xr^2*z^3 - 56*xr^3*z^3 + 10*Pi^2*xr^3*z^3 + 16*xr^4*z^3 - 
         4*z^4 - 8*xr*z^4 - 20*xr^2*z^4 - 16*xr^3*z^4)/
        (20*xr*(1 + xr)*(1 + z)^3) + (-1 + xr)*G0[1, xr] - 
       ((1 + 10*xr^2 + 10*xr^3 - 30*xr^4 + 9*xr^5 + 5*z + 40*xr^2*z + 
          55*xr^3*z - 90*xr^4*z + 10*xr^5*z + 10*z^2 + 60*xr^2*z^2 + 
          90*xr^3*z^2 - 75*xr^4*z^2 + 5*xr^5*z^2 + 10*z^3 + 40*xr^2*z^3 + 
          55*xr^3*z^3 - 15*xr^4*z^3 + 5*z^4 + 10*xr^2*z^4 + 10*xr^3*z^4 + 
          z^5)*G0[1 + z, xr])/(5*xr^2*(1 + z)^4) - 
       ((1 + xr + 10*xr^2 + 25*xr^3 + 5*z + 5*xr*z + 40*xr^2*z + 110*xr^3*z + 
          20*xr^4*z + 10*z^2 + 10*xr*z^2 + 60*xr^2*z^2 + 160*xr^3*z^2 + 
          40*xr^4*z^2 - 15*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 40*xr^2*z^3 + 
          85*xr^3*z^3 - 45*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 10*xr^2*z^4 + 
          5*xr^3*z^4 - 25*xr^4*z^4 - 10*xr^5*z^4 + 20*xr^6*z^4 + z^5 + 
          xr*z^5 - 5*xr^3*z^5 - 5*xr^4*z^5 + 16*xr^5*z^5 + 16*xr^6*z^5)*
         G0[-((1 + z)/z), xr])/(5*xr^2*(1 + xr)*(1 + z)^4) - 
       ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
          3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 
          16*xr^6*z - 3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 
          50*xr^4*z^2 - 84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 
          32*xr^5*z^3 + 32*xr^6*z^3)*G0[1 + 2*z, xr])/(10*xr^2*(1 + xr)*
         (1 + z)^2) - ((1 + xr^2)*G0[-1, (-1 - z)/z, xr])/(1 + xr) - 
       ((5 + 12*xr + 13*xr^2 + 3*z + 2*xr*z + 5*xr^2*z)*G0[0, 1, xr])/
        ((1 + xr)*(1 + z)) + ((3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*
         G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) + 
       ((12 + 30*xr + 32*xr^2 + 7*z + 5*xr*z + 12*xr^2*z)*G0[0, 1 + z, xr])/
        (2*(1 + xr)*(1 + z)) - (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[(-1 - z)/z, 0, xr])/(2*(1 + xr)*(1 + z)) + 
       (5*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 0, xr])/
        (2*(1 + xr)*(1 + z)) + ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[1 + z, 1, xr])/((1 + xr)*(1 + z)) - 
       ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, (-1 - z)/z, xr])/
        ((1 + xr)*(1 + z)) - (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[1 + z, 1 + z, xr])/(2*(1 + xr)*(1 + z)) + 
       (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-((1 + z)/z), 0, xr])/
        ((1 + xr)*(1 + z)) - (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-((1 + z)/z), 1 + z, xr])/((1 + xr)*(1 + z))) + 
     G0[-1, z]*((-120*xr + 80*Pi^2*xr + 210*Pi^2*xr^2 + 120*xr^3 + 
         220*Pi^2*xr^3 + 12*z - 204*xr*z + 205*Pi^2*xr*z + 156*xr^2*z + 
         455*Pi^2*xr^2*z + 264*xr^3*z + 520*Pi^2*xr^3*z - 108*xr^4*z + 
         36*z^2 - 24*xr*z^2 + 170*Pi^2*xr*z^2 + 480*xr^2*z^2 + 
         280*Pi^2*xr^2*z^2 + 480*xr^3*z^2 + 380*Pi^2*xr^3*z^2 - 60*xr^4*z^2 + 
         36*z^3 + 84*xr*z^3 + 45*Pi^2*xr*z^3 + 384*xr^2*z^3 + 
         35*Pi^2*xr^2*z^3 + 288*xr^3*z^3 + 80*Pi^2*xr^3*z^3 - 48*xr^4*z^3 + 
         12*z^4 + 24*xr*z^4 + 60*xr^2*z^4 + 48*xr^3*z^4)/
        (60*xr*(1 + xr)*(1 + z)^3) - ((3 + 3*xr + 55*xr^2 + 110*xr^3 + 
          10*xr^4 + 15*z + 15*xr*z + 225*xr^2*z + 465*xr^3*z + 100*xr^4*z + 
          30*z^2 + 30*xr*z^2 + 345*xr^2*z^2 + 695*xr^3*z^2 + 200*xr^4*z^2 - 
          60*xr^5*z^2 + 30*z^3 + 30*xr*z^3 + 235*xr^2*z^3 + 425*xr^3*z^3 + 
          70*xr^4*z^3 - 180*xr^5*z^3 + 15*z^4 + 15*xr*z^4 + 60*xr^2*z^4 + 
          75*xr^3*z^4 - 50*xr^4*z^4 - 40*xr^5*z^4 + 80*xr^6*z^4 + 3*z^5 + 
          3*xr*z^5 - 10*xr^3*z^5 - 10*xr^4*z^5 + 64*xr^5*z^5 + 64*xr^6*z^5)*
         G0[0, xr])/(10*xr^2*(1 + xr)*(1 + z)^4) + (1 - xr)*G0[1, xr] + 
       ((1 + 10*xr^2 + 10*xr^3 - 30*xr^4 + 9*xr^5 + 5*z + 40*xr^2*z + 
          55*xr^3*z - 90*xr^4*z + 10*xr^5*z + 10*z^2 + 60*xr^2*z^2 + 
          90*xr^3*z^2 - 75*xr^4*z^2 + 5*xr^5*z^2 + 10*z^3 + 40*xr^2*z^3 + 
          55*xr^3*z^3 - 15*xr^4*z^3 + 5*z^4 + 10*xr^2*z^4 + 10*xr^3*z^4 + 
          z^5)*G0[1 + z, xr])/(5*xr^2*(1 + z)^4) + 
       ((1 + xr + 10*xr^2 + 25*xr^3 + 5*z + 5*xr*z + 40*xr^2*z + 110*xr^3*z + 
          20*xr^4*z + 10*z^2 + 10*xr*z^2 + 60*xr^2*z^2 + 160*xr^3*z^2 + 
          40*xr^4*z^2 - 15*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 40*xr^2*z^3 + 
          85*xr^3*z^3 - 45*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 10*xr^2*z^4 + 
          5*xr^3*z^4 - 25*xr^4*z^4 - 10*xr^5*z^4 + 20*xr^6*z^4 + z^5 + 
          xr*z^5 - 5*xr^3*z^5 - 5*xr^4*z^5 + 16*xr^5*z^5 + 16*xr^6*z^5)*
         G0[-((1 + z)/z), xr])/(5*xr^2*(1 + xr)*(1 + z)^4) + 
       ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
          3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 
          16*xr^6*z - 3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 
          50*xr^4*z^2 - 84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 
          32*xr^5*z^3 + 32*xr^6*z^3)*G0[1 + 2*z, xr])/(10*xr^2*(1 + xr)*
         (1 + z)^2) + (2*(1 + xr^2)*G0[-1, 0, xr])/(1 + xr) + 
       ((1 + xr^2)*G0[-1, (-1 - z)/z, xr])/(1 + xr) - 
       ((11 + 30*xr + 31*xr^2 + 6*z + 5*xr*z + 11*xr^2*z)*G0[0, 0, xr])/
        ((1 + xr)*(1 + z)) + ((21 + 60*xr + 61*xr^2 + 11*z + 10*xr*z + 
          21*xr^2*z)*G0[0, 1, xr])/((1 + xr)*(1 + z)) - 
       ((3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*G0[0, (-1 - z)/z, xr])/
        ((1 + xr)*(1 + z)) - ((28 + 78*xr + 80*xr^2 + 15*z + 13*xr*z + 
          28*xr^2*z)*G0[0, 1 + z, xr])/(2*(1 + xr)*(1 + z)) + 
       (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[(-1 - z)/z, 0, xr])/
        (2*(1 + xr)*(1 + z)) + ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[1 + z, 0, xr])/(2*(1 + xr)*(1 + z)) - 
       (5*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1, xr])/
        ((1 + xr)*(1 + z)) + ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[1 + z, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) + 
       (9*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1 + z, xr])/
        (2*(1 + xr)*(1 + z)) - (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-((1 + z)/z), 0, xr])/((1 + xr)*(1 + z)) + 
       (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-((1 + z)/z), 1 + z, 
          xr])/((1 + xr)*(1 + z))) + 
     ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
        3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 16*xr^6*z - 
        3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 50*xr^4*z^2 - 
        84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 32*xr^5*z^3 + 32*xr^6*z^3)*
       G0[1 + 2*z, 1 + z, xr])/(10*xr^2*(1 + xr)*(1 + z)^2) + 
     ((3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*G0[-1, -1, -1, z])/
      ((1 + xr)*(1 + z)) + (2*(1 + xr^2)*G0[-1, -1, 0, xr])/(1 + xr) - 
     ((5 + 12*xr + 13*xr^2 + 3*z + 2*xr*z + 5*xr^2*z)*G0[-1, -1, 0, z])/
      ((1 + xr)*(1 + z)) - ((4 + 6*xr + 8*xr^2 + 3*z + xr*z + 4*xr^2*z)*
       G0[-1, 0, -1, z])/(2*(1 + xr)*(1 + z)) - 
     (4*(1 + xr^2)*G0[-1, 0, 0, xr])/(1 + xr) - 
     ((6*xr + 4*xr^2 - z + xr*z)*G0[-1, 0, 0, z])/(2*(1 + xr)*(1 + z)) + 
     (4*(1 + xr^2)*G0[-1, 0, 1, xr])/(1 + xr) - 
     (2*(1 + xr^2)*G0[-1, 0, 1 + z, xr])/(1 + xr) - 
     (2*(1 + xr^2)*G0[-1, (-1 - z)/z, 0, xr])/(1 + xr) + 
     ((1 + xr^2)*G0[-1, (-1 - z)/z, 1 + z, xr])/(1 + xr) - 
     (2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, -1, z])/
      ((1 + xr)*(1 + z)) - (2*(1 + xr^2)*G0[0, -1, 0, xr])/(1 + xr) + 
     ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, 0, z])/
      ((1 + xr)*(1 + z)) - ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[0, 0, -1, z])/(2*(1 + xr)*(1 + z)) + 
     ((25 + 66*xr + 69*xr^2 + 14*z + 11*xr*z + 25*xr^2*z)*G0[0, 0, 0, xr])/
      (2*(1 + xr)*(1 + z)) + (7*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[0, 0, 0, z])/(2*(1 + xr)*(1 + z)) - 
     (2*(11 + 30*xr + 31*xr^2 + 6*z + 5*xr*z + 11*xr^2*z)*G0[0, 0, 1, xr])/
      ((1 + xr)*(1 + z)) + ((11 + 30*xr + 31*xr^2 + 6*z + 5*xr*z + 11*xr^2*z)*
       G0[0, 0, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (10*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, 1, 0, xr])/
      ((1 + xr)*(1 + z)) + (16*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[0, 1, 1, xr])/((1 + xr)*(1 + z)) - 
     ((11 + 36*xr + 35*xr^2 + 5*z + 6*xr*z + 11*xr^2*z)*G0[0, 1, 1 + z, xr])/
      ((1 + xr)*(1 + z)) + (2*(3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*
       G0[0, (-1 - z)/z, 0, xr])/((1 + xr)*(1 + z)) - 
     ((3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*G0[0, (-1 - z)/z, 1 + z, 
        xr])/((1 + xr)*(1 + z)) + 
     (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, 1 + z, 0, xr])/
      ((1 + xr)*(1 + z)) - (8*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[0, 1 + z, 1, xr])/((1 + xr)*(1 + z)) + 
     ((4 + 18*xr + 16*xr^2 + z + 3*xr*z + 4*xr^2*z)*G0[0, 1 + z, 1 + z, xr])/
      (2*(1 + xr)*(1 + z)) + (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[(-1 - z)/z, 0, 0, xr])/((1 + xr)*(1 + z)) - 
     (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[(-1 - z)/z, 0, 1, xr])/
      ((1 + xr)*(1 + z)) + (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[(-1 - z)/z, 0, 1 + z, xr])/(2*(1 + xr)*(1 + z)) - 
     (9*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[(-1 - z)/z, 1 + z, 0, 
        xr])/(2*(1 + xr)*(1 + z)) + 
     (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[(-1 - z)/z, 1 + z, 1, 
        xr])/((1 + xr)*(1 + z)) - 
     (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 0, 0, xr])/
      (2*(1 + xr)*(1 + z)) + (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, 0, 1, xr])/((1 + xr)*(1 + z)) - 
     (11*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 0, 1 + z, xr])/
      (2*(1 + xr)*(1 + z)) + (5*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, 1, 0, xr])/((1 + xr)*(1 + z)) - 
     (8*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1, 1, xr])/
      ((1 + xr)*(1 + z)) + (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, 1, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, (-1 - z)/z, 0, 
        xr])/((1 + xr)*(1 + z)) + ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (9*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1 + z, 0, xr])/
      (2*(1 + xr)*(1 + z)) + (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, 1 + z, 1, xr])/((1 + xr)*(1 + z)) - 
     (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1 + z, 1 + z, 
        xr])/(2*(1 + xr)*(1 + z)) - (4*Pi^2 + 24*xr + 4*Pi^2*xr - 462*xr^2 + 
       70*Pi^2*xr^2 - 240*xr^3 + 200*Pi^2*xr^3 + 462*xr^4 + 190*Pi^2*xr^4 + 
       216*xr^5 + 84*Pi^2*xr^5 - 36*Pi^2*xr^6 + 20*Pi^2*z + 96*xr*z + 
       20*Pi^2*xr*z - 1152*xr^2*z + 280*Pi^2*xr^2*z - 552*xr^3*z + 
       840*Pi^2*xr^3*z + 1152*xr^4*z + 760*Pi^2*xr^4*z + 456*xr^5*z + 
       320*Pi^2*xr^5*z - 40*Pi^2*xr^6*z + 40*Pi^2*z^2 + 144*xr*z^2 + 
       40*Pi^2*xr*z^2 - 684*xr^2*z^2 + 420*Pi^2*xr^2*z^2 - 312*xr^3*z^2 + 
       1320*Pi^2*xr^3*z^2 + 684*xr^4*z^2 + 1020*Pi^2*xr^4*z^2 + 
       168*xr^5*z^2 + 100*Pi^2*xr^5*z^2 - 20*Pi^2*xr^6*z^2 + 40*Pi^2*z^3 + 
       96*xr*z^3 + 40*Pi^2*xr*z^3 + 240*xr^2*z^3 + 280*Pi^2*xr^2*z^3 + 
       72*xr^3*z^3 + 920*Pi^2*xr^3*z^3 - 240*xr^4*z^3 + 400*Pi^2*xr^4*z^3 - 
       168*xr^5*z^3 - 480*Pi^2*xr^5*z^3 + 20*Pi^2*z^4 + 24*xr*z^4 + 
       20*Pi^2*xr*z^4 + 234*xr^2*z^4 + 70*Pi^2*xr^2*z^4 + 72*xr^3*z^4 + 
       240*Pi^2*xr^3*z^4 - 234*xr^4*z^4 - 50*Pi^2*xr^4*z^4 - 96*xr^5*z^4 - 
       120*Pi^2*xr^5*z^4 + 240*Pi^2*xr^6*z^4 + 4*Pi^2*z^5 + 4*Pi^2*xr*z^5 + 
       192*Pi^2*xr^5*z^5 + 192*Pi^2*xr^6*z^5 - 3*R7*sqrm["T^{(2)}_{q,1}"] - 
       3*R7*xr*sqrm["T^{(2)}_{q,1}"] - 45*R7*xr^2*sqrm["T^{(2)}_{q,1}"] - 
       90*R7*xr^3*sqrm["T^{(2)}_{q,1}"] - 15*R7*z*sqrm["T^{(2)}_{q,1}"] - 
       9*R7*xr*z*sqrm["T^{(2)}_{q,1}"] - 183*R7*xr^2*z*
        sqrm["T^{(2)}_{q,1}"] - 369*R7*xr^3*z*sqrm["T^{(2)}_{q,1}"] - 
       30*R7*z^2*sqrm["T^{(2)}_{q,1}"] - 6*R7*xr*z^2*sqrm["T^{(2)}_{q,1}"] - 
       285*R7*xr^2*z^2*sqrm["T^{(2)}_{q,1}"] - 495*R7*xr^3*z^2*
        sqrm["T^{(2)}_{q,1}"] + 96*R7*xr^4*z^2*sqrm["T^{(2)}_{q,1}"] + 
       12*R7*xr^5*z^2*sqrm["T^{(2)}_{q,1}"] - 
       30*R7*z^3*sqrm["T^{(2)}_{q,1}"] + 6*R7*xr*z^3*sqrm["T^{(2)}_{q,1}"] - 
       207*R7*xr^2*z^3*sqrm["T^{(2)}_{q,1}"] - 231*R7*xr^3*z^3*
        sqrm["T^{(2)}_{q,1}"] + 168*R7*xr^4*z^3*sqrm["T^{(2)}_{q,1}"] - 
       24*R7*xr^5*z^3*sqrm["T^{(2)}_{q,1}"] - 
       15*R7*z^4*sqrm["T^{(2)}_{q,1}"] + 9*R7*xr*z^4*sqrm["T^{(2)}_{q,1}"] - 
       66*R7*xr^2*z^4*sqrm["T^{(2)}_{q,1}"] - 3*R7*xr^3*z^4*
        sqrm["T^{(2)}_{q,1}"] + 48*R7*xr^4*z^4*sqrm["T^{(2)}_{q,1}"] - 
       84*R7*xr^5*z^4*sqrm["T^{(2)}_{q,1}"] - 
       3*R7*z^5*sqrm["T^{(2)}_{q,1}"] + 3*R7*xr*z^5*sqrm["T^{(2)}_{q,1}"] - 
       6*R7*xr^2*z^5*sqrm["T^{(2)}_{q,1}"] + 12*R7*xr^3*z^5*
        sqrm["T^{(2)}_{q,1}"] - 24*R7*xr^4*z^5*sqrm["T^{(2)}_{q,1}"] - 
       48*R7*xr^5*z^5*sqrm["T^{(2)}_{q,1}"] - 30*xr^2*sqrm["T^{(3)}_{q,2}"] - 
       90*xr^3*sqrm["T^{(3)}_{q,2}"] - 90*xr^4*sqrm["T^{(3)}_{q,2}"] - 
       105*xr^2*z*sqrm["T^{(3)}_{q,2}"] - 285*xr^3*z*sqrm["T^{(3)}_{q,2}"] - 
       300*xr^4*z*sqrm["T^{(3)}_{q,2}"] - 135*xr^2*z^2*
        sqrm["T^{(3)}_{q,2}"] - 315*xr^3*z^2*sqrm["T^{(3)}_{q,2}"] - 
       360*xr^4*z^2*sqrm["T^{(3)}_{q,2}"] - 75*xr^2*z^3*
        sqrm["T^{(3)}_{q,2}"] - 135*xr^3*z^3*sqrm["T^{(3)}_{q,2}"] - 
       180*xr^4*z^3*sqrm["T^{(3)}_{q,2}"] - 15*xr^2*z^4*
        sqrm["T^{(3)}_{q,2}"] - 15*xr^3*z^4*sqrm["T^{(3)}_{q,2}"] - 
       30*xr^4*z^4*sqrm["T^{(3)}_{q,2}"] + 660*xr^2*Zeta[3] + 
       1080*xr^3*Zeta[3] + 1380*xr^4*Zeta[3] + 2460*xr^2*z*Zeta[3] + 
       3420*xr^3*z*Zeta[3] + 4800*xr^4*z*Zeta[3] + 3420*xr^2*z^2*Zeta[3] + 
       3780*xr^3*z^2*Zeta[3] + 6120*xr^4*z^2*Zeta[3] + 
       2100*xr^2*z^3*Zeta[3] + 1620*xr^3*z^3*Zeta[3] + 
       3360*xr^4*z^3*Zeta[3] + 480*xr^2*z^4*Zeta[3] + 180*xr^3*z^4*Zeta[3] + 
       660*xr^4*z^4*Zeta[3])/(120*xr^2*(1 + xr)*(1 + z)^4)) + 
   Cf^2*(-8*(-1 + xr)*G0[1, xr] - ((3 + 3*xr + 35*xr^2 + 60*xr^3 - 50*xr^4 - 
        42*xr^5 + 18*xr^6 + 15*z + 15*xr*z + 145*xr^2*z + 275*xr^3*z - 
        90*xr^4*z - 160*xr^5*z + 20*xr^6*z + 30*z^2 + 30*xr*z^2 + 
        225*xr^2*z^2 + 435*xr^3*z^2 + 30*xr^4*z^2 - 170*xr^5*z^2 + 
        10*xr^6*z^2 + 30*z^3 + 30*xr*z^3 + 155*xr^2*z^3 + 285*xr^3*z^3 + 
        70*xr^4*z^3 - 120*xr^5*z^3 + 15*z^4 + 15*xr*z^4 + 40*xr^2*z^4 + 
        65*xr^3*z^4 - 20*xr^5*z^4 + 40*xr^6*z^4 + 3*z^5 + 3*xr*z^5 + 
        32*xr^5*z^5 + 32*xr^6*z^5)*G0[-1, -1, z])/(5*xr^2*(1 + xr)*
       (1 + z)^4) + ((-1 - xr - 5*xr^2 - 10*xr^3 + 100*xr^4 + 42*xr^5 - 
        18*xr^6 - 3*z - 3*xr*z - 15*xr^2*z - 15*xr^3*z + 150*xr^4*z + 
        76*xr^5*z + 16*xr^6*z - 3*z^2 - 3*xr*z^2 - 10*xr^2*z^2 + 
        45*xr^3*z^2 + 40*xr^4*z^2 - 84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - 
        xr*z^3 + 20*xr^3*z^3 + 20*xr^4*z^3 + 32*xr^5*z^3 + 32*xr^6*z^3)*
       G0[-1, 0, xr])/(5*xr^2*(1 + xr)*(1 + z)^2) + 
     ((3 + 3*xr + 35*xr^2 + 60*xr^3 - 50*xr^4 - 42*xr^5 + 18*xr^6 + 15*z + 
        15*xr*z + 145*xr^2*z + 275*xr^3*z - 90*xr^4*z - 160*xr^5*z + 
        20*xr^6*z + 30*z^2 + 30*xr*z^2 + 225*xr^2*z^2 + 435*xr^3*z^2 + 
        30*xr^4*z^2 - 170*xr^5*z^2 + 10*xr^6*z^2 + 30*z^3 + 30*xr*z^3 + 
        155*xr^2*z^3 + 285*xr^3*z^3 + 70*xr^4*z^3 - 120*xr^5*z^3 + 15*z^4 + 
        15*xr*z^4 + 40*xr^2*z^4 + 65*xr^3*z^4 - 20*xr^5*z^4 + 40*xr^6*z^4 + 
        3*z^5 + 3*xr*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[-1, 0, z])/
      (5*xr^2*(1 + xr)*(1 + z)^4) + G0[-1, xr]*
      (-((Pi^2*(1 + xr^2))/(1 + xr)) - (2*(1 + xr^2)*G0[-1, -1, z])/
        (1 + xr) + (2*(1 + xr^2)*G0[-1, 0, z])/(1 + xr)) - 
     ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
        3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 16*xr^6*z - 
        3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 50*xr^4*z^2 - 
        84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 32*xr^5*z^3 + 32*xr^6*z^3)*
       G0[-1/2, -1, z])/(5*xr^2*(1 + xr)*(1 + z)^2) + 
     ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
        3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 16*xr^6*z - 
        3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 50*xr^4*z^2 - 
        84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 32*xr^5*z^3 + 32*xr^6*z^3)*
       G0[-1/2, 0, z])/(5*xr^2*(1 + xr)*(1 + z)^2) + 
     ((1 + xr + 15*xr^2 + 30*xr^3 + 5*z + 5*xr*z + 55*xr^2*z + 135*xr^3*z + 
        20*xr^4*z + 10*z^2 + 10*xr*z^2 + 75*xr^2*z^2 + 225*xr^3*z^2 + 
        30*xr^4*z^2 - 30*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 45*xr^2*z^3 + 
        165*xr^3*z^3 - 30*xr^4*z^3 - 90*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 
        10*xr^2*z^4 + 45*xr^3*z^4 - 40*xr^4*z^4 - 20*xr^5*z^4 + 40*xr^6*z^4 + 
        z^5 + xr*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[0, -1, z])/
      (5*xr^2*(1 + xr)*(1 + z)^4) - 
     ((3 + 3*xr + 55*xr^2 + 140*xr^3 + 100*xr^4 + 42*xr^5 - 18*xr^6 + 15*z + 
        15*xr*z + 225*xr^2*z + 595*xr^3*z + 430*xr^4*z + 160*xr^5*z - 
        20*xr^6*z + 30*z^2 + 30*xr*z^2 + 345*xr^2*z^2 + 915*xr^3*z^2 + 
        630*xr^4*z^2 + 50*xr^5*z^2 - 10*xr^6*z^2 + 30*z^3 + 30*xr*z^3 + 
        235*xr^2*z^3 + 605*xr^3*z^3 + 310*xr^4*z^3 - 240*xr^5*z^3 + 15*z^4 + 
        15*xr*z^4 + 60*xr^2*z^4 + 145*xr^3*z^4 + 10*xr^4*z^4 - 60*xr^5*z^4 + 
        120*xr^6*z^4 + 3*z^5 + 3*xr*z^5 + 96*xr^5*z^5 + 96*xr^6*z^5)*
       G0[0, 0, xr])/(5*xr^2*(1 + xr)*(1 + z)^4) - 
     ((1 + xr + 15*xr^2 + 30*xr^3 + 5*z + 5*xr*z + 55*xr^2*z + 135*xr^3*z + 
        20*xr^4*z + 10*z^2 + 10*xr*z^2 + 75*xr^2*z^2 + 225*xr^3*z^2 + 
        30*xr^4*z^2 - 30*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 45*xr^2*z^3 + 
        165*xr^3*z^3 - 30*xr^4*z^3 - 90*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 
        10*xr^2*z^4 + 45*xr^3*z^4 - 40*xr^4*z^4 - 20*xr^5*z^4 + 40*xr^6*z^4 + 
        z^5 + xr*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[0, 0, z])/
      (5*xr^2*(1 + xr)*(1 + z)^4) + G0[-((1 + z)/z), xr]*
      ((-24*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, -1, z])/
        ((1 + xr)*(1 + z)) + (18*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-1, 0, z])/((1 + xr)*(1 + z)) + 
       (18*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, z])/
        ((1 + xr)*(1 + z)) - (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[0, 0, z])/((1 + xr)*(1 + z))) + 
     G0[0, xr]*((-12 - 111*xr + 130*Pi^2*xr - 198*xr^2 + 360*Pi^2*xr^2 - 
         111*xr^3 + 370*Pi^2*xr^3 + 108*xr^4 - 36*z - 201*xr*z + 
         330*Pi^2*xr*z - 186*xr^2*z + 780*Pi^2*xr^2*z - 9*xr^3*z + 
         870*Pi^2*xr^3*z + 12*xr^4*z - 36*z^2 - 69*xr*z^2 + 270*Pi^2*xr*z^2 + 
         330*xr^2*z^2 + 480*Pi^2*xr^2*z^2 + 627*xr^3*z^2 + 
         630*Pi^2*xr^3*z^2 - 96*xr^4*z^2 - 12*z^3 + 21*xr*z^3 + 
         70*Pi^2*xr*z^3 + 318*xr^2*z^3 + 60*Pi^2*xr^2*z^3 + 429*xr^3*z^3 + 
         130*Pi^2*xr^3*z^3 - 96*xr^4*z^3)/(30*xr*(1 + xr)*(1 + z)^3) - 
       ((3 + 3*xr + 45*xr^2 + 90*xr^3 + 15*z + 15*xr*z + 185*xr^2*z + 
          385*xr^3*z + 60*xr^4*z + 30*z^2 + 30*xr*z^2 + 285*xr^2*z^2 + 
          575*xr^3*z^2 + 140*xr^4*z^2 - 60*xr^5*z^2 + 30*z^3 + 30*xr*z^3 + 
          195*xr^2*z^3 + 345*xr^3*z^3 + 30*xr^4*z^3 - 180*xr^5*z^3 + 15*z^4 + 
          15*xr*z^4 + 50*xr^2*z^4 + 55*xr^3*z^4 - 60*xr^4*z^4 - 40*xr^5*z^4 + 
          80*xr^6*z^4 + 3*z^5 + 3*xr*z^5 - 10*xr^3*z^5 - 10*xr^4*z^5 + 
          64*xr^5*z^5 + 64*xr^6*z^5)*G0[0, z])/(5*xr^2*(1 + xr)*(1 + z)^4) - 
       ((12 + 42*xr + 40*xr^2 + 5*z + 7*xr*z + 12*xr^2*z)*G0[-1, -1, z])/
        ((1 + xr)*(1 + z)) - ((4 + 6*xr + 8*xr^2 + 3*z + xr*z + 4*xr^2*z)*
         G0[-1, 0, z])/((1 + xr)*(1 + z)) - 
       ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, z])/
        ((1 + xr)*(1 + z)) + ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[0, 0, z])/((1 + xr)*(1 + z))) + G0[1 + z, xr]*
      (-1/30*(120*xr + 10*Pi^2*xr + 30*Pi^2*xr^2 - 120*xr^3 + 30*Pi^2*xr^3 + 
          12*z + 516*xr*z + 25*Pi^2*xr*z + 156*xr^2*z + 65*Pi^2*xr^2*z - 
          456*xr^3*z + 70*Pi^2*xr^3*z - 108*xr^4*z + 36*z^2 + 696*xr*z^2 + 
          20*Pi^2*xr*z^2 + 480*xr^2*z^2 + 40*Pi^2*xr^2*z^2 - 240*xr^3*z^2 + 
          50*Pi^2*xr^3*z^2 - 60*xr^4*z^2 + 36*z^3 + 324*xr*z^3 + 
          5*Pi^2*xr*z^3 + 384*xr^2*z^3 + 5*Pi^2*xr^2*z^3 + 48*xr^3*z^3 + 
          10*Pi^2*xr^3*z^3 - 48*xr^4*z^3 + 12*z^4 + 24*xr*z^4 + 60*xr^2*z^4 + 
          48*xr^3*z^4)/(xr*(1 + xr)*(1 + z)^3) - 
       (5*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, -1, z])/
        ((1 + xr)*(1 + z)) + (7*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-1, 0, z])/((1 + xr)*(1 + z)) + 
       ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, z])/
        ((1 + xr)*(1 + z)) + ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[0, 0, z])/((1 + xr)*(1 + z))) + G0[(-1 - z)/z, xr]*
      ((4*Pi^2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z))/
        ((1 + xr)*(1 + z)) + (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-1, -1, z])/((1 + xr)*(1 + z)) - 
       (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-1, 0, z])/
        ((1 + xr)*(1 + z)) - (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[0, -1, z])/((1 + xr)*(1 + z)) + 
       (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, 0, z])/
        ((1 + xr)*(1 + z))) + 4*(1 + xr)*G0[0, 1, xr] + 
     ((3 + 3*xr + 35*xr^2 + 70*xr^3 - 10*xr^4 + 15*z + 15*xr*z + 145*xr^2*z + 
        305*xr^3*z + 20*xr^4*z + 30*z^2 + 30*xr*z^2 + 225*xr^2*z^2 + 
        455*xr^3*z^2 + 80*xr^4*z^2 - 60*xr^5*z^2 + 30*z^3 + 30*xr*z^3 + 
        155*xr^2*z^3 + 265*xr^3*z^3 - 10*xr^4*z^3 - 180*xr^5*z^3 + 15*z^4 + 
        15*xr*z^4 + 40*xr^2*z^4 + 35*xr^3*z^4 - 70*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 3*z^5 + 3*xr*z^5 - 10*xr^3*z^5 - 10*xr^4*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[0, 1 + z, xr])/
      (5*xr^2*(1 + xr)*(1 + z)^4) + 2*(-1 + xr)*G0[1, 1 + z, xr] - 
     (2*(1 + 10*xr^2 + 10*xr^3 - 30*xr^4 + 9*xr^5 + 5*z + 40*xr^2*z + 
        55*xr^3*z - 90*xr^4*z + 10*xr^5*z + 10*z^2 + 60*xr^2*z^2 + 
        90*xr^3*z^2 - 75*xr^4*z^2 + 5*xr^5*z^2 + 10*z^3 + 40*xr^2*z^3 + 
        55*xr^3*z^3 - 15*xr^4*z^3 + 5*z^4 + 10*xr^2*z^4 + 10*xr^3*z^4 + z^5)*
       G0[1 + z, 1 + z, xr])/(5*xr^2*(1 + z)^4) + 
     (4*(1 + xr + 10*xr^2 + 25*xr^3 + 5*z + 5*xr*z + 40*xr^2*z + 110*xr^3*z + 
        20*xr^4*z + 10*z^2 + 10*xr*z^2 + 60*xr^2*z^2 + 160*xr^3*z^2 + 
        40*xr^4*z^2 - 15*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 40*xr^2*z^3 + 
        85*xr^3*z^3 - 45*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 10*xr^2*z^4 + 
        5*xr^3*z^4 - 25*xr^4*z^4 - 10*xr^5*z^4 + 20*xr^6*z^4 + z^5 + xr*z^5 - 
        5*xr^3*z^5 - 5*xr^4*z^5 + 16*xr^5*z^5 + 16*xr^6*z^5)*
       G0[-((1 + z)/z), 0, xr])/(5*xr^2*(1 + xr)*(1 + z)^4) - 
     (2*(1 + xr + 10*xr^2 + 25*xr^3 + 5*z + 5*xr*z + 40*xr^2*z + 110*xr^3*z + 
        20*xr^4*z + 10*z^2 + 10*xr*z^2 + 60*xr^2*z^2 + 160*xr^3*z^2 + 
        40*xr^4*z^2 - 15*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 40*xr^2*z^3 + 
        85*xr^3*z^3 - 45*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 10*xr^2*z^4 + 
        5*xr^3*z^4 - 25*xr^4*z^4 - 10*xr^5*z^4 + 20*xr^6*z^4 + z^5 + xr*z^5 - 
        5*xr^3*z^5 - 5*xr^4*z^5 + 16*xr^5*z^5 + 16*xr^6*z^5)*
       G0[-((1 + z)/z), 1 + z, xr])/(5*xr^2*(1 + xr)*(1 + z)^4) + 
     G0[-1, z]*(-1/30*(-120*xr + 80*Pi^2*xr + 210*Pi^2*xr^2 + 120*xr^3 + 
          220*Pi^2*xr^3 + 12*z - 204*xr*z + 205*Pi^2*xr*z + 156*xr^2*z + 
          455*Pi^2*xr^2*z + 264*xr^3*z + 520*Pi^2*xr^3*z - 108*xr^4*z + 
          36*z^2 - 24*xr*z^2 + 170*Pi^2*xr*z^2 + 480*xr^2*z^2 + 
          280*Pi^2*xr^2*z^2 + 480*xr^3*z^2 + 380*Pi^2*xr^3*z^2 - 
          60*xr^4*z^2 + 36*z^3 + 84*xr*z^3 + 45*Pi^2*xr*z^3 + 384*xr^2*z^3 + 
          35*Pi^2*xr^2*z^3 + 288*xr^3*z^3 + 80*Pi^2*xr^3*z^3 - 48*xr^4*z^3 + 
          12*z^4 + 24*xr*z^4 + 60*xr^2*z^4 + 48*xr^3*z^4)/
         (xr*(1 + xr)*(1 + z)^3) + ((3 + 3*xr + 55*xr^2 + 110*xr^3 + 
          10*xr^4 + 15*z + 15*xr*z + 225*xr^2*z + 465*xr^3*z + 100*xr^4*z + 
          30*z^2 + 30*xr*z^2 + 345*xr^2*z^2 + 695*xr^3*z^2 + 200*xr^4*z^2 - 
          60*xr^5*z^2 + 30*z^3 + 30*xr*z^3 + 235*xr^2*z^3 + 425*xr^3*z^3 + 
          70*xr^4*z^3 - 180*xr^5*z^3 + 15*z^4 + 15*xr*z^4 + 60*xr^2*z^4 + 
          75*xr^3*z^4 - 50*xr^4*z^4 - 40*xr^5*z^4 + 80*xr^6*z^4 + 3*z^5 + 
          3*xr*z^5 - 10*xr^3*z^5 - 10*xr^4*z^5 + 64*xr^5*z^5 + 64*xr^6*z^5)*
         G0[0, xr])/(5*xr^2*(1 + xr)*(1 + z)^4) + 2*(-1 + xr)*G0[1, xr] - 
       (2*(1 + 10*xr^2 + 10*xr^3 - 30*xr^4 + 9*xr^5 + 5*z + 40*xr^2*z + 
          55*xr^3*z - 90*xr^4*z + 10*xr^5*z + 10*z^2 + 60*xr^2*z^2 + 
          90*xr^3*z^2 - 75*xr^4*z^2 + 5*xr^5*z^2 + 10*z^3 + 40*xr^2*z^3 + 
          55*xr^3*z^3 - 15*xr^4*z^3 + 5*z^4 + 10*xr^2*z^4 + 10*xr^3*z^4 + 
          z^5)*G0[1 + z, xr])/(5*xr^2*(1 + z)^4) - 
       (2*(1 + xr + 10*xr^2 + 25*xr^3 + 5*z + 5*xr*z + 40*xr^2*z + 
          110*xr^3*z + 20*xr^4*z + 10*z^2 + 10*xr*z^2 + 60*xr^2*z^2 + 
          160*xr^3*z^2 + 40*xr^4*z^2 - 15*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 
          40*xr^2*z^3 + 85*xr^3*z^3 - 45*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 
          10*xr^2*z^4 + 5*xr^3*z^4 - 25*xr^4*z^4 - 10*xr^5*z^4 + 
          20*xr^6*z^4 + z^5 + xr*z^5 - 5*xr^3*z^5 - 5*xr^4*z^5 + 
          16*xr^5*z^5 + 16*xr^6*z^5)*G0[-((1 + z)/z), xr])/
        (5*xr^2*(1 + xr)*(1 + z)^4) - 
       ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
          3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 
          16*xr^6*z - 3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 
          50*xr^4*z^2 - 84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 
          32*xr^5*z^3 + 32*xr^6*z^3)*G0[1 + 2*z, xr])/(5*xr^2*(1 + xr)*
         (1 + z)^2) - (4*(1 + xr^2)*G0[-1, 0, xr])/(1 + xr) - 
       (2*(1 + xr^2)*G0[-1, (-1 - z)/z, xr])/(1 + xr) + 
       (2*(11 + 30*xr + 31*xr^2 + 6*z + 5*xr*z + 11*xr^2*z)*G0[0, 0, xr])/
        ((1 + xr)*(1 + z)) - (2*(21 + 60*xr + 61*xr^2 + 11*z + 10*xr*z + 
          21*xr^2*z)*G0[0, 1, xr])/((1 + xr)*(1 + z)) + 
       (2*(3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*G0[0, (-1 - z)/z, xr])/
        ((1 + xr)*(1 + z)) + ((28 + 78*xr + 80*xr^2 + 15*z + 13*xr*z + 
          28*xr^2*z)*G0[0, 1 + z, xr])/((1 + xr)*(1 + z)) - 
       (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[(-1 - z)/z, 0, xr])/
        ((1 + xr)*(1 + z)) - ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[1 + z, 0, xr])/((1 + xr)*(1 + z)) + 
       (10*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1, xr])/
        ((1 + xr)*(1 + z)) - (2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[1 + z, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) - 
       (9*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1 + z, xr])/
        ((1 + xr)*(1 + z)) + (24*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-((1 + z)/z), 0, xr])/((1 + xr)*(1 + z)) - 
       (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-((1 + z)/z), 1 + z, 
          xr])/((1 + xr)*(1 + z))) + 
     G0[0, z]*(-1/10*(10*Pi^2*xr + 30*Pi^2*xr^2 + 30*Pi^2*xr^3 - 4*z - 
          52*xr*z + 25*Pi^2*xr*z - 52*xr^2*z + 65*Pi^2*xr^2*z + 32*xr^3*z + 
          70*Pi^2*xr^3*z + 36*xr^4*z - 12*z^2 - 112*xr*z^2 + 20*Pi^2*xr*z^2 - 
          160*xr^2*z^2 + 40*Pi^2*xr^2*z^2 - 40*xr^3*z^2 + 50*Pi^2*xr^3*z^2 + 
          20*xr^4*z^2 - 12*z^3 - 68*xr*z^3 + 5*Pi^2*xr*z^3 - 128*xr^2*z^3 + 
          5*Pi^2*xr^2*z^3 - 56*xr^3*z^3 + 10*Pi^2*xr^3*z^3 + 16*xr^4*z^3 - 
          4*z^4 - 8*xr*z^4 - 20*xr^2*z^4 - 16*xr^3*z^4)/
         (xr*(1 + xr)*(1 + z)^3) - 2*(-1 + xr)*G0[1, xr] + 
       (2*(1 + 10*xr^2 + 10*xr^3 - 30*xr^4 + 9*xr^5 + 5*z + 40*xr^2*z + 
          55*xr^3*z - 90*xr^4*z + 10*xr^5*z + 10*z^2 + 60*xr^2*z^2 + 
          90*xr^3*z^2 - 75*xr^4*z^2 + 5*xr^5*z^2 + 10*z^3 + 40*xr^2*z^3 + 
          55*xr^3*z^3 - 15*xr^4*z^3 + 5*z^4 + 10*xr^2*z^4 + 10*xr^3*z^4 + 
          z^5)*G0[1 + z, xr])/(5*xr^2*(1 + z)^4) + 
       (2*(1 + xr + 10*xr^2 + 25*xr^3 + 5*z + 5*xr*z + 40*xr^2*z + 
          110*xr^3*z + 20*xr^4*z + 10*z^2 + 10*xr*z^2 + 60*xr^2*z^2 + 
          160*xr^3*z^2 + 40*xr^4*z^2 - 15*xr^5*z^2 + 10*z^3 + 10*xr*z^3 + 
          40*xr^2*z^3 + 85*xr^3*z^3 - 45*xr^5*z^3 + 5*z^4 + 5*xr*z^4 + 
          10*xr^2*z^4 + 5*xr^3*z^4 - 25*xr^4*z^4 - 10*xr^5*z^4 + 
          20*xr^6*z^4 + z^5 + xr*z^5 - 5*xr^3*z^5 - 5*xr^4*z^5 + 
          16*xr^5*z^5 + 16*xr^6*z^5)*G0[-((1 + z)/z), xr])/
        (5*xr^2*(1 + xr)*(1 + z)^4) + 
       ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
          3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 
          16*xr^6*z - 3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 
          50*xr^4*z^2 - 84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 
          32*xr^5*z^3 + 32*xr^6*z^3)*G0[1 + 2*z, xr])/(5*xr^2*(1 + xr)*
         (1 + z)^2) + (2*(1 + xr^2)*G0[-1, (-1 - z)/z, xr])/(1 + xr) + 
       (2*(5 + 12*xr + 13*xr^2 + 3*z + 2*xr*z + 5*xr^2*z)*G0[0, 1, xr])/
        ((1 + xr)*(1 + z)) - (2*(3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*
         G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) - 
       ((12 + 30*xr + 32*xr^2 + 7*z + 5*xr*z + 12*xr^2*z)*G0[0, 1 + z, xr])/
        ((1 + xr)*(1 + z)) + (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[(-1 - z)/z, 0, xr])/((1 + xr)*(1 + z)) - 
       (5*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 0, xr])/
        ((1 + xr)*(1 + z)) - (2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[1 + z, 1, xr])/((1 + xr)*(1 + z)) + 
       (2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, (-1 - z)/z, 
          xr])/((1 + xr)*(1 + z)) + (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 
          2*xr^2*z)*G0[1 + z, 1 + z, xr])/((1 + xr)*(1 + z)) - 
       (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[-((1 + z)/z), 0, xr])/
        ((1 + xr)*(1 + z)) + (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
         G0[-((1 + z)/z), 1 + z, xr])/((1 + xr)*(1 + z))) - 
     ((-1 - xr - 15*xr^2 - 10*xr^3 + 50*xr^4 + 42*xr^5 - 18*xr^6 - 3*z - 
        3*xr*z - 35*xr^2*z - 35*xr^3*z + 30*xr^4*z + 76*xr^5*z + 16*xr^6*z - 
        3*z^2 - 3*xr*z^2 - 20*xr^2*z^2 + 5*xr^3*z^2 - 50*xr^4*z^2 - 
        84*xr^5*z^2 - 24*xr^6*z^2 - z^3 - xr*z^3 + 32*xr^5*z^3 + 32*xr^6*z^3)*
       G0[1 + 2*z, 1 + z, xr])/(5*xr^2*(1 + xr)*(1 + z)^2) - 
     (2*(3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*G0[-1, -1, -1, z])/
      ((1 + xr)*(1 + z)) - (4*(1 + xr^2)*G0[-1, -1, 0, xr])/(1 + xr) + 
     (2*(5 + 12*xr + 13*xr^2 + 3*z + 2*xr*z + 5*xr^2*z)*G0[-1, -1, 0, z])/
      ((1 + xr)*(1 + z)) + ((4 + 6*xr + 8*xr^2 + 3*z + xr*z + 4*xr^2*z)*
       G0[-1, 0, -1, z])/((1 + xr)*(1 + z)) + (8*(1 + xr^2)*G0[-1, 0, 0, xr])/
      (1 + xr) + ((6*xr + 4*xr^2 - z + xr*z)*G0[-1, 0, 0, z])/
      ((1 + xr)*(1 + z)) - (8*(1 + xr^2)*G0[-1, 0, 1, xr])/(1 + xr) + 
     (4*(1 + xr^2)*G0[-1, 0, 1 + z, xr])/(1 + xr) + 
     (4*(1 + xr^2)*G0[-1, (-1 - z)/z, 0, xr])/(1 + xr) - 
     (2*(1 + xr^2)*G0[-1, (-1 - z)/z, 1 + z, xr])/(1 + xr) + 
     (4*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, -1, z])/
      ((1 + xr)*(1 + z)) + (4*(1 + xr^2)*G0[0, -1, 0, xr])/(1 + xr) - 
     (2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, -1, 0, z])/
      ((1 + xr)*(1 + z)) + ((2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[0, 0, -1, z])/((1 + xr)*(1 + z)) - 
     ((25 + 66*xr + 69*xr^2 + 14*z + 11*xr*z + 25*xr^2*z)*G0[0, 0, 0, xr])/
      ((1 + xr)*(1 + z)) - (7*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[0, 0, 0, z])/((1 + xr)*(1 + z)) + 
     (4*(11 + 30*xr + 31*xr^2 + 6*z + 5*xr*z + 11*xr^2*z)*G0[0, 0, 1, xr])/
      ((1 + xr)*(1 + z)) - (2*(11 + 30*xr + 31*xr^2 + 6*z + 5*xr*z + 
        11*xr^2*z)*G0[0, 0, 1 + z, xr])/((1 + xr)*(1 + z)) + 
     (20*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, 1, 0, xr])/
      ((1 + xr)*(1 + z)) - (32*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[0, 1, 1, xr])/((1 + xr)*(1 + z)) + 
     (2*(11 + 36*xr + 35*xr^2 + 5*z + 6*xr*z + 11*xr^2*z)*
       G0[0, 1, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (4*(3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*G0[0, (-1 - z)/z, 0, xr])/
      ((1 + xr)*(1 + z)) + (2*(3 + 6*xr + 7*xr^2 + 2*z + xr*z + 3*xr^2*z)*
       G0[0, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[0, 1 + z, 0, xr])/
      ((1 + xr)*(1 + z)) + (16*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[0, 1 + z, 1, xr])/((1 + xr)*(1 + z)) - 
     ((4 + 18*xr + 16*xr^2 + z + 3*xr*z + 4*xr^2*z)*G0[0, 1 + z, 1 + z, xr])/
      ((1 + xr)*(1 + z)) - (24*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[(-1 - z)/z, 0, 0, xr])/((1 + xr)*(1 + z)) + 
     (24*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[(-1 - z)/z, 0, 1, xr])/
      ((1 + xr)*(1 + z)) - (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[(-1 - z)/z, 0, 1 + z, xr])/((1 + xr)*(1 + z)) + 
     (9*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[(-1 - z)/z, 1 + z, 0, 
        xr])/((1 + xr)*(1 + z)) - 
     (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[(-1 - z)/z, 1 + z, 1, 
        xr])/((1 + xr)*(1 + z)) + 
     (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 0, 0, xr])/
      ((1 + xr)*(1 + z)) - (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, 0, 1, xr])/((1 + xr)*(1 + z)) + 
     (11*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 0, 1 + z, xr])/
      ((1 + xr)*(1 + z)) - (10*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, 1, 0, xr])/((1 + xr)*(1 + z)) + 
     (16*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1, 1, xr])/
      ((1 + xr)*(1 + z)) - (6*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, 1, 1 + z, xr])/((1 + xr)*(1 + z)) + 
     (4*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, (-1 - z)/z, 0, 
        xr])/((1 + xr)*(1 + z)) - 
     (2*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, (-1 - z)/z, 
        1 + z, xr])/((1 + xr)*(1 + z)) + 
     (9*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1 + z, 0, xr])/
      ((1 + xr)*(1 + z)) - (12*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*
       G0[1 + z, 1 + z, 1, xr])/((1 + xr)*(1 + z)) + 
     (3*(2 + 6*xr + 6*xr^2 + z + xr*z + 2*xr^2*z)*G0[1 + z, 1 + z, 1 + z, 
        xr])/((1 + xr)*(1 + z)) + (4*Pi^2 + 24*xr + 4*Pi^2*xr - 462*xr^2 + 
       70*Pi^2*xr^2 - 240*xr^3 + 200*Pi^2*xr^3 + 462*xr^4 + 190*Pi^2*xr^4 + 
       216*xr^5 + 84*Pi^2*xr^5 - 36*Pi^2*xr^6 + 20*Pi^2*z + 96*xr*z + 
       20*Pi^2*xr*z - 1152*xr^2*z + 280*Pi^2*xr^2*z - 552*xr^3*z + 
       840*Pi^2*xr^3*z + 1152*xr^4*z + 760*Pi^2*xr^4*z + 456*xr^5*z + 
       320*Pi^2*xr^5*z - 40*Pi^2*xr^6*z + 40*Pi^2*z^2 + 144*xr*z^2 + 
       40*Pi^2*xr*z^2 - 684*xr^2*z^2 + 420*Pi^2*xr^2*z^2 - 312*xr^3*z^2 + 
       1320*Pi^2*xr^3*z^2 + 684*xr^4*z^2 + 1020*Pi^2*xr^4*z^2 + 
       168*xr^5*z^2 + 100*Pi^2*xr^5*z^2 - 20*Pi^2*xr^6*z^2 + 40*Pi^2*z^3 + 
       96*xr*z^3 + 40*Pi^2*xr*z^3 + 240*xr^2*z^3 + 280*Pi^2*xr^2*z^3 + 
       72*xr^3*z^3 + 920*Pi^2*xr^3*z^3 - 240*xr^4*z^3 + 400*Pi^2*xr^4*z^3 - 
       168*xr^5*z^3 - 480*Pi^2*xr^5*z^3 + 20*Pi^2*z^4 + 24*xr*z^4 + 
       20*Pi^2*xr*z^4 + 234*xr^2*z^4 + 70*Pi^2*xr^2*z^4 + 72*xr^3*z^4 + 
       240*Pi^2*xr^3*z^4 - 234*xr^4*z^4 - 50*Pi^2*xr^4*z^4 - 96*xr^5*z^4 - 
       120*Pi^2*xr^5*z^4 + 240*Pi^2*xr^6*z^4 + 4*Pi^2*z^5 + 4*Pi^2*xr*z^5 + 
       192*Pi^2*xr^5*z^5 + 192*Pi^2*xr^6*z^5 - 3*R7*sqrm["T^{(2)}_{q,1}"] - 
       3*R7*xr*sqrm["T^{(2)}_{q,1}"] - 45*R7*xr^2*sqrm["T^{(2)}_{q,1}"] - 
       90*R7*xr^3*sqrm["T^{(2)}_{q,1}"] - 15*R7*z*sqrm["T^{(2)}_{q,1}"] - 
       9*R7*xr*z*sqrm["T^{(2)}_{q,1}"] - 183*R7*xr^2*z*
        sqrm["T^{(2)}_{q,1}"] - 369*R7*xr^3*z*sqrm["T^{(2)}_{q,1}"] - 
       30*R7*z^2*sqrm["T^{(2)}_{q,1}"] - 6*R7*xr*z^2*sqrm["T^{(2)}_{q,1}"] - 
       285*R7*xr^2*z^2*sqrm["T^{(2)}_{q,1}"] - 495*R7*xr^3*z^2*
        sqrm["T^{(2)}_{q,1}"] + 96*R7*xr^4*z^2*sqrm["T^{(2)}_{q,1}"] + 
       12*R7*xr^5*z^2*sqrm["T^{(2)}_{q,1}"] - 
       30*R7*z^3*sqrm["T^{(2)}_{q,1}"] + 6*R7*xr*z^3*sqrm["T^{(2)}_{q,1}"] - 
       207*R7*xr^2*z^3*sqrm["T^{(2)}_{q,1}"] - 231*R7*xr^3*z^3*
        sqrm["T^{(2)}_{q,1}"] + 168*R7*xr^4*z^3*sqrm["T^{(2)}_{q,1}"] - 
       24*R7*xr^5*z^3*sqrm["T^{(2)}_{q,1}"] - 
       15*R7*z^4*sqrm["T^{(2)}_{q,1}"] + 9*R7*xr*z^4*sqrm["T^{(2)}_{q,1}"] - 
       66*R7*xr^2*z^4*sqrm["T^{(2)}_{q,1}"] - 3*R7*xr^3*z^4*
        sqrm["T^{(2)}_{q,1}"] + 48*R7*xr^4*z^4*sqrm["T^{(2)}_{q,1}"] - 
       84*R7*xr^5*z^4*sqrm["T^{(2)}_{q,1}"] - 
       3*R7*z^5*sqrm["T^{(2)}_{q,1}"] + 3*R7*xr*z^5*sqrm["T^{(2)}_{q,1}"] - 
       6*R7*xr^2*z^5*sqrm["T^{(2)}_{q,1}"] + 12*R7*xr^3*z^5*
        sqrm["T^{(2)}_{q,1}"] - 24*R7*xr^4*z^5*sqrm["T^{(2)}_{q,1}"] - 
       48*R7*xr^5*z^5*sqrm["T^{(2)}_{q,1}"] - 30*xr^2*sqrm["T^{(3)}_{q,2}"] - 
       90*xr^3*sqrm["T^{(3)}_{q,2}"] - 90*xr^4*sqrm["T^{(3)}_{q,2}"] - 
       105*xr^2*z*sqrm["T^{(3)}_{q,2}"] - 285*xr^3*z*sqrm["T^{(3)}_{q,2}"] - 
       300*xr^4*z*sqrm["T^{(3)}_{q,2}"] - 135*xr^2*z^2*
        sqrm["T^{(3)}_{q,2}"] - 315*xr^3*z^2*sqrm["T^{(3)}_{q,2}"] - 
       360*xr^4*z^2*sqrm["T^{(3)}_{q,2}"] - 75*xr^2*z^3*
        sqrm["T^{(3)}_{q,2}"] - 135*xr^3*z^3*sqrm["T^{(3)}_{q,2}"] - 
       180*xr^4*z^3*sqrm["T^{(3)}_{q,2}"] - 15*xr^2*z^4*
        sqrm["T^{(3)}_{q,2}"] - 15*xr^3*z^4*sqrm["T^{(3)}_{q,2}"] - 
       30*xr^4*z^4*sqrm["T^{(3)}_{q,2}"] + 660*xr^2*Zeta[3] + 
       1080*xr^3*Zeta[3] + 1380*xr^4*Zeta[3] + 2460*xr^2*z*Zeta[3] + 
       3420*xr^3*z*Zeta[3] + 4800*xr^4*z*Zeta[3] + 3420*xr^2*z^2*Zeta[3] + 
       3780*xr^3*z^2*Zeta[3] + 6120*xr^4*z^2*Zeta[3] + 
       2100*xr^2*z^3*Zeta[3] + 1620*xr^3*z^3*Zeta[3] + 
       3360*xr^4*z^3*Zeta[3] + 480*xr^2*z^4*Zeta[3] + 180*xr^3*z^4*Zeta[3] + 
       660*xr^4*z^4*Zeta[3])/(60*xr^2*(1 + xr)*(1 + z)^4)), 
 "c_{L;\bar{q}_{{NS}_{\bar{q}q}}}^{(2),[1]}" -> 
  LL*(Cf^2*(((-12 + Pi^2 + 12*xr^2 + Pi^2*xr^2)*z)/(3*(1 + xr)*(1 + z)) - 
       (2*(1 + xr)*z*G0[0, xr])/(1 + z) + (4*(1 + xr^2)*z*G0[-1, 0, xr])/
        ((1 + xr)*(1 + z)) - (2*(1 + xr^2)*z*G0[0, 0, xr])/
        ((1 + xr)*(1 + z))) + 
     Ca*Cf*(-1/6*((-12 + Pi^2 + 12*xr^2 + Pi^2*xr^2)*z)/((1 + xr)*(1 + z)) + 
       ((1 + xr)*z*G0[0, xr])/(1 + z) - (2*(1 + xr^2)*z*G0[-1, 0, xr])/
        ((1 + xr)*(1 + z)) + ((1 + xr^2)*z*G0[0, 0, xr])/
        ((1 + xr)*(1 + z)))) + Ca*Cf*((4*(-1 + xr)*z*G0[1, xr])/(1 + z) + 
     ((36 - 54*xr + 90*xr^2 + 180*xr^3 - 120*xr^4 - 84*xr^5 + 36*xr^6 + 
        180*z - 90*xr*z + 225*xr^2*z + 735*xr^3*z - 150*xr^4*z - 320*xr^5*z + 
        40*xr^6*z + 360*z^2 + 180*xr*z^2 + 255*xr^2*z^2 + 915*xr^3*z^2 + 
        150*xr^4*z^2 - 340*xr^5*z^2 + 20*xr^6*z^2 + 360*z^3 + 540*xr*z^3 + 
        315*xr^2*z^3 + 375*xr^3*z^3 + 150*xr^4*z^3 - 240*xr^5*z^3 + 180*z^4 + 
        450*xr*z^4 + 315*xr^2*z^4 + 45*xr^3*z^4 - 30*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 120*xr^2*z^5 + 30*xr^3*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[-1, -1, z])/(30*xr^2*(1 + xr)*
       (1 + z)^4) - ((-12 + 18*xr - 30*xr^2 + 60*xr^3 + 240*xr^4 + 84*xr^5 - 
        36*xr^6 - 36*z - 6*xr*z - 55*xr^2*z - 55*xr^3*z + 240*xr^4*z + 
        152*xr^5*z + 32*xr^6*z - 36*z^2 - 66*xr*z^2 - 15*xr^2*z^2 + 
        105*xr^3*z^2 + 60*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 
        42*xr*z^3 + 10*xr^2*z^3 + 100*xr^3*z^3 + 60*xr^4*z^3 + 64*xr^5*z^3 + 
        64*xr^6*z^3)*G0[-1, 0, xr])/(30*xr^2*(1 + xr)*(1 + z)^2) - 
     ((36 - 54*xr + 90*xr^2 + 180*xr^3 - 120*xr^4 - 84*xr^5 + 36*xr^6 + 
        180*z - 90*xr*z + 225*xr^2*z + 735*xr^3*z - 150*xr^4*z - 320*xr^5*z + 
        40*xr^6*z + 360*z^2 + 180*xr*z^2 + 255*xr^2*z^2 + 915*xr^3*z^2 + 
        150*xr^4*z^2 - 340*xr^5*z^2 + 20*xr^6*z^2 + 360*z^3 + 540*xr*z^3 + 
        315*xr^2*z^3 + 375*xr^3*z^3 + 150*xr^4*z^3 - 240*xr^5*z^3 + 180*z^4 + 
        450*xr*z^4 + 315*xr^2*z^4 + 45*xr^3*z^4 - 30*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 120*xr^2*z^5 + 30*xr^3*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[-1, 0, z])/(30*xr^2*(1 + xr)*
       (1 + z)^4) + G0[-1, xr]*((Pi^2*(1 + xr^2)*z)/(2*(1 + xr)*(1 + z)) + 
       ((1 + xr^2)*z*G0[-1, -1, z])/((1 + xr)*(1 + z)) - 
       ((1 + xr^2)*z*G0[-1, 0, z])/((1 + xr)*(1 + z))) + 
     ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
        36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
        32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
        90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
        50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
       G0[-1/2, -1, z])/(30*xr^2*(1 + xr)*(1 + z)^2) - 
     ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
        36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
        32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
        90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
        50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
       G0[-1/2, 0, z])/(30*xr^2*(1 + xr)*(1 + z)^2) - 
     ((12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 85*xr^2*z + 
        265*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 95*xr^2*z^2 + 
        395*xr^3*z^2 + 90*xr^4*z^2 - 60*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
        75*xr^2*z^3 + 225*xr^3*z^3 - 60*xr^4*z^3 - 180*xr^5*z^3 + 60*z^4 + 
        150*xr*z^4 + 55*xr^2*z^4 + 25*xr^3*z^4 - 90*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 20*xr^2*z^5 - 10*xr^3*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[0, -1, z])/(30*xr^2*(1 + xr)*
       (1 + z)^4) + ((36 - 54*xr + 90*xr^2 + 240*xr^3 + 180*xr^4 + 84*xr^5 - 
        36*xr^6 + 180*z - 90*xr*z + 255*xr^2*z + 1065*xr^3*z + 810*xr^4*z + 
        320*xr^5*z - 40*xr^6*z + 360*z^2 + 180*xr*z^2 + 375*xr^2*z^2 + 
        1575*xr^3*z^2 + 1230*xr^4*z^2 + 100*xr^5*z^2 - 20*xr^6*z^2 + 
        360*z^3 + 540*xr*z^3 + 495*xr^2*z^3 + 975*xr^3*z^3 + 630*xr^4*z^3 - 
        480*xr^5*z^3 + 180*z^4 + 450*xr*z^4 + 435*xr^2*z^4 + 285*xr^3*z^4 + 
        30*xr^4*z^4 - 120*xr^5*z^4 + 240*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 
        150*xr^2*z^5 + 60*xr^3*z^5 + 192*xr^5*z^5 + 192*xr^6*z^5)*
       G0[0, 0, xr])/(30*xr^2*(1 + xr)*(1 + z)^4) + 
     ((12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 85*xr^2*z + 
        265*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 95*xr^2*z^2 + 
        395*xr^3*z^2 + 90*xr^4*z^2 - 60*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
        75*xr^2*z^3 + 225*xr^3*z^3 - 60*xr^4*z^3 - 180*xr^5*z^3 + 60*z^4 + 
        150*xr*z^4 + 55*xr^2*z^4 + 25*xr^3*z^4 - 90*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 20*xr^2*z^5 - 10*xr^3*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[0, 0, z])/(30*xr^2*(1 + xr)*
       (1 + z)^4) + G0[(-1 - z)/z, xr]*
      ((-2*Pi^2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2))/((1 + xr)*(1 + z)^2) - 
       (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[-1, -1, z])/((1 + xr)*(1 + z)^2) + 
       (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[-1, 0, z])/((1 + xr)*(1 + z)^2) + 
       (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, -1, z])/((1 + xr)*(1 + z)^2) - 
       (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, 0, z])/((1 + xr)*(1 + z)^2)) + G0[1 + z, xr]*
      ((20*Pi^2*xr^2 + 20*Pi^2*xr^3 + 48*z + 144*xr*z + 5*Pi^2*xr*z + 
         24*xr^2*z + 40*Pi^2*xr^2*z - 144*xr^3*z + 45*Pi^2*xr^3*z - 
         72*xr^4*z + 144*z^2 + 384*xr*z^2 + 10*Pi^2*xr*z^2 + 160*xr^2*z^2 + 
         25*Pi^2*xr^2*z^2 - 120*xr^3*z^2 + 35*Pi^2*xr^3*z^2 - 40*xr^4*z^2 + 
         144*z^3 + 336*xr*z^3 + 5*Pi^2*xr*z^3 + 216*xr^2*z^3 + 
         5*Pi^2*xr^2*z^3 - 8*xr^3*z^3 + 10*Pi^2*xr^3*z^3 - 32*xr^4*z^3 + 
         48*z^4 + 96*xr*z^4 + 80*xr^2*z^4 + 32*xr^3*z^4)/
        (60*xr*(1 + xr)*(1 + z)^3) + (5*(4*xr + 4*xr^2 + z + 4*xr*z + 
          5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*G0[-1, -1, z])/
        (2*(1 + xr)*(1 + z)^2) - (7*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + 
          z^2 + xr*z^2 + 2*xr^2*z^2)*G0[-1, 0, z])/(2*(1 + xr)*(1 + z)^2) - 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, -1, z])/(2*(1 + xr)*(1 + z)^2) - 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, 0, z])/(2*(1 + xr)*(1 + z)^2)) + 
     G0[0, xr]*(-1/60*(-48 - 24*xr - 312*xr^2 + 240*Pi^2*xr^2 - 264*xr^3 + 
          240*Pi^2*xr^3 + 72*xr^4 - 144*z + 21*xr*z + 70*Pi^2*xr*z - 
          334*xr^2*z + 480*Pi^2*xr^2*z - 251*xr^3*z + 550*Pi^2*xr^3*z + 
          8*xr^4*z - 144*z^2 + 114*xr*z^2 + 140*Pi^2*xr*z^2 + 300*xr^2*z^2 + 
          300*Pi^2*xr^2*z^2 + 458*xr^3*z^2 + 440*Pi^2*xr^3*z^2 - 
          64*xr^4*z^2 - 48*z^3 + 69*xr*z^3 + 70*Pi^2*xr*z^3 + 322*xr^2*z^3 + 
          60*Pi^2*xr^2*z^3 + 381*xr^3*z^3 + 130*Pi^2*xr^3*z^3 - 64*xr^4*z^3)/
         (xr*(1 + xr)*(1 + z)^3) + ((36 - 54*xr + 90*xr^2 + 180*xr^3 + 
          180*z - 90*xr*z + 255*xr^2*z + 795*xr^3*z + 180*xr^4*z + 360*z^2 + 
          180*xr*z^2 + 345*xr^2*z^2 + 1065*xr^3*z^2 + 390*xr^4*z^2 - 
          120*xr^5*z^2 + 360*z^3 + 540*xr*z^3 + 405*xr^2*z^3 + 465*xr^3*z^3 + 
          90*xr^4*z^3 - 360*xr^5*z^3 + 180*z^4 + 450*xr*z^4 + 345*xr^2*z^4 + 
          15*xr^3*z^4 - 150*xr^4*z^4 - 80*xr^5*z^4 + 160*xr^6*z^4 + 36*z^5 + 
          126*xr*z^5 + 120*xr^2*z^5 - 30*xr^4*z^5 + 128*xr^5*z^5 + 
          128*xr^6*z^5)*G0[0, z])/(30*xr^2*(1 + xr)*(1 + z)^4) + 
       ((28*xr + 28*xr^2 + 5*z + 28*xr*z + 33*xr^2*z + 5*z^2 + 7*xr*z^2 + 
          12*xr^2*z^2)*G0[-1, -1, z])/(2*(1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + 3*z + 4*xr*z + 7*xr^2*z + 3*z^2 + xr*z^2 + 
          4*xr^2*z^2)*G0[-1, 0, z])/(2*(1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, -1, z])/(2*(1 + xr)*(1 + z)^2) - 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, 0, z])/(2*(1 + xr)*(1 + z)^2)) + G0[-((1 + z)/z), xr]*
      ((12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, -1, z])/((1 + xr)*(1 + z)^2) - 
       (9*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[-1, 0, z])/((1 + xr)*(1 + z)^2) - 
       (9*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, -1, z])/((1 + xr)*(1 + z)^2) + 
       (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, 0, z])/((1 + xr)*(1 + z)^2)) - (2*(1 + xr)*z*G0[0, 1, xr])/
      (1 + z) - ((36 - 54*xr + 90*xr^2 + 180*xr^3 + 180*z - 90*xr*z + 
        225*xr^2*z + 735*xr^3*z + 150*xr^4*z + 360*z^2 + 180*xr*z^2 + 
        255*xr^2*z^2 + 885*xr^3*z^2 + 300*xr^4*z^2 - 120*xr^5*z^2 + 360*z^3 + 
        540*xr*z^3 + 315*xr^2*z^3 + 285*xr^3*z^3 - 360*xr^5*z^3 + 180*z^4 + 
        450*xr*z^4 + 315*xr^2*z^4 - 45*xr^3*z^4 - 180*xr^4*z^4 - 
        80*xr^5*z^4 + 160*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 120*xr^2*z^5 - 
        30*xr^4*z^5 + 128*xr^5*z^5 + 128*xr^6*z^5)*G0[0, 1 + z, xr])/
      (30*xr^2*(1 + xr)*(1 + z)^4) - ((-1 + xr)*z*G0[1, 1 + z, xr])/(1 + z) + 
     ((-1 + xr - z)*(-12 + 18*xr - 42*xr^2 - 42*xr^3 + 18*xr^4 - 48*z + 
        24*xr*z - 94*xr^2*z - 142*xr^3*z + 20*xr^4*z - 72*z^2 - 36*xr*z^2 - 
        67*xr^2*z^2 - 120*xr^3*z^2 + 10*xr^4*z^2 - 48*z^3 - 72*xr*z^3 - 
        20*xr^2*z^3 - 20*xr^3*z^3 - 12*z^4 - 30*xr*z^4 - 5*xr^2*z^4)*
       G0[1 + z, 1 + z, xr])/(15*xr^2*(1 + z)^4) - 
     (2*(12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 70*xr^2*z + 
        250*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 65*xr^2*z^2 + 
        305*xr^3*z^2 + 120*xr^4*z^2 - 30*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
        75*xr^2*z^3 + 90*xr^3*z^3 + 15*xr^4*z^3 - 90*xr^5*z^3 + 60*z^4 + 
        150*xr*z^4 + 85*xr^2*z^4 - 35*xr^3*z^4 - 60*xr^4*z^4 - 20*xr^5*z^4 + 
        40*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 35*xr^2*z^5 - 10*xr^3*z^5 - 
        15*xr^4*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[-((1 + z)/z), 0, xr])/
      (15*xr^2*(1 + xr)*(1 + z)^4) + 
     ((12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 70*xr^2*z + 
        250*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 65*xr^2*z^2 + 
        305*xr^3*z^2 + 120*xr^4*z^2 - 30*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
        75*xr^2*z^3 + 90*xr^3*z^3 + 15*xr^4*z^3 - 90*xr^5*z^3 + 60*z^4 + 
        150*xr*z^4 + 85*xr^2*z^4 - 35*xr^3*z^4 - 60*xr^4*z^4 - 20*xr^5*z^4 + 
        40*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 35*xr^2*z^5 - 10*xr^3*z^5 - 
        15*xr^4*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[-((1 + z)/z), 1 + z, xr])/
      (15*xr^2*(1 + xr)*(1 + z)^4) + 
     G0[0, z]*((60*Pi^2*xr^2 + 60*Pi^2*xr^3 - 48*z - 24*xr*z + 15*Pi^2*xr*z - 
         24*xr^2*z + 120*Pi^2*xr^2*z + 24*xr^3*z + 135*Pi^2*xr^3*z + 
         72*xr^4*z - 144*z^2 - 144*xr*z^2 + 30*Pi^2*xr*z^2 - 160*xr^2*z^2 + 
         75*Pi^2*xr^2*z^2 - 120*xr^3*z^2 + 105*Pi^2*xr^3*z^2 + 40*xr^4*z^2 - 
         144*z^3 - 216*xr*z^3 + 15*Pi^2*xr*z^3 - 216*xr^2*z^3 + 
         15*Pi^2*xr^2*z^3 - 112*xr^3*z^3 + 30*Pi^2*xr^3*z^3 + 32*xr^4*z^3 - 
         48*z^4 - 96*xr*z^4 - 80*xr^2*z^4 - 32*xr^3*z^4)/
        (60*xr*(1 + xr)*(1 + z)^3) + ((-1 + xr)*z*G0[1, xr])/(1 + z) - 
       ((-1 + xr - z)*(-12 + 18*xr - 42*xr^2 - 42*xr^3 + 18*xr^4 - 48*z + 
          24*xr*z - 94*xr^2*z - 142*xr^3*z + 20*xr^4*z - 72*z^2 - 36*xr*z^2 - 
          67*xr^2*z^2 - 120*xr^3*z^2 + 10*xr^4*z^2 - 48*z^3 - 72*xr*z^3 - 
          20*xr^2*z^3 - 20*xr^3*z^3 - 12*z^4 - 30*xr*z^4 - 5*xr^2*z^4)*
         G0[1 + z, xr])/(15*xr^2*(1 + z)^4) - 
       ((12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 70*xr^2*z + 
          250*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 65*xr^2*z^2 + 
          305*xr^3*z^2 + 120*xr^4*z^2 - 30*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
          75*xr^2*z^3 + 90*xr^3*z^3 + 15*xr^4*z^3 - 90*xr^5*z^3 + 60*z^4 + 
          150*xr*z^4 + 85*xr^2*z^4 - 35*xr^3*z^4 - 60*xr^4*z^4 - 
          20*xr^5*z^4 + 40*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 35*xr^2*z^5 - 
          10*xr^3*z^5 - 15*xr^4*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*
         G0[-((1 + z)/z), xr])/(15*xr^2*(1 + xr)*(1 + z)^4) - 
       ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
          36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
          32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
          90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
          50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
         G0[1 + 2*z, xr])/(30*xr^2*(1 + xr)*(1 + z)^2) - 
       ((1 + xr^2)*z*G0[-1, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) - 
       ((8*xr + 8*xr^2 + 3*z + 8*xr*z + 11*xr^2*z + 3*z^2 + 2*xr*z^2 + 
          5*xr^2*z^2)*G0[0, 1, xr])/((1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 
          3*xr^2*z^2)*G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)^2) + 
       ((20*xr + 20*xr^2 + 7*z + 20*xr*z + 27*xr^2*z + 7*z^2 + 5*xr*z^2 + 
          12*xr^2*z^2)*G0[0, 1 + z, xr])/(2*(1 + xr)*(1 + z)^2) - 
       (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[(-1 - z)/z, 0, xr])/(2*(1 + xr)*(1 + z)^2) + 
       (5*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 0, xr])/(2*(1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1, xr])/((1 + xr)*(1 + z)^2) - 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, (-1 - z)/z, xr])/((1 + xr)*(1 + z)^2) - 
       (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1 + z, xr])/(2*(1 + xr)*(1 + z)^2) + 
       (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[-((1 + z)/z), 0, xr])/((1 + xr)*(1 + z)^2) - 
       (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[-((1 + z)/z), 1 + z, xr])/((1 + xr)*(1 + z)^2)) + 
     G0[-1, z]*((140*Pi^2*xr^2 + 140*Pi^2*xr^3 + 48*z - 96*xr*z + 
         45*Pi^2*xr*z + 24*xr^2*z + 280*Pi^2*xr^2*z + 96*xr^3*z + 
         325*Pi^2*xr^3*z - 72*xr^4*z + 144*z^2 - 96*xr*z^2 + 90*Pi^2*xr*z^2 + 
         160*xr^2*z^2 + 175*Pi^2*xr^2*z^2 + 360*xr^3*z^2 + 
         265*Pi^2*xr^3*z^2 - 40*xr^4*z^2 + 144*z^3 + 96*xr*z^3 + 
         45*Pi^2*xr*z^3 + 216*xr^2*z^3 + 35*Pi^2*xr^2*z^3 + 232*xr^3*z^3 + 
         80*Pi^2*xr^3*z^3 - 32*xr^4*z^3 + 48*z^4 + 96*xr*z^4 + 80*xr^2*z^4 + 
         32*xr^3*z^4)/(60*xr*(1 + xr)*(1 + z)^3) - 
       ((36 - 54*xr + 90*xr^2 + 180*xr^3 + 180*z - 90*xr*z + 285*xr^2*z + 
          855*xr^3*z + 210*xr^4*z + 360*z^2 + 180*xr*z^2 + 435*xr^2*z^2 + 
          1245*xr^3*z^2 + 480*xr^4*z^2 - 120*xr^5*z^2 + 360*z^3 + 
          540*xr*z^3 + 495*xr^2*z^3 + 645*xr^3*z^3 + 180*xr^4*z^3 - 
          360*xr^5*z^3 + 180*z^4 + 450*xr*z^4 + 375*xr^2*z^4 + 75*xr^3*z^4 - 
          120*xr^4*z^4 - 80*xr^5*z^4 + 160*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 
          120*xr^2*z^5 - 30*xr^4*z^5 + 128*xr^5*z^5 + 128*xr^6*z^5)*
         G0[0, xr])/(30*xr^2*(1 + xr)*(1 + z)^4) - ((-1 + xr)*z*G0[1, xr])/
        (1 + z) + ((-1 + xr - z)*(-12 + 18*xr - 42*xr^2 - 42*xr^3 + 18*xr^4 - 
          48*z + 24*xr*z - 94*xr^2*z - 142*xr^3*z + 20*xr^4*z - 72*z^2 - 
          36*xr*z^2 - 67*xr^2*z^2 - 120*xr^3*z^2 + 10*xr^4*z^2 - 48*z^3 - 
          72*xr*z^3 - 20*xr^2*z^3 - 20*xr^3*z^3 - 12*z^4 - 30*xr*z^4 - 
          5*xr^2*z^4)*G0[1 + z, xr])/(15*xr^2*(1 + z)^4) + 
       ((12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 70*xr^2*z + 
          250*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 65*xr^2*z^2 + 
          305*xr^3*z^2 + 120*xr^4*z^2 - 30*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
          75*xr^2*z^3 + 90*xr^3*z^3 + 15*xr^4*z^3 - 90*xr^5*z^3 + 60*z^4 + 
          150*xr*z^4 + 85*xr^2*z^4 - 35*xr^3*z^4 - 60*xr^4*z^4 - 
          20*xr^5*z^4 + 40*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 35*xr^2*z^5 - 
          10*xr^3*z^5 - 15*xr^4*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*
         G0[-((1 + z)/z), xr])/(15*xr^2*(1 + xr)*(1 + z)^4) + 
       ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
          36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
          32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
          90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
          50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
         G0[1 + 2*z, xr])/(30*xr^2*(1 + xr)*(1 + z)^2) + 
       (2*(1 + xr^2)*z*G0[-1, 0, xr])/((1 + xr)*(1 + z)) + 
       ((1 + xr^2)*z*G0[-1, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) - 
       ((20*xr + 20*xr^2 + 6*z + 20*xr*z + 26*xr^2*z + 6*z^2 + 5*xr*z^2 + 
          11*xr^2*z^2)*G0[0, 0, xr])/((1 + xr)*(1 + z)^2) + 
       ((40*xr + 40*xr^2 + 11*z + 40*xr*z + 51*xr^2*z + 11*z^2 + 10*xr*z^2 + 
          21*xr^2*z^2)*G0[0, 1, xr])/((1 + xr)*(1 + z)^2) - 
       ((4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 
          3*xr^2*z^2)*G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)^2) - 
       ((52*xr + 52*xr^2 + 15*z + 52*xr*z + 67*xr^2*z + 15*z^2 + 13*xr*z^2 + 
          28*xr^2*z^2)*G0[0, 1 + z, xr])/(2*(1 + xr)*(1 + z)^2) + 
       (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[(-1 - z)/z, 0, xr])/(2*(1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 0, xr])/(2*(1 + xr)*(1 + z)^2) - 
       (5*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1, xr])/((1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, (-1 - z)/z, xr])/((1 + xr)*(1 + z)^2) + 
       (9*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1 + z, xr])/(2*(1 + xr)*(1 + z)^2) - 
       (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-((1 + z)/z), 0, xr])/((1 + xr)*(1 + z)^2) + 
       (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[-((1 + z)/z), 1 + z, xr])/((1 + xr)*(1 + z)^2)) + 
     ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
        36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
        32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
        90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
        50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
       G0[1 + 2*z, 1 + z, xr])/(30*xr^2*(1 + xr)*(1 + z)^2) + 
     ((4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 3*xr^2*z^2)*
       G0[-1, -1, -1, z])/((1 + xr)*(1 + z)^2) + 
     (2*(1 + xr^2)*z*G0[-1, -1, 0, xr])/((1 + xr)*(1 + z)) - 
     ((8*xr + 8*xr^2 + 3*z + 8*xr*z + 11*xr^2*z + 3*z^2 + 2*xr*z^2 + 
        5*xr^2*z^2)*G0[-1, -1, 0, z])/((1 + xr)*(1 + z)^2) - 
     ((4*xr + 4*xr^2 + 3*z + 4*xr*z + 7*xr^2*z + 3*z^2 + xr*z^2 + 4*xr^2*z^2)*
       G0[-1, 0, -1, z])/(2*(1 + xr)*(1 + z)^2) - 
     (4*(1 + xr^2)*z*G0[-1, 0, 0, xr])/((1 + xr)*(1 + z)) - 
     ((4*xr + 4*xr^2 - z + 4*xr*z + 3*xr^2*z - z^2 + xr*z^2)*G0[-1, 0, 0, z])/
      (2*(1 + xr)*(1 + z)^2) + (4*(1 + xr^2)*z*G0[-1, 0, 1, xr])/
      ((1 + xr)*(1 + z)) - (2*(1 + xr^2)*z*G0[-1, 0, 1 + z, xr])/
      ((1 + xr)*(1 + z)) - (2*(1 + xr^2)*z*G0[-1, (-1 - z)/z, 0, xr])/
      ((1 + xr)*(1 + z)) + ((1 + xr^2)*z*G0[-1, (-1 - z)/z, 1 + z, xr])/
      ((1 + xr)*(1 + z)) - (2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + 
        xr*z^2 + 2*xr^2*z^2)*G0[0, -1, -1, z])/((1 + xr)*(1 + z)^2) - 
     (2*(1 + xr^2)*z*G0[0, -1, 0, xr])/((1 + xr)*(1 + z)) + 
     ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, -1, 0, z])/((1 + xr)*(1 + z)^2) - 
     ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 0, -1, z])/(2*(1 + xr)*(1 + z)^2) + 
     ((44*xr + 44*xr^2 + 14*z + 44*xr*z + 58*xr^2*z + 14*z^2 + 11*xr*z^2 + 
        25*xr^2*z^2)*G0[0, 0, 0, xr])/(2*(1 + xr)*(1 + z)^2) + 
     (7*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 0, 0, z])/(2*(1 + xr)*(1 + z)^2) - 
     (2*(20*xr + 20*xr^2 + 6*z + 20*xr*z + 26*xr^2*z + 6*z^2 + 5*xr*z^2 + 
        11*xr^2*z^2)*G0[0, 0, 1, xr])/((1 + xr)*(1 + z)^2) + 
     ((20*xr + 20*xr^2 + 6*z + 20*xr*z + 26*xr^2*z + 6*z^2 + 5*xr*z^2 + 
        11*xr^2*z^2)*G0[0, 0, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
     (10*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 1, 0, xr])/((1 + xr)*(1 + z)^2) + 
     (16*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 1, 1, xr])/((1 + xr)*(1 + z)^2) - 
     ((24*xr + 24*xr^2 + 5*z + 24*xr*z + 29*xr^2*z + 5*z^2 + 6*xr*z^2 + 
        11*xr^2*z^2)*G0[0, 1, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
     (2*(4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 
        3*xr^2*z^2)*G0[0, (-1 - z)/z, 0, xr])/((1 + xr)*(1 + z)^2) - 
     ((4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 3*xr^2*z^2)*
       G0[0, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
     (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 1 + z, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (8*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 1 + z, 1, xr])/((1 + xr)*(1 + z)^2) + 
     ((12*xr + 12*xr^2 + z + 12*xr*z + 13*xr^2*z + z^2 + 3*xr*z^2 + 
        4*xr^2*z^2)*G0[0, 1 + z, 1 + z, xr])/(2*(1 + xr)*(1 + z)^2) + 
     (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 0, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 0, 1, xr])/((1 + xr)*(1 + z)^2) + 
     (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 0, 1 + z, xr])/(2*(1 + xr)*(1 + z)^2) - 
     (9*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 1 + z, 0, xr])/(2*(1 + xr)*(1 + z)^2) + 
     (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 1 + z, 1, xr])/((1 + xr)*(1 + z)^2) - 
     (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 0, 0, xr])/(2*(1 + xr)*(1 + z)^2) + 
     (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 0, 1, xr])/((1 + xr)*(1 + z)^2) - 
     (11*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 0, 1 + z, xr])/(2*(1 + xr)*(1 + z)^2) + 
     (5*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (8*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1, 1, xr])/((1 + xr)*(1 + z)^2) + 
     (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
     (2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, (-1 - z)/z, 0, xr])/((1 + xr)*(1 + z)^2) + 
     ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
     (9*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1 + z, 0, xr])/(2*(1 + xr)*(1 + z)^2) + 
     (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1 + z, 1, xr])/((1 + xr)*(1 + z)^2) - 
     (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1 + z, 1 + z, xr])/(2*(1 + xr)*(1 + z)^2) - 
     (48*Pi^2 + 288*xr - 72*Pi^2*xr - 1584*xr^2 + 120*Pi^2*xr^2 - 720*xr^3 + 
       360*Pi^2*xr^3 + 1584*xr^4 + 360*Pi^2*xr^4 + 432*xr^5 + 168*Pi^2*xr^5 - 
       72*Pi^2*xr^6 + 240*Pi^2*z + 1152*xr*z - 120*Pi^2*xr*z - 3834*xr^2*z + 
       310*Pi^2*xr^2*z - 2064*xr^3*z + 1540*Pi^2*xr^3*z + 3834*xr^4*z + 
       1470*Pi^2*xr^4*z + 912*xr^5*z + 640*Pi^2*xr^5*z - 80*Pi^2*xr^6*z + 
       480*Pi^2*z^2 + 1728*xr*z^2 + 240*Pi^2*xr*z^2 - 1998*xr^2*z^2 + 
       410*Pi^2*xr^2*z^2 - 2064*xr^3*z^2 + 2300*Pi^2*xr^3*z^2 + 
       1998*xr^4*z^2 + 2010*Pi^2*xr^4*z^2 + 336*xr^5*z^2 + 
       200*Pi^2*xr^5*z^2 - 40*Pi^2*xr^6*z^2 + 480*Pi^2*z^3 + 1152*xr*z^3 + 
       720*Pi^2*xr*z^3 + 1170*xr^2*z^3 + 570*Pi^2*xr^2*z^3 - 816*xr^3*z^3 + 
       1500*Pi^2*xr^3*z^3 - 1170*xr^4*z^3 + 810*Pi^2*xr^4*z^3 - 
       336*xr^5*z^3 - 960*Pi^2*xr^5*z^3 + 240*Pi^2*z^4 + 288*xr*z^4 + 
       600*Pi^2*xr*z^4 + 918*xr^2*z^4 + 550*Pi^2*xr^2*z^4 - 96*xr^3*z^4 + 
       460*Pi^2*xr^3*z^4 - 918*xr^4*z^4 - 90*Pi^2*xr^4*z^4 - 192*xr^5*z^4 - 
       240*Pi^2*xr^5*z^4 + 480*Pi^2*xr^6*z^4 + 48*Pi^2*z^5 + 
       168*Pi^2*xr*z^5 + 200*Pi^2*xr^2*z^5 + 80*Pi^2*xr^3*z^5 + 
       384*Pi^2*xr^5*z^5 + 384*Pi^2*xr^6*z^5 - 36*R7*sqrm["T^{(2)}_{q,1}"] + 
       54*R7*xr*sqrm["T^{(2)}_{q,1}"] - 90*R7*xr^2*sqrm["T^{(2)}_{q,1}"] - 
       180*R7*xr^3*sqrm["T^{(2)}_{q,1}"] - 180*R7*z*sqrm["T^{(2)}_{q,1}"] + 
       162*R7*xr*z*sqrm["T^{(2)}_{q,1}"] - 291*R7*xr^2*z*
        sqrm["T^{(2)}_{q,1}"] - 723*R7*xr^3*z*sqrm["T^{(2)}_{q,1}"] - 
       360*R7*z^2*sqrm["T^{(2)}_{q,1}"] + 108*R7*xr*z^2*
        sqrm["T^{(2)}_{q,1}"] - 375*R7*xr^2*z^2*sqrm["T^{(2)}_{q,1}"] - 
       945*R7*xr^3*z^2*sqrm["T^{(2)}_{q,1}"] + 192*R7*xr^4*z^2*
        sqrm["T^{(2)}_{q,1}"] + 24*R7*xr^5*z^2*sqrm["T^{(2)}_{q,1}"] - 
       360*R7*z^3*sqrm["T^{(2)}_{q,1}"] - 108*R7*xr*z^3*
        sqrm["T^{(2)}_{q,1}"] - 279*R7*xr^2*z^3*sqrm["T^{(2)}_{q,1}"] - 
       417*R7*xr^3*z^3*sqrm["T^{(2)}_{q,1}"] + 336*R7*xr^4*z^3*
        sqrm["T^{(2)}_{q,1}"] - 48*R7*xr^5*z^3*sqrm["T^{(2)}_{q,1}"] - 
       180*R7*z^4*sqrm["T^{(2)}_{q,1}"] - 162*R7*xr*z^4*
        sqrm["T^{(2)}_{q,1}"] - 147*R7*xr^2*z^4*sqrm["T^{(2)}_{q,1}"] + 
       9*R7*xr^3*z^4*sqrm["T^{(2)}_{q,1}"] + 96*R7*xr^4*z^4*
        sqrm["T^{(2)}_{q,1}"] - 168*R7*xr^5*z^4*sqrm["T^{(2)}_{q,1}"] - 
       36*R7*z^5*sqrm["T^{(2)}_{q,1}"] - 54*R7*xr*z^5*sqrm["T^{(2)}_{q,1}"] - 
       42*R7*xr^2*z^5*sqrm["T^{(2)}_{q,1}"] + 24*R7*xr^3*z^5*
        sqrm["T^{(2)}_{q,1}"] - 48*R7*xr^4*z^5*sqrm["T^{(2)}_{q,1}"] - 
       96*R7*xr^5*z^5*sqrm["T^{(2)}_{q,1}"] - 
       180*xr^3*sqrm["T^{(3)}_{q,2}"] - 180*xr^4*sqrm["T^{(3)}_{q,2}"] - 
       45*xr^2*z*sqrm["T^{(3)}_{q,2}"] - 540*xr^3*z*sqrm["T^{(3)}_{q,2}"] - 
       585*xr^4*z*sqrm["T^{(3)}_{q,2}"] - 135*xr^2*z^2*
        sqrm["T^{(3)}_{q,2}"] - 585*xr^3*z^2*sqrm["T^{(3)}_{q,2}"] - 
       720*xr^4*z^2*sqrm["T^{(3)}_{q,2}"] - 135*xr^2*z^3*
        sqrm["T^{(3)}_{q,2}"] - 270*xr^3*z^3*sqrm["T^{(3)}_{q,2}"] - 
       405*xr^4*z^3*sqrm["T^{(3)}_{q,2}"] - 45*xr^2*z^4*
        sqrm["T^{(3)}_{q,2}"] - 45*xr^3*z^4*sqrm["T^{(3)}_{q,2}"] - 
       90*xr^4*z^4*sqrm["T^{(3)}_{q,2}"] + 2160*xr^3*Zeta[3] + 
       2160*xr^4*Zeta[3] + 1440*xr^2*z*Zeta[3] + 6480*xr^3*z*Zeta[3] + 
       7920*xr^4*z*Zeta[3] + 4320*xr^2*z^2*Zeta[3] + 7020*xr^3*z^2*Zeta[3] + 
       11340*xr^4*z^2*Zeta[3] + 4320*xr^2*z^3*Zeta[3] + 
       3240*xr^3*z^3*Zeta[3] + 7560*xr^4*z^3*Zeta[3] + 
       1440*xr^2*z^4*Zeta[3] + 540*xr^3*z^4*Zeta[3] + 1980*xr^4*z^4*Zeta[3])/
      (360*xr^2*(1 + xr)*(1 + z)^4)) + 
   Cf^2*((-8*(-1 + xr)*z*G0[1, xr])/(1 + z) - 
     ((36 - 54*xr + 90*xr^2 + 180*xr^3 - 120*xr^4 - 84*xr^5 + 36*xr^6 + 
        180*z - 90*xr*z + 225*xr^2*z + 735*xr^3*z - 150*xr^4*z - 320*xr^5*z + 
        40*xr^6*z + 360*z^2 + 180*xr*z^2 + 255*xr^2*z^2 + 915*xr^3*z^2 + 
        150*xr^4*z^2 - 340*xr^5*z^2 + 20*xr^6*z^2 + 360*z^3 + 540*xr*z^3 + 
        315*xr^2*z^3 + 375*xr^3*z^3 + 150*xr^4*z^3 - 240*xr^5*z^3 + 180*z^4 + 
        450*xr*z^4 + 315*xr^2*z^4 + 45*xr^3*z^4 - 30*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 120*xr^2*z^5 + 30*xr^3*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[-1, -1, z])/(15*xr^2*(1 + xr)*
       (1 + z)^4) + ((-12 + 18*xr - 30*xr^2 + 60*xr^3 + 240*xr^4 + 84*xr^5 - 
        36*xr^6 - 36*z - 6*xr*z - 55*xr^2*z - 55*xr^3*z + 240*xr^4*z + 
        152*xr^5*z + 32*xr^6*z - 36*z^2 - 66*xr*z^2 - 15*xr^2*z^2 + 
        105*xr^3*z^2 + 60*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 
        42*xr*z^3 + 10*xr^2*z^3 + 100*xr^3*z^3 + 60*xr^4*z^3 + 64*xr^5*z^3 + 
        64*xr^6*z^3)*G0[-1, 0, xr])/(15*xr^2*(1 + xr)*(1 + z)^2) + 
     ((36 - 54*xr + 90*xr^2 + 180*xr^3 - 120*xr^4 - 84*xr^5 + 36*xr^6 + 
        180*z - 90*xr*z + 225*xr^2*z + 735*xr^3*z - 150*xr^4*z - 320*xr^5*z + 
        40*xr^6*z + 360*z^2 + 180*xr*z^2 + 255*xr^2*z^2 + 915*xr^3*z^2 + 
        150*xr^4*z^2 - 340*xr^5*z^2 + 20*xr^6*z^2 + 360*z^3 + 540*xr*z^3 + 
        315*xr^2*z^3 + 375*xr^3*z^3 + 150*xr^4*z^3 - 240*xr^5*z^3 + 180*z^4 + 
        450*xr*z^4 + 315*xr^2*z^4 + 45*xr^3*z^4 - 30*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 120*xr^2*z^5 + 30*xr^3*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[-1, 0, z])/(15*xr^2*(1 + xr)*
       (1 + z)^4) + G0[-1, xr]*(-((Pi^2*(1 + xr^2)*z)/((1 + xr)*(1 + z))) - 
       (2*(1 + xr^2)*z*G0[-1, -1, z])/((1 + xr)*(1 + z)) + 
       (2*(1 + xr^2)*z*G0[-1, 0, z])/((1 + xr)*(1 + z))) - 
     ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
        36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
        32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
        90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
        50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
       G0[-1/2, -1, z])/(15*xr^2*(1 + xr)*(1 + z)^2) + 
     ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
        36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
        32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
        90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
        50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
       G0[-1/2, 0, z])/(15*xr^2*(1 + xr)*(1 + z)^2) + 
     ((12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 85*xr^2*z + 
        265*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 95*xr^2*z^2 + 
        395*xr^3*z^2 + 90*xr^4*z^2 - 60*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
        75*xr^2*z^3 + 225*xr^3*z^3 - 60*xr^4*z^3 - 180*xr^5*z^3 + 60*z^4 + 
        150*xr*z^4 + 55*xr^2*z^4 + 25*xr^3*z^4 - 90*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 20*xr^2*z^5 - 10*xr^3*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[0, -1, z])/(15*xr^2*(1 + xr)*
       (1 + z)^4) - ((36 - 54*xr + 90*xr^2 + 240*xr^3 + 180*xr^4 + 84*xr^5 - 
        36*xr^6 + 180*z - 90*xr*z + 255*xr^2*z + 1065*xr^3*z + 810*xr^4*z + 
        320*xr^5*z - 40*xr^6*z + 360*z^2 + 180*xr*z^2 + 375*xr^2*z^2 + 
        1575*xr^3*z^2 + 1230*xr^4*z^2 + 100*xr^5*z^2 - 20*xr^6*z^2 + 
        360*z^3 + 540*xr*z^3 + 495*xr^2*z^3 + 975*xr^3*z^3 + 630*xr^4*z^3 - 
        480*xr^5*z^3 + 180*z^4 + 450*xr*z^4 + 435*xr^2*z^4 + 285*xr^3*z^4 + 
        30*xr^4*z^4 - 120*xr^5*z^4 + 240*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 
        150*xr^2*z^5 + 60*xr^3*z^5 + 192*xr^5*z^5 + 192*xr^6*z^5)*
       G0[0, 0, xr])/(15*xr^2*(1 + xr)*(1 + z)^4) - 
     ((12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 85*xr^2*z + 
        265*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 95*xr^2*z^2 + 
        395*xr^3*z^2 + 90*xr^4*z^2 - 60*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
        75*xr^2*z^3 + 225*xr^3*z^3 - 60*xr^4*z^3 - 180*xr^5*z^3 + 60*z^4 + 
        150*xr*z^4 + 55*xr^2*z^4 + 25*xr^3*z^4 - 90*xr^4*z^4 - 40*xr^5*z^4 + 
        80*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 20*xr^2*z^5 - 10*xr^3*z^5 + 
        64*xr^5*z^5 + 64*xr^6*z^5)*G0[0, 0, z])/(15*xr^2*(1 + xr)*
       (1 + z)^4) + G0[-((1 + z)/z), xr]*
      ((-24*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, -1, z])/((1 + xr)*(1 + z)^2) + 
       (18*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, 0, z])/((1 + xr)*(1 + z)^2) + 
       (18*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[0, -1, z])/((1 + xr)*(1 + z)^2) - 
       (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[0, 0, z])/((1 + xr)*(1 + z)^2)) + 
     G0[0, xr]*((-48 - 24*xr - 312*xr^2 + 240*Pi^2*xr^2 - 264*xr^3 + 
         240*Pi^2*xr^3 + 72*xr^4 - 144*z + 21*xr*z + 70*Pi^2*xr*z - 
         334*xr^2*z + 480*Pi^2*xr^2*z - 251*xr^3*z + 550*Pi^2*xr^3*z + 
         8*xr^4*z - 144*z^2 + 114*xr*z^2 + 140*Pi^2*xr*z^2 + 300*xr^2*z^2 + 
         300*Pi^2*xr^2*z^2 + 458*xr^3*z^2 + 440*Pi^2*xr^3*z^2 - 64*xr^4*z^2 - 
         48*z^3 + 69*xr*z^3 + 70*Pi^2*xr*z^3 + 322*xr^2*z^3 + 
         60*Pi^2*xr^2*z^3 + 381*xr^3*z^3 + 130*Pi^2*xr^3*z^3 - 64*xr^4*z^3)/
        (30*xr*(1 + xr)*(1 + z)^3) - ((36 - 54*xr + 90*xr^2 + 180*xr^3 + 
          180*z - 90*xr*z + 255*xr^2*z + 795*xr^3*z + 180*xr^4*z + 360*z^2 + 
          180*xr*z^2 + 345*xr^2*z^2 + 1065*xr^3*z^2 + 390*xr^4*z^2 - 
          120*xr^5*z^2 + 360*z^3 + 540*xr*z^3 + 405*xr^2*z^3 + 465*xr^3*z^3 + 
          90*xr^4*z^3 - 360*xr^5*z^3 + 180*z^4 + 450*xr*z^4 + 345*xr^2*z^4 + 
          15*xr^3*z^4 - 150*xr^4*z^4 - 80*xr^5*z^4 + 160*xr^6*z^4 + 36*z^5 + 
          126*xr*z^5 + 120*xr^2*z^5 - 30*xr^4*z^5 + 128*xr^5*z^5 + 
          128*xr^6*z^5)*G0[0, z])/(15*xr^2*(1 + xr)*(1 + z)^4) - 
       ((28*xr + 28*xr^2 + 5*z + 28*xr*z + 33*xr^2*z + 5*z^2 + 7*xr*z^2 + 
          12*xr^2*z^2)*G0[-1, -1, z])/((1 + xr)*(1 + z)^2) - 
       ((4*xr + 4*xr^2 + 3*z + 4*xr*z + 7*xr^2*z + 3*z^2 + xr*z^2 + 
          4*xr^2*z^2)*G0[-1, 0, z])/((1 + xr)*(1 + z)^2) - 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, -1, z])/((1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, 0, z])/((1 + xr)*(1 + z)^2)) + G0[1 + z, xr]*
      (-1/30*(20*Pi^2*xr^2 + 20*Pi^2*xr^3 + 48*z + 144*xr*z + 5*Pi^2*xr*z + 
          24*xr^2*z + 40*Pi^2*xr^2*z - 144*xr^3*z + 45*Pi^2*xr^3*z - 
          72*xr^4*z + 144*z^2 + 384*xr*z^2 + 10*Pi^2*xr*z^2 + 160*xr^2*z^2 + 
          25*Pi^2*xr^2*z^2 - 120*xr^3*z^2 + 35*Pi^2*xr^3*z^2 - 40*xr^4*z^2 + 
          144*z^3 + 336*xr*z^3 + 5*Pi^2*xr*z^3 + 216*xr^2*z^3 + 
          5*Pi^2*xr^2*z^3 - 8*xr^3*z^3 + 10*Pi^2*xr^3*z^3 - 32*xr^4*z^3 + 
          48*z^4 + 96*xr*z^4 + 80*xr^2*z^4 + 32*xr^3*z^4)/
         (xr*(1 + xr)*(1 + z)^3) - (5*(4*xr + 4*xr^2 + z + 4*xr*z + 
          5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*G0[-1, -1, z])/
        ((1 + xr)*(1 + z)^2) + (7*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + 
          z^2 + xr*z^2 + 2*xr^2*z^2)*G0[-1, 0, z])/((1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, -1, z])/((1 + xr)*(1 + z)^2) + 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[0, 0, z])/((1 + xr)*(1 + z)^2)) + G0[(-1 - z)/z, xr]*
      ((4*Pi^2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2))/((1 + xr)*(1 + z)^2) + 
       (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, -1, z])/((1 + xr)*(1 + z)^2) - 
       (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-1, 0, z])/((1 + xr)*(1 + z)^2) - 
       (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[0, -1, z])/((1 + xr)*(1 + z)^2) + 
       (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[0, 0, z])/((1 + xr)*(1 + z)^2)) + 
     (4*(1 + xr)*z*G0[0, 1, xr])/(1 + z) + 
     ((36 - 54*xr + 90*xr^2 + 180*xr^3 + 180*z - 90*xr*z + 225*xr^2*z + 
        735*xr^3*z + 150*xr^4*z + 360*z^2 + 180*xr*z^2 + 255*xr^2*z^2 + 
        885*xr^3*z^2 + 300*xr^4*z^2 - 120*xr^5*z^2 + 360*z^3 + 540*xr*z^3 + 
        315*xr^2*z^3 + 285*xr^3*z^3 - 360*xr^5*z^3 + 180*z^4 + 450*xr*z^4 + 
        315*xr^2*z^4 - 45*xr^3*z^4 - 180*xr^4*z^4 - 80*xr^5*z^4 + 
        160*xr^6*z^4 + 36*z^5 + 126*xr*z^5 + 120*xr^2*z^5 - 30*xr^4*z^5 + 
        128*xr^5*z^5 + 128*xr^6*z^5)*G0[0, 1 + z, xr])/
      (15*xr^2*(1 + xr)*(1 + z)^4) + (2*(-1 + xr)*z*G0[1, 1 + z, xr])/
      (1 + z) - (2*(-1 + xr - z)*(-12 + 18*xr - 42*xr^2 - 42*xr^3 + 18*xr^4 - 
        48*z + 24*xr*z - 94*xr^2*z - 142*xr^3*z + 20*xr^4*z - 72*z^2 - 
        36*xr*z^2 - 67*xr^2*z^2 - 120*xr^3*z^2 + 10*xr^4*z^2 - 48*z^3 - 
        72*xr*z^3 - 20*xr^2*z^3 - 20*xr^3*z^3 - 12*z^4 - 30*xr*z^4 - 
        5*xr^2*z^4)*G0[1 + z, 1 + z, xr])/(15*xr^2*(1 + z)^4) + 
     (4*(12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 70*xr^2*z + 
        250*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 65*xr^2*z^2 + 
        305*xr^3*z^2 + 120*xr^4*z^2 - 30*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
        75*xr^2*z^3 + 90*xr^3*z^3 + 15*xr^4*z^3 - 90*xr^5*z^3 + 60*z^4 + 
        150*xr*z^4 + 85*xr^2*z^4 - 35*xr^3*z^4 - 60*xr^4*z^4 - 20*xr^5*z^4 + 
        40*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 35*xr^2*z^5 - 10*xr^3*z^5 - 
        15*xr^4*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[-((1 + z)/z), 0, xr])/
      (15*xr^2*(1 + xr)*(1 + z)^4) - 
     (2*(12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 70*xr^2*z + 
        250*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 65*xr^2*z^2 + 
        305*xr^3*z^2 + 120*xr^4*z^2 - 30*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
        75*xr^2*z^3 + 90*xr^3*z^3 + 15*xr^4*z^3 - 90*xr^5*z^3 + 60*z^4 + 
        150*xr*z^4 + 85*xr^2*z^4 - 35*xr^3*z^4 - 60*xr^4*z^4 - 20*xr^5*z^4 + 
        40*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 35*xr^2*z^5 - 10*xr^3*z^5 - 
        15*xr^4*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*G0[-((1 + z)/z), 1 + z, xr])/
      (15*xr^2*(1 + xr)*(1 + z)^4) + G0[-1, z]*
      (-1/30*(140*Pi^2*xr^2 + 140*Pi^2*xr^3 + 48*z - 96*xr*z + 45*Pi^2*xr*z + 
          24*xr^2*z + 280*Pi^2*xr^2*z + 96*xr^3*z + 325*Pi^2*xr^3*z - 
          72*xr^4*z + 144*z^2 - 96*xr*z^2 + 90*Pi^2*xr*z^2 + 160*xr^2*z^2 + 
          175*Pi^2*xr^2*z^2 + 360*xr^3*z^2 + 265*Pi^2*xr^3*z^2 - 
          40*xr^4*z^2 + 144*z^3 + 96*xr*z^3 + 45*Pi^2*xr*z^3 + 216*xr^2*z^3 + 
          35*Pi^2*xr^2*z^3 + 232*xr^3*z^3 + 80*Pi^2*xr^3*z^3 - 32*xr^4*z^3 + 
          48*z^4 + 96*xr*z^4 + 80*xr^2*z^4 + 32*xr^3*z^4)/
         (xr*(1 + xr)*(1 + z)^3) + ((36 - 54*xr + 90*xr^2 + 180*xr^3 + 
          180*z - 90*xr*z + 285*xr^2*z + 855*xr^3*z + 210*xr^4*z + 360*z^2 + 
          180*xr*z^2 + 435*xr^2*z^2 + 1245*xr^3*z^2 + 480*xr^4*z^2 - 
          120*xr^5*z^2 + 360*z^3 + 540*xr*z^3 + 495*xr^2*z^3 + 645*xr^3*z^3 + 
          180*xr^4*z^3 - 360*xr^5*z^3 + 180*z^4 + 450*xr*z^4 + 375*xr^2*z^4 + 
          75*xr^3*z^4 - 120*xr^4*z^4 - 80*xr^5*z^4 + 160*xr^6*z^4 + 36*z^5 + 
          126*xr*z^5 + 120*xr^2*z^5 - 30*xr^4*z^5 + 128*xr^5*z^5 + 
          128*xr^6*z^5)*G0[0, xr])/(15*xr^2*(1 + xr)*(1 + z)^4) + 
       (2*(-1 + xr)*z*G0[1, xr])/(1 + z) - 
       (2*(-1 + xr - z)*(-12 + 18*xr - 42*xr^2 - 42*xr^3 + 18*xr^4 - 48*z + 
          24*xr*z - 94*xr^2*z - 142*xr^3*z + 20*xr^4*z - 72*z^2 - 36*xr*z^2 - 
          67*xr^2*z^2 - 120*xr^3*z^2 + 10*xr^4*z^2 - 48*z^3 - 72*xr*z^3 - 
          20*xr^2*z^3 - 20*xr^3*z^3 - 12*z^4 - 30*xr*z^4 - 5*xr^2*z^4)*
         G0[1 + z, xr])/(15*xr^2*(1 + z)^4) - 
       (2*(12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 70*xr^2*z + 
          250*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 65*xr^2*z^2 + 
          305*xr^3*z^2 + 120*xr^4*z^2 - 30*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
          75*xr^2*z^3 + 90*xr^3*z^3 + 15*xr^4*z^3 - 90*xr^5*z^3 + 60*z^4 + 
          150*xr*z^4 + 85*xr^2*z^4 - 35*xr^3*z^4 - 60*xr^4*z^4 - 
          20*xr^5*z^4 + 40*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 35*xr^2*z^5 - 
          10*xr^3*z^5 - 15*xr^4*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*
         G0[-((1 + z)/z), xr])/(15*xr^2*(1 + xr)*(1 + z)^4) - 
       ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
          36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
          32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
          90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
          50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
         G0[1 + 2*z, xr])/(15*xr^2*(1 + xr)*(1 + z)^2) - 
       (4*(1 + xr^2)*z*G0[-1, 0, xr])/((1 + xr)*(1 + z)) - 
       (2*(1 + xr^2)*z*G0[-1, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) + 
       (2*(20*xr + 20*xr^2 + 6*z + 20*xr*z + 26*xr^2*z + 6*z^2 + 5*xr*z^2 + 
          11*xr^2*z^2)*G0[0, 0, xr])/((1 + xr)*(1 + z)^2) - 
       (2*(40*xr + 40*xr^2 + 11*z + 40*xr*z + 51*xr^2*z + 11*z^2 + 
          10*xr*z^2 + 21*xr^2*z^2)*G0[0, 1, xr])/((1 + xr)*(1 + z)^2) + 
       (2*(4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 
          3*xr^2*z^2)*G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)^2) + 
       ((52*xr + 52*xr^2 + 15*z + 52*xr*z + 67*xr^2*z + 15*z^2 + 13*xr*z^2 + 
          28*xr^2*z^2)*G0[0, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
       (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[(-1 - z)/z, 0, xr])/((1 + xr)*(1 + z)^2) - 
       ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 0, xr])/((1 + xr)*(1 + z)^2) + 
       (10*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[1 + z, 1, xr])/((1 + xr)*(1 + z)^2) - 
       (2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, (-1 - z)/z, xr])/((1 + xr)*(1 + z)^2) - 
       (9*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
       (24*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-((1 + z)/z), 0, xr])/((1 + xr)*(1 + z)^2) - 
       (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-((1 + z)/z), 1 + z, xr])/((1 + xr)*(1 + z)^2)) + 
     G0[0, z]*(-1/30*(60*Pi^2*xr^2 + 60*Pi^2*xr^3 - 48*z - 24*xr*z + 
          15*Pi^2*xr*z - 24*xr^2*z + 120*Pi^2*xr^2*z + 24*xr^3*z + 
          135*Pi^2*xr^3*z + 72*xr^4*z - 144*z^2 - 144*xr*z^2 + 
          30*Pi^2*xr*z^2 - 160*xr^2*z^2 + 75*Pi^2*xr^2*z^2 - 120*xr^3*z^2 + 
          105*Pi^2*xr^3*z^2 + 40*xr^4*z^2 - 144*z^3 - 216*xr*z^3 + 
          15*Pi^2*xr*z^3 - 216*xr^2*z^3 + 15*Pi^2*xr^2*z^3 - 112*xr^3*z^3 + 
          30*Pi^2*xr^3*z^3 + 32*xr^4*z^3 - 48*z^4 - 96*xr*z^4 - 80*xr^2*z^4 - 
          32*xr^3*z^4)/(xr*(1 + xr)*(1 + z)^3) - (2*(-1 + xr)*z*G0[1, xr])/
        (1 + z) + (2*(-1 + xr - z)*(-12 + 18*xr - 42*xr^2 - 42*xr^3 + 
          18*xr^4 - 48*z + 24*xr*z - 94*xr^2*z - 142*xr^3*z + 20*xr^4*z - 
          72*z^2 - 36*xr*z^2 - 67*xr^2*z^2 - 120*xr^3*z^2 + 10*xr^4*z^2 - 
          48*z^3 - 72*xr*z^3 - 20*xr^2*z^3 - 20*xr^3*z^3 - 12*z^4 - 
          30*xr*z^4 - 5*xr^2*z^4)*G0[1 + z, xr])/(15*xr^2*(1 + z)^4) + 
       (2*(12 - 18*xr + 30*xr^2 + 60*xr^3 + 60*z - 30*xr*z + 70*xr^2*z + 
          250*xr^3*z + 60*xr^4*z + 120*z^2 + 60*xr*z^2 + 65*xr^2*z^2 + 
          305*xr^3*z^2 + 120*xr^4*z^2 - 30*xr^5*z^2 + 120*z^3 + 180*xr*z^3 + 
          75*xr^2*z^3 + 90*xr^3*z^3 + 15*xr^4*z^3 - 90*xr^5*z^3 + 60*z^4 + 
          150*xr*z^4 + 85*xr^2*z^4 - 35*xr^3*z^4 - 60*xr^4*z^4 - 
          20*xr^5*z^4 + 40*xr^6*z^4 + 12*z^5 + 42*xr*z^5 + 35*xr^2*z^5 - 
          10*xr^3*z^5 - 15*xr^4*z^5 + 32*xr^5*z^5 + 32*xr^6*z^5)*
         G0[-((1 + z)/z), xr])/(15*xr^2*(1 + xr)*(1 + z)^4) + 
       ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
          36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
          32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
          90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
          50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
         G0[1 + 2*z, xr])/(15*xr^2*(1 + xr)*(1 + z)^2) + 
       (2*(1 + xr^2)*z*G0[-1, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) + 
       (2*(8*xr + 8*xr^2 + 3*z + 8*xr*z + 11*xr^2*z + 3*z^2 + 2*xr*z^2 + 
          5*xr^2*z^2)*G0[0, 1, xr])/((1 + xr)*(1 + z)^2) - 
       (2*(4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 
          3*xr^2*z^2)*G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)^2) - 
       ((20*xr + 20*xr^2 + 7*z + 20*xr*z + 27*xr^2*z + 7*z^2 + 5*xr*z^2 + 
          12*xr^2*z^2)*G0[0, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
       (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[(-1 - z)/z, 0, xr])/((1 + xr)*(1 + z)^2) - 
       (5*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 0, xr])/((1 + xr)*(1 + z)^2) - 
       (2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1, xr])/((1 + xr)*(1 + z)^2) + 
       (2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, (-1 - z)/z, xr])/((1 + xr)*(1 + z)^2) + 
       (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[1 + z, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
       (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 
          2*xr^2*z^2)*G0[-((1 + z)/z), 0, xr])/((1 + xr)*(1 + z)^2) + 
       (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
         G0[-((1 + z)/z), 1 + z, xr])/((1 + xr)*(1 + z)^2)) - 
     ((-12 + 18*xr - 30*xr^2 - 60*xr^3 + 120*xr^4 + 84*xr^5 - 36*xr^6 - 
        36*z - 6*xr*z - 25*xr^2*z - 115*xr^3*z + 30*xr^4*z + 152*xr^5*z + 
        32*xr^6*z - 36*z^2 - 66*xr*z^2 - 45*xr^2*z^2 + 45*xr^3*z^2 - 
        90*xr^4*z^2 - 168*xr^5*z^2 - 48*xr^6*z^2 - 12*z^3 - 42*xr*z^3 - 
        50*xr^2*z^3 - 20*xr^3*z^3 + 64*xr^5*z^3 + 64*xr^6*z^3)*
       G0[1 + 2*z, 1 + z, xr])/(15*xr^2*(1 + xr)*(1 + z)^2) - 
     (2*(4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 
        3*xr^2*z^2)*G0[-1, -1, -1, z])/((1 + xr)*(1 + z)^2) - 
     (4*(1 + xr^2)*z*G0[-1, -1, 0, xr])/((1 + xr)*(1 + z)) + 
     (2*(8*xr + 8*xr^2 + 3*z + 8*xr*z + 11*xr^2*z + 3*z^2 + 2*xr*z^2 + 
        5*xr^2*z^2)*G0[-1, -1, 0, z])/((1 + xr)*(1 + z)^2) + 
     ((4*xr + 4*xr^2 + 3*z + 4*xr*z + 7*xr^2*z + 3*z^2 + xr*z^2 + 4*xr^2*z^2)*
       G0[-1, 0, -1, z])/((1 + xr)*(1 + z)^2) + 
     (8*(1 + xr^2)*z*G0[-1, 0, 0, xr])/((1 + xr)*(1 + z)) + 
     ((4*xr + 4*xr^2 - z + 4*xr*z + 3*xr^2*z - z^2 + xr*z^2)*G0[-1, 0, 0, z])/
      ((1 + xr)*(1 + z)^2) - (8*(1 + xr^2)*z*G0[-1, 0, 1, xr])/
      ((1 + xr)*(1 + z)) + (4*(1 + xr^2)*z*G0[-1, 0, 1 + z, xr])/
      ((1 + xr)*(1 + z)) + (4*(1 + xr^2)*z*G0[-1, (-1 - z)/z, 0, xr])/
      ((1 + xr)*(1 + z)) - (2*(1 + xr^2)*z*G0[-1, (-1 - z)/z, 1 + z, xr])/
      ((1 + xr)*(1 + z)) + (4*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + 
        xr*z^2 + 2*xr^2*z^2)*G0[0, -1, -1, z])/((1 + xr)*(1 + z)^2) + 
     (4*(1 + xr^2)*z*G0[0, -1, 0, xr])/((1 + xr)*(1 + z)) - 
     (2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, -1, 0, z])/((1 + xr)*(1 + z)^2) + 
     ((4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 0, -1, z])/((1 + xr)*(1 + z)^2) - 
     ((44*xr + 44*xr^2 + 14*z + 44*xr*z + 58*xr^2*z + 14*z^2 + 11*xr*z^2 + 
        25*xr^2*z^2)*G0[0, 0, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (7*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 0, 0, z])/((1 + xr)*(1 + z)^2) + 
     (4*(20*xr + 20*xr^2 + 6*z + 20*xr*z + 26*xr^2*z + 6*z^2 + 5*xr*z^2 + 
        11*xr^2*z^2)*G0[0, 0, 1, xr])/((1 + xr)*(1 + z)^2) - 
     (2*(20*xr + 20*xr^2 + 6*z + 20*xr*z + 26*xr^2*z + 6*z^2 + 5*xr*z^2 + 
        11*xr^2*z^2)*G0[0, 0, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
     (20*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 1, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (32*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 1, 1, xr])/((1 + xr)*(1 + z)^2) + 
     (2*(24*xr + 24*xr^2 + 5*z + 24*xr*z + 29*xr^2*z + 5*z^2 + 6*xr*z^2 + 
        11*xr^2*z^2)*G0[0, 1, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
     (4*(4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 
        3*xr^2*z^2)*G0[0, (-1 - z)/z, 0, xr])/((1 + xr)*(1 + z)^2) + 
     (2*(4*xr + 4*xr^2 + 2*z + 4*xr*z + 6*xr^2*z + 2*z^2 + xr*z^2 + 
        3*xr^2*z^2)*G0[0, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
     (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 1 + z, 0, xr])/((1 + xr)*(1 + z)^2) + 
     (16*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[0, 1 + z, 1, xr])/((1 + xr)*(1 + z)^2) - 
     ((12*xr + 12*xr^2 + z + 12*xr*z + 13*xr^2*z + z^2 + 3*xr*z^2 + 
        4*xr^2*z^2)*G0[0, 1 + z, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
     (24*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 0, 0, xr])/((1 + xr)*(1 + z)^2) + 
     (24*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 0, 1, xr])/((1 + xr)*(1 + z)^2) - 
     (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 0, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
     (9*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 1 + z, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[(-1 - z)/z, 1 + z, 1, xr])/((1 + xr)*(1 + z)^2) + 
     (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 0, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 0, 1, xr])/((1 + xr)*(1 + z)^2) + 
     (11*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 0, 1 + z, xr])/((1 + xr)*(1 + z)^2) - 
     (10*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1, 0, xr])/((1 + xr)*(1 + z)^2) + 
     (16*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1, 1, xr])/((1 + xr)*(1 + z)^2) - 
     (6*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
     (4*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, (-1 - z)/z, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (2*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
     (9*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1 + z, 0, xr])/((1 + xr)*(1 + z)^2) - 
     (12*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1 + z, 1, xr])/((1 + xr)*(1 + z)^2) + 
     (3*(4*xr + 4*xr^2 + z + 4*xr*z + 5*xr^2*z + z^2 + xr*z^2 + 2*xr^2*z^2)*
       G0[1 + z, 1 + z, 1 + z, xr])/((1 + xr)*(1 + z)^2) + 
     (48*Pi^2 + 288*xr - 72*Pi^2*xr - 1584*xr^2 + 120*Pi^2*xr^2 - 720*xr^3 + 
       360*Pi^2*xr^3 + 1584*xr^4 + 360*Pi^2*xr^4 + 432*xr^5 + 168*Pi^2*xr^5 - 
       72*Pi^2*xr^6 + 240*Pi^2*z + 1152*xr*z - 120*Pi^2*xr*z - 3834*xr^2*z + 
       310*Pi^2*xr^2*z - 2064*xr^3*z + 1540*Pi^2*xr^3*z + 3834*xr^4*z + 
       1470*Pi^2*xr^4*z + 912*xr^5*z + 640*Pi^2*xr^5*z - 80*Pi^2*xr^6*z + 
       480*Pi^2*z^2 + 1728*xr*z^2 + 240*Pi^2*xr*z^2 - 1998*xr^2*z^2 + 
       410*Pi^2*xr^2*z^2 - 2064*xr^3*z^2 + 2300*Pi^2*xr^3*z^2 + 
       1998*xr^4*z^2 + 2010*Pi^2*xr^4*z^2 + 336*xr^5*z^2 + 
       200*Pi^2*xr^5*z^2 - 40*Pi^2*xr^6*z^2 + 480*Pi^2*z^3 + 1152*xr*z^3 + 
       720*Pi^2*xr*z^3 + 1170*xr^2*z^3 + 570*Pi^2*xr^2*z^3 - 816*xr^3*z^3 + 
       1500*Pi^2*xr^3*z^3 - 1170*xr^4*z^3 + 810*Pi^2*xr^4*z^3 - 
       336*xr^5*z^3 - 960*Pi^2*xr^5*z^3 + 240*Pi^2*z^4 + 288*xr*z^4 + 
       600*Pi^2*xr*z^4 + 918*xr^2*z^4 + 550*Pi^2*xr^2*z^4 - 96*xr^3*z^4 + 
       460*Pi^2*xr^3*z^4 - 918*xr^4*z^4 - 90*Pi^2*xr^4*z^4 - 192*xr^5*z^4 - 
       240*Pi^2*xr^5*z^4 + 480*Pi^2*xr^6*z^4 + 48*Pi^2*z^5 + 
       168*Pi^2*xr*z^5 + 200*Pi^2*xr^2*z^5 + 80*Pi^2*xr^3*z^5 + 
       384*Pi^2*xr^5*z^5 + 384*Pi^2*xr^6*z^5 - 36*R7*sqrm["T^{(2)}_{q,1}"] + 
       54*R7*xr*sqrm["T^{(2)}_{q,1}"] - 90*R7*xr^2*sqrm["T^{(2)}_{q,1}"] - 
       180*R7*xr^3*sqrm["T^{(2)}_{q,1}"] - 180*R7*z*sqrm["T^{(2)}_{q,1}"] + 
       162*R7*xr*z*sqrm["T^{(2)}_{q,1}"] - 291*R7*xr^2*z*
        sqrm["T^{(2)}_{q,1}"] - 723*R7*xr^3*z*sqrm["T^{(2)}_{q,1}"] - 
       360*R7*z^2*sqrm["T^{(2)}_{q,1}"] + 108*R7*xr*z^2*
        sqrm["T^{(2)}_{q,1}"] - 375*R7*xr^2*z^2*sqrm["T^{(2)}_{q,1}"] - 
       945*R7*xr^3*z^2*sqrm["T^{(2)}_{q,1}"] + 192*R7*xr^4*z^2*
        sqrm["T^{(2)}_{q,1}"] + 24*R7*xr^5*z^2*sqrm["T^{(2)}_{q,1}"] - 
       360*R7*z^3*sqrm["T^{(2)}_{q,1}"] - 108*R7*xr*z^3*
        sqrm["T^{(2)}_{q,1}"] - 279*R7*xr^2*z^3*sqrm["T^{(2)}_{q,1}"] - 
       417*R7*xr^3*z^3*sqrm["T^{(2)}_{q,1}"] + 336*R7*xr^4*z^3*
        sqrm["T^{(2)}_{q,1}"] - 48*R7*xr^5*z^3*sqrm["T^{(2)}_{q,1}"] - 
       180*R7*z^4*sqrm["T^{(2)}_{q,1}"] - 162*R7*xr*z^4*
        sqrm["T^{(2)}_{q,1}"] - 147*R7*xr^2*z^4*sqrm["T^{(2)}_{q,1}"] + 
       9*R7*xr^3*z^4*sqrm["T^{(2)}_{q,1}"] + 96*R7*xr^4*z^4*
        sqrm["T^{(2)}_{q,1}"] - 168*R7*xr^5*z^4*sqrm["T^{(2)}_{q,1}"] - 
       36*R7*z^5*sqrm["T^{(2)}_{q,1}"] - 54*R7*xr*z^5*sqrm["T^{(2)}_{q,1}"] - 
       42*R7*xr^2*z^5*sqrm["T^{(2)}_{q,1}"] + 24*R7*xr^3*z^5*
        sqrm["T^{(2)}_{q,1}"] - 48*R7*xr^4*z^5*sqrm["T^{(2)}_{q,1}"] - 
       96*R7*xr^5*z^5*sqrm["T^{(2)}_{q,1}"] - 
       180*xr^3*sqrm["T^{(3)}_{q,2}"] - 180*xr^4*sqrm["T^{(3)}_{q,2}"] - 
       45*xr^2*z*sqrm["T^{(3)}_{q,2}"] - 540*xr^3*z*sqrm["T^{(3)}_{q,2}"] - 
       585*xr^4*z*sqrm["T^{(3)}_{q,2}"] - 135*xr^2*z^2*
        sqrm["T^{(3)}_{q,2}"] - 585*xr^3*z^2*sqrm["T^{(3)}_{q,2}"] - 
       720*xr^4*z^2*sqrm["T^{(3)}_{q,2}"] - 135*xr^2*z^3*
        sqrm["T^{(3)}_{q,2}"] - 270*xr^3*z^3*sqrm["T^{(3)}_{q,2}"] - 
       405*xr^4*z^3*sqrm["T^{(3)}_{q,2}"] - 45*xr^2*z^4*
        sqrm["T^{(3)}_{q,2}"] - 45*xr^3*z^4*sqrm["T^{(3)}_{q,2}"] - 
       90*xr^4*z^4*sqrm["T^{(3)}_{q,2}"] + 2160*xr^3*Zeta[3] + 
       2160*xr^4*Zeta[3] + 1440*xr^2*z*Zeta[3] + 6480*xr^3*z*Zeta[3] + 
       7920*xr^4*z*Zeta[3] + 4320*xr^2*z^2*Zeta[3] + 7020*xr^3*z^2*Zeta[3] + 
       11340*xr^4*z^2*Zeta[3] + 4320*xr^2*z^3*Zeta[3] + 
       3240*xr^3*z^3*Zeta[3] + 7560*xr^4*z^3*Zeta[3] + 
       1440*xr^2*z^4*Zeta[3] + 540*xr^3*z^4*Zeta[3] + 1980*xr^4*z^4*Zeta[3])/
      (180*xr^2*(1 + xr)*(1 + z)^4)), 
 "c_{3;\bar{q}_{{NS}_{\bar{q}q}}}^{(2),[1]}" -> 
  LL*(Ca*Cf*((-12 + Pi^2 + 12*xr^2 + Pi^2*xr^2)/(6*(1 + xr)) + 
       (-1 - xr)*G0[0, xr] + (2*(1 + xr^2)*G0[-1, 0, xr])/(1 + xr) - 
       ((1 + xr^2)*G0[0, 0, xr])/(1 + xr)) + 
     Cf^2*(-1/3*(-12 + Pi^2 + 12*xr^2 + Pi^2*xr^2)/(1 + xr) + 
       2*(1 + xr)*G0[0, xr] - (4*(1 + xr^2)*G0[-1, 0, xr])/(1 + xr) + 
       (2*(1 + xr^2)*G0[0, 0, xr])/(1 + xr))) + 
   Cf^2*(8*(-1 + xr)*G0[1, xr] + ((3 - 8*xr - 2*xr^2 + 4*xr^3 - 2*xr^4 + 
        9*z - 18*xr*z - 12*xr^2*z + 12*xr^3*z + 9*z^2 - 12*xr*z^2 - 
        18*xr^2*z^2 + 6*xr^3*z^2 + 2*xr^4*z^2 + 3*z^3 - 2*xr*z^3 - 
        8*xr^2*z^3 + 2*xr^3*z^3 + 4*xr^4*z^3)*G0[-1, -1, z])/
      (xr*(1 + xr)*(1 + z)^2) - ((-1 + 8*xr + 2*xr^3 + 2*xr^4 - 2*z + 
        12*xr*z - 2*xr^2*z - 6*xr^3*z - 2*xr^4*z - z^2 + 4*xr*z^2 - 
        4*xr^2*z^2 - 2*xr^3*z^2 + 4*xr^4*z^2)*G0[-1, 0, xr])/
      (xr*(1 + xr)*(1 + z)) - ((3 - 8*xr - 2*xr^2 + 4*xr^3 - 2*xr^4 + 9*z - 
        18*xr*z - 12*xr^2*z + 12*xr^3*z + 9*z^2 - 12*xr*z^2 - 18*xr^2*z^2 + 
        6*xr^3*z^2 + 2*xr^4*z^2 + 3*z^3 - 2*xr*z^3 - 8*xr^2*z^3 + 
        2*xr^3*z^3 + 4*xr^4*z^3)*G0[-1, 0, z])/(xr*(1 + xr)*(1 + z)^2) + 
     G0[-1, xr]*((Pi^2*(1 + xr^2))/(1 + xr) + (2*(1 + xr^2)*G0[-1, -1, z])/
        (1 + xr) - (2*(1 + xr^2)*G0[-1, 0, z])/(1 + xr)) + 
     ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 2*xr*z + 2*xr^2*z - 8*xr^3*z - 
        2*xr^4*z - z^2 + 2*xr^3*z^2 + 4*xr^4*z^2)*G0[-1/2, -1, z])/
      (xr*(1 + xr)*(1 + z)) - ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 2*xr*z + 
        2*xr^2*z - 8*xr^3*z - 2*xr^4*z - z^2 + 2*xr^3*z^2 + 4*xr^4*z^2)*
       G0[-1/2, 0, z])/(xr*(1 + xr)*(1 + z)) - 
     ((1 - 2*xr + 3*z - 6*xr*z - 4*xr^2*z - 2*xr^3*z + 3*z^2 - 6*xr*z^2 - 
        8*xr^2*z^2 - 2*xr^3*z^2 + 2*xr^4*z^2 + z^3 - 2*xr*z^3 - 4*xr^2*z^3 + 
        2*xr^3*z^3 + 4*xr^4*z^3)*G0[0, -1, z])/(xr*(1 + xr)*(1 + z)^2) + 
     ((3 - 2*xr + 6*xr^2 + 4*xr^3 + 2*xr^4 + 9*z - 4*xr*z + 4*xr^3*z + 
        9*z^2 - 2*xr*z^2 - 18*xr^2*z^2 + 2*xr^3*z^2 + 6*xr^4*z^2 + 3*z^3 - 
        12*xr^2*z^3 + 6*xr^3*z^3 + 12*xr^4*z^3)*G0[0, 0, xr])/
      (xr*(1 + xr)*(1 + z)^2) + ((1 - 2*xr + 3*z - 6*xr*z - 4*xr^2*z - 
        2*xr^3*z + 3*z^2 - 6*xr*z^2 - 8*xr^2*z^2 - 2*xr^3*z^2 + 2*xr^4*z^2 + 
        z^3 - 2*xr*z^3 - 4*xr^2*z^3 + 2*xr^3*z^3 + 4*xr^4*z^3)*G0[0, 0, z])/
      (xr*(1 + xr)*(1 + z)^2) + G0[-((1 + z)/z), xr]*
      ((-24*xr*(2 + 3*z + xr*z)*G0[-1, -1, z])/((1 + xr)*(1 + z)) + 
       (18*xr*(2 + 3*z + xr*z)*G0[-1, 0, z])/((1 + xr)*(1 + z)) + 
       (18*xr*(2 + 3*z + xr*z)*G0[0, -1, z])/((1 + xr)*(1 + z)) - 
       (12*xr*(2 + 3*z + xr*z)*G0[0, 0, z])/((1 + xr)*(1 + z))) + 
     G0[0, xr]*((3 - 2*Pi^2 - 66*xr + 24*Pi^2*xr - 45*xr^2 - 2*Pi^2*xr^2 + 
         3*z - 2*Pi^2*z - 114*xr*z + 36*Pi^2*xr*z - 93*xr^2*z + 
         10*Pi^2*xr^2*z)/(6*(1 + xr)*(1 + z)) + 
       ((3 - 6*xr + 9*z - 14*xr*z - 8*xr^2*z + 2*xr^3*z + 9*z^2 - 10*xr*z^2 - 
          16*xr^2*z^2 + 4*xr^3*z^2 + 4*xr^4*z^2 + 3*z^3 - 2*xr*z^3 - 
          8*xr^2*z^3 + 6*xr^3*z^3 + 8*xr^4*z^3)*G0[0, z])/
        (xr*(1 + xr)*(1 + z)^2) - ((2 + 14*xr + 2*xr^2 + 2*z + 21*xr*z + 
          9*xr^2*z)*G0[-1, -1, z])/((1 + xr)*(1 + z)) + 
       ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z)*G0[-1, 0, z])/
        ((1 + xr)*(1 + z)) - (xr*(2 + 3*z + xr*z)*G0[0, -1, z])/
        ((1 + xr)*(1 + z)) + (xr*(2 + 3*z + xr*z)*G0[0, 0, z])/
        ((1 + xr)*(1 + z))) + G0[1 + z, xr]*
      (-1/6*(-24 + 2*Pi^2*xr + 24*xr^2 - 12*z - 36*xr*z + 3*Pi^2*xr*z - 
          24*xr^2*z + Pi^2*xr^2*z + 12*z^2 + 12*xr*z^2)/((1 + xr)*(1 + z)) - 
       (5*xr*(2 + 3*z + xr*z)*G0[-1, -1, z])/((1 + xr)*(1 + z)) + 
       (7*xr*(2 + 3*z + xr*z)*G0[-1, 0, z])/((1 + xr)*(1 + z)) + 
       (xr*(2 + 3*z + xr*z)*G0[0, -1, z])/((1 + xr)*(1 + z)) + 
       (xr*(2 + 3*z + xr*z)*G0[0, 0, z])/((1 + xr)*(1 + z))) + 
     G0[(-1 - z)/z, xr]*((4*Pi^2*xr*(2 + 3*z + xr*z))/((1 + xr)*(1 + z)) + 
       (12*xr*(2 + 3*z + xr*z)*G0[-1, -1, z])/((1 + xr)*(1 + z)) - 
       (12*xr*(2 + 3*z + xr*z)*G0[-1, 0, z])/((1 + xr)*(1 + z)) - 
       (12*xr*(2 + 3*z + xr*z)*G0[0, -1, z])/((1 + xr)*(1 + z)) + 
       (12*xr*(2 + 3*z + xr*z)*G0[0, 0, z])/((1 + xr)*(1 + z))) - 
     4*(1 + xr)*G0[0, 1, xr] - ((3 - 8*xr - 4*xr^2 - 2*xr^3 + 9*z - 18*xr*z - 
        16*xr^2*z - 2*xr^3*z + 9*z^2 - 12*xr*z^2 - 20*xr^2*z^2 + 2*xr^3*z^2 + 
        4*xr^4*z^2 + 3*z^3 - 2*xr*z^3 - 8*xr^2*z^3 + 6*xr^3*z^3 + 8*xr^4*z^3)*
       G0[0, 1 + z, xr])/(xr*(1 + xr)*(1 + z)^2) - 
     2*(-1 + xr)*G0[1, 1 + z, xr] - 
     (2*(-1 + 4*xr - 4*xr^2 + xr^3 - 3*z + 10*xr*z - 7*xr^2*z - 3*z^2 + 
        8*xr*z^2 - 3*xr^2*z^2 - z^3 + 2*xr*z^3)*G0[1 + z, 1 + z, xr])/
      (xr*(1 + z)^2) - (4*(1 - 3*xr - xr^2 + 3*z - 7*xr*z - 5*xr^2*z + 
        3*z^2 - 5*xr*z^2 - 6*xr^2*z^2 + xr^3*z^2 + xr^4*z^2 + z^3 - xr*z^3 - 
        2*xr^2*z^3 + 2*xr^3*z^3 + 2*xr^4*z^3)*G0[-((1 + z)/z), 0, xr])/
      (xr*(1 + xr)*(1 + z)^2) + (2*(1 - 3*xr - xr^2 + 3*z - 7*xr*z - 
        5*xr^2*z + 3*z^2 - 5*xr*z^2 - 6*xr^2*z^2 + xr^3*z^2 + xr^4*z^2 + 
        z^3 - xr*z^3 - 2*xr^2*z^3 + 2*xr^3*z^3 + 2*xr^4*z^3)*
       G0[-((1 + z)/z), 1 + z, xr])/(xr*(1 + xr)*(1 + z)^2) + 
     G0[-1, z]*(-1/6*(24 - 2*Pi^2 + 14*Pi^2*xr - 24*xr^2 - 2*Pi^2*xr^2 + 
          36*z - 2*Pi^2*z - 36*xr*z + 21*Pi^2*xr*z - 72*xr^2*z + 
          5*Pi^2*xr^2*z + 12*z^2 + 12*xr*z^2)/((1 + xr)*(1 + z)) - 
       ((3 - 4*xr + 4*xr^2 + 2*xr^3 + 9*z - 10*xr*z + 6*xr^3*z + 9*z^2 - 
          8*xr*z^2 - 12*xr^2*z^2 + 6*xr^3*z^2 + 4*xr^4*z^2 + 3*z^3 - 
          2*xr*z^3 - 8*xr^2*z^3 + 6*xr^3*z^3 + 8*xr^4*z^3)*G0[0, xr])/
        (xr*(1 + xr)*(1 + z)^2) - 2*(-1 + xr)*G0[1, xr] - 
       (2*(-1 + 4*xr - 4*xr^2 + xr^3 - 3*z + 10*xr*z - 7*xr^2*z - 3*z^2 + 
          8*xr*z^2 - 3*xr^2*z^2 - z^3 + 2*xr*z^3)*G0[1 + z, xr])/
        (xr*(1 + z)^2) + (2*(1 - 3*xr - xr^2 + 3*z - 7*xr*z - 5*xr^2*z + 
          3*z^2 - 5*xr*z^2 - 6*xr^2*z^2 + xr^3*z^2 + xr^4*z^2 + z^3 - 
          xr*z^3 - 2*xr^2*z^3 + 2*xr^3*z^3 + 2*xr^4*z^3)*
         G0[-((1 + z)/z), xr])/(xr*(1 + xr)*(1 + z)^2) + 
       ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 2*xr*z + 2*xr^2*z - 8*xr^3*z - 
          2*xr^4*z - z^2 + 2*xr^3*z^2 + 4*xr^4*z^2)*G0[1 + 2*z, xr])/
        (xr*(1 + xr)*(1 + z)) + (4*(1 + xr^2)*G0[-1, 0, xr])/(1 + xr) + 
       (2*(1 + xr^2)*G0[-1, (-1 - z)/z, xr])/(1 + xr) + 
       (2*(-1 + 10*xr - xr^2 - z + 15*xr*z + 4*xr^2*z)*G0[0, 0, xr])/
        ((1 + xr)*(1 + z)) - (2*(-1 + 20*xr - xr^2 - z + 30*xr*z + 9*xr^2*z)*
         G0[0, 1, xr])/((1 + xr)*(1 + z)) - (2*(1 - 2*xr + xr^2 + z - 3*xr*z)*
         G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) + 
       ((-2 + 26*xr - 2*xr^2 - 2*z + 39*xr*z + 11*xr^2*z)*G0[0, 1 + z, xr])/
        ((1 + xr)*(1 + z)) - (3*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, xr])/
        ((1 + xr)*(1 + z)) - (xr*(2 + 3*z + xr*z)*G0[1 + z, 0, xr])/
        ((1 + xr)*(1 + z)) + (10*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, xr])/
        ((1 + xr)*(1 + z)) - (2*xr*(2 + 3*z + xr*z)*G0[1 + z, (-1 - z)/z, 
          xr])/((1 + xr)*(1 + z)) - (9*xr*(2 + 3*z + xr*z)*
         G0[1 + z, 1 + z, xr])/((1 + xr)*(1 + z)) + 
       (24*xr*(2 + 3*z + xr*z)*G0[-((1 + z)/z), 0, xr])/((1 + xr)*(1 + z)) - 
       (12*xr*(2 + 3*z + xr*z)*G0[-((1 + z)/z), 1 + z, xr])/
        ((1 + xr)*(1 + z))) + G0[0, z]*
      ((-2*Pi^2*xr + 4*z - 12*xr*z - 3*Pi^2*xr*z - 16*xr^2*z - Pi^2*xr^2*z + 
         4*z^2 + 4*xr*z^2)/(2*(1 + xr)*(1 + z)) + 2*(-1 + xr)*G0[1, xr] + 
       (2*(-1 + 4*xr - 4*xr^2 + xr^3 - 3*z + 10*xr*z - 7*xr^2*z - 3*z^2 + 
          8*xr*z^2 - 3*xr^2*z^2 - z^3 + 2*xr*z^3)*G0[1 + z, xr])/
        (xr*(1 + z)^2) - (2*(1 - 3*xr - xr^2 + 3*z - 7*xr*z - 5*xr^2*z + 
          3*z^2 - 5*xr*z^2 - 6*xr^2*z^2 + xr^3*z^2 + xr^4*z^2 + z^3 - 
          xr*z^3 - 2*xr^2*z^3 + 2*xr^3*z^3 + 2*xr^4*z^3)*
         G0[-((1 + z)/z), xr])/(xr*(1 + xr)*(1 + z)^2) - 
       ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 2*xr*z + 2*xr^2*z - 8*xr^3*z - 
          2*xr^4*z - z^2 + 2*xr^3*z^2 + 4*xr^4*z^2)*G0[1 + 2*z, xr])/
        (xr*(1 + xr)*(1 + z)) - (2*(1 + xr^2)*G0[-1, (-1 - z)/z, xr])/
        (1 + xr) + (2*(-1 + 4*xr - xr^2 - z + 6*xr*z + xr^2*z)*G0[0, 1, xr])/
        ((1 + xr)*(1 + z)) + (2*(1 - 2*xr + xr^2 + z - 3*xr*z)*
         G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) - 
       ((-2 + 10*xr - 2*xr^2 - 2*z + 15*xr*z + 3*xr^2*z)*G0[0, 1 + z, xr])/
        ((1 + xr)*(1 + z)) + (3*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, xr])/
        ((1 + xr)*(1 + z)) - (5*xr*(2 + 3*z + xr*z)*G0[1 + z, 0, xr])/
        ((1 + xr)*(1 + z)) - (2*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, xr])/
        ((1 + xr)*(1 + z)) + (2*xr*(2 + 3*z + xr*z)*G0[1 + z, (-1 - z)/z, 
          xr])/((1 + xr)*(1 + z)) + (3*xr*(2 + 3*z + xr*z)*
         G0[1 + z, 1 + z, xr])/((1 + xr)*(1 + z)) - 
       (12*xr*(2 + 3*z + xr*z)*G0[-((1 + z)/z), 0, xr])/((1 + xr)*(1 + z)) + 
       (6*xr*(2 + 3*z + xr*z)*G0[-((1 + z)/z), 1 + z, xr])/
        ((1 + xr)*(1 + z))) + ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 2*xr*z + 
        2*xr^2*z - 8*xr^3*z - 2*xr^4*z - z^2 + 2*xr^3*z^2 + 4*xr^4*z^2)*
       G0[1 + 2*z, 1 + z, xr])/(xr*(1 + xr)*(1 + z)) + 
     (2*(1 - 2*xr + xr^2 + z - 3*xr*z)*G0[-1, -1, -1, z])/
      ((1 + xr)*(1 + z)) + (4*(1 + xr^2)*G0[-1, -1, 0, xr])/(1 + xr) + 
     (2*(-1 + 4*xr - xr^2 - z + 6*xr*z + xr^2*z)*G0[-1, -1, 0, z])/
      ((1 + xr)*(1 + z)) - ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z)*
       G0[-1, 0, -1, z])/((1 + xr)*(1 + z)) - (8*(1 + xr^2)*G0[-1, 0, 0, xr])/
      (1 + xr) + ((2 + 2*xr + 2*xr^2 + 2*z + 3*xr*z + 3*xr^2*z)*
       G0[-1, 0, 0, z])/((1 + xr)*(1 + z)) + (8*(1 + xr^2)*G0[-1, 0, 1, xr])/
      (1 + xr) - (4*(1 + xr^2)*G0[-1, 0, 1 + z, xr])/(1 + xr) - 
     (4*(1 + xr^2)*G0[-1, (-1 - z)/z, 0, xr])/(1 + xr) + 
     (2*(1 + xr^2)*G0[-1, (-1 - z)/z, 1 + z, xr])/(1 + xr) + 
     (4*xr*(2 + 3*z + xr*z)*G0[0, -1, -1, z])/((1 + xr)*(1 + z)) - 
     (4*(1 + xr^2)*G0[0, -1, 0, xr])/(1 + xr) - 
     (2*xr*(2 + 3*z + xr*z)*G0[0, -1, 0, z])/((1 + xr)*(1 + z)) + 
     (xr*(2 + 3*z + xr*z)*G0[0, 0, -1, z])/((1 + xr)*(1 + z)) - 
     ((-3 + 22*xr - 3*xr^2 - 3*z + 33*xr*z + 8*xr^2*z)*G0[0, 0, 0, xr])/
      ((1 + xr)*(1 + z)) - (7*xr*(2 + 3*z + xr*z)*G0[0, 0, 0, z])/
      ((1 + xr)*(1 + z)) + (4*(-1 + 10*xr - xr^2 - z + 15*xr*z + 4*xr^2*z)*
       G0[0, 0, 1, xr])/((1 + xr)*(1 + z)) - 
     (2*(-1 + 10*xr - xr^2 - z + 15*xr*z + 4*xr^2*z)*G0[0, 0, 1 + z, xr])/
      ((1 + xr)*(1 + z)) + (20*xr*(2 + 3*z + xr*z)*G0[0, 1, 0, xr])/
      ((1 + xr)*(1 + z)) - (32*xr*(2 + 3*z + xr*z)*G0[0, 1, 1, xr])/
      ((1 + xr)*(1 + z)) + (2*(1 + 12*xr + xr^2 + z + 18*xr*z + 7*xr^2*z)*
       G0[0, 1, 1 + z, xr])/((1 + xr)*(1 + z)) + 
     (4*(1 - 2*xr + xr^2 + z - 3*xr*z)*G0[0, (-1 - z)/z, 0, xr])/
      ((1 + xr)*(1 + z)) - (2*(1 - 2*xr + xr^2 + z - 3*xr*z)*
       G0[0, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (12*xr*(2 + 3*z + xr*z)*G0[0, 1 + z, 0, xr])/((1 + xr)*(1 + z)) + 
     (16*xr*(2 + 3*z + xr*z)*G0[0, 1 + z, 1, xr])/((1 + xr)*(1 + z)) - 
     ((2 + 6*xr + 2*xr^2 + 2*z + 9*xr*z + 5*xr^2*z)*G0[0, 1 + z, 1 + z, xr])/
      ((1 + xr)*(1 + z)) - (24*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, 0, xr])/
      ((1 + xr)*(1 + z)) + (24*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, 1, xr])/
      ((1 + xr)*(1 + z)) - (3*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, 1 + z, 
        xr])/((1 + xr)*(1 + z)) + (9*xr*(2 + 3*z + xr*z)*
       G0[(-1 - z)/z, 1 + z, 0, xr])/((1 + xr)*(1 + z)) - 
     (12*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 1 + z, 1, xr])/
      ((1 + xr)*(1 + z)) + (3*xr*(2 + 3*z + xr*z)*G0[1 + z, 0, 0, xr])/
      ((1 + xr)*(1 + z)) - (12*xr*(2 + 3*z + xr*z)*G0[1 + z, 0, 1, xr])/
      ((1 + xr)*(1 + z)) + (11*xr*(2 + 3*z + xr*z)*G0[1 + z, 0, 1 + z, xr])/
      ((1 + xr)*(1 + z)) - (10*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, 0, xr])/
      ((1 + xr)*(1 + z)) + (16*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, 1, xr])/
      ((1 + xr)*(1 + z)) - (6*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, 1 + z, xr])/
      ((1 + xr)*(1 + z)) + (4*xr*(2 + 3*z + xr*z)*G0[1 + z, (-1 - z)/z, 0, 
        xr])/((1 + xr)*(1 + z)) - (2*xr*(2 + 3*z + xr*z)*
       G0[1 + z, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)) + 
     (9*xr*(2 + 3*z + xr*z)*G0[1 + z, 1 + z, 0, xr])/((1 + xr)*(1 + z)) - 
     (12*xr*(2 + 3*z + xr*z)*G0[1 + z, 1 + z, 1, xr])/((1 + xr)*(1 + z)) + 
     (3*xr*(2 + 3*z + xr*z)*G0[1 + z, 1 + z, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (4*Pi^2 + 90*xr - 2*Pi^2*xr + 8*Pi^2*xr^2 - 90*xr^3 + 6*Pi^2*xr^3 + 
       4*Pi^2*xr^4 + 12*Pi^2*z + 180*xr*z - 4*Pi^2*xr*z - 180*xr^3*z + 
       4*Pi^2*xr^3*z + 12*Pi^2*z^2 + 90*xr*z^2 - 2*Pi^2*xr*z^2 - 
       28*Pi^2*xr^2*z^2 - 90*xr^3*z^2 + 2*Pi^2*xr^3*z^2 + 12*Pi^2*xr^4*z^2 + 
       4*Pi^2*z^3 - 20*Pi^2*xr^2*z^3 + 12*Pi^2*xr^3*z^3 + 24*Pi^2*xr^4*z^3 - 
       3*R7*sqrm["T^{(2)}_{q,1}"] + 6*R7*xr*sqrm["T^{(2)}_{q,1}"] - 
       9*R7*z*sqrm["T^{(2)}_{q,1}"] + 18*R7*xr*z*sqrm["T^{(2)}_{q,1}"] + 
       6*R7*xr^2*z*sqrm["T^{(2)}_{q,1}"] - 9*R7*z^2*sqrm["T^{(2)}_{q,1}"] + 
       18*R7*xr*z^2*sqrm["T^{(2)}_{q,1}"] + 6*R7*xr^2*z^2*
        sqrm["T^{(2)}_{q,1}"] - 6*R7*xr^3*z^2*sqrm["T^{(2)}_{q,1}"] - 
       3*R7*z^3*sqrm["T^{(2)}_{q,1}"] + 6*R7*xr*z^3*sqrm["T^{(2)}_{q,1}"] - 
       6*R7*xr^3*z^3*sqrm["T^{(2)}_{q,1}"] + 6*xr^2*sqrm["T^{(3)}_{q,2}"] + 
       15*xr^2*z*sqrm["T^{(3)}_{q,2}"] + 3*xr^3*z*sqrm["T^{(3)}_{q,2}"] + 
       9*xr^2*z^2*sqrm["T^{(3)}_{q,2}"] + 3*xr^3*z^2*sqrm["T^{(3)}_{q,2}"] + 
       60*xr*Zeta[3] - 72*xr^2*Zeta[3] + 60*xr^3*Zeta[3] + 120*xr*z*Zeta[3] - 
       180*xr^2*z*Zeta[3] + 84*xr^3*z*Zeta[3] + 60*xr*z^2*Zeta[3] - 
       108*xr^2*z^2*Zeta[3] + 24*xr^3*z^2*Zeta[3])/
      (12*xr*(1 + xr)*(1 + z)^2)) + Ca*Cf*(-4*(-1 + xr)*G0[1, xr] - 
     ((3 - 8*xr - 2*xr^2 + 4*xr^3 - 2*xr^4 + 9*z - 18*xr*z - 12*xr^2*z + 
        12*xr^3*z + 9*z^2 - 12*xr*z^2 - 18*xr^2*z^2 + 6*xr^3*z^2 + 
        2*xr^4*z^2 + 3*z^3 - 2*xr*z^3 - 8*xr^2*z^3 + 2*xr^3*z^3 + 4*xr^4*z^3)*
       G0[-1, -1, z])/(2*xr*(1 + xr)*(1 + z)^2) + 
     ((-1 + 8*xr + 2*xr^3 + 2*xr^4 - 2*z + 12*xr*z - 2*xr^2*z - 6*xr^3*z - 
        2*xr^4*z - z^2 + 4*xr*z^2 - 4*xr^2*z^2 - 2*xr^3*z^2 + 4*xr^4*z^2)*
       G0[-1, 0, xr])/(2*xr*(1 + xr)*(1 + z)) + 
     ((3 - 8*xr - 2*xr^2 + 4*xr^3 - 2*xr^4 + 9*z - 18*xr*z - 12*xr^2*z + 
        12*xr^3*z + 9*z^2 - 12*xr*z^2 - 18*xr^2*z^2 + 6*xr^3*z^2 + 
        2*xr^4*z^2 + 3*z^3 - 2*xr*z^3 - 8*xr^2*z^3 + 2*xr^3*z^3 + 4*xr^4*z^3)*
       G0[-1, 0, z])/(2*xr*(1 + xr)*(1 + z)^2) + 
     G0[-1, xr]*(-1/2*(Pi^2*(1 + xr^2))/(1 + xr) - ((1 + xr^2)*G0[-1, -1, z])/
        (1 + xr) + ((1 + xr^2)*G0[-1, 0, z])/(1 + xr)) - 
     ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 2*xr*z + 2*xr^2*z - 8*xr^3*z - 
        2*xr^4*z - z^2 + 2*xr^3*z^2 + 4*xr^4*z^2)*G0[-1/2, -1, z])/
      (2*xr*(1 + xr)*(1 + z)) + ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 
        2*xr*z + 2*xr^2*z - 8*xr^3*z - 2*xr^4*z - z^2 + 2*xr^3*z^2 + 
        4*xr^4*z^2)*G0[-1/2, 0, z])/(2*xr*(1 + xr)*(1 + z)) + 
     ((1 - 2*xr + 3*z - 6*xr*z - 4*xr^2*z - 2*xr^3*z + 3*z^2 - 6*xr*z^2 - 
        8*xr^2*z^2 - 2*xr^3*z^2 + 2*xr^4*z^2 + z^3 - 2*xr*z^3 - 4*xr^2*z^3 + 
        2*xr^3*z^3 + 4*xr^4*z^3)*G0[0, -1, z])/(2*xr*(1 + xr)*(1 + z)^2) - 
     ((3 - 2*xr + 6*xr^2 + 4*xr^3 + 2*xr^4 + 9*z - 4*xr*z + 4*xr^3*z + 
        9*z^2 - 2*xr*z^2 - 18*xr^2*z^2 + 2*xr^3*z^2 + 6*xr^4*z^2 + 3*z^3 - 
        12*xr^2*z^3 + 6*xr^3*z^3 + 12*xr^4*z^3)*G0[0, 0, xr])/
      (2*xr*(1 + xr)*(1 + z)^2) - ((1 - 2*xr + 3*z - 6*xr*z - 4*xr^2*z - 
        2*xr^3*z + 3*z^2 - 6*xr*z^2 - 8*xr^2*z^2 - 2*xr^3*z^2 + 2*xr^4*z^2 + 
        z^3 - 2*xr*z^3 - 4*xr^2*z^3 + 2*xr^3*z^3 + 4*xr^4*z^3)*G0[0, 0, z])/
      (2*xr*(1 + xr)*(1 + z)^2) + G0[(-1 - z)/z, xr]*
      ((-2*Pi^2*xr*(2 + 3*z + xr*z))/((1 + xr)*(1 + z)) - 
       (6*xr*(2 + 3*z + xr*z)*G0[-1, -1, z])/((1 + xr)*(1 + z)) + 
       (6*xr*(2 + 3*z + xr*z)*G0[-1, 0, z])/((1 + xr)*(1 + z)) + 
       (6*xr*(2 + 3*z + xr*z)*G0[0, -1, z])/((1 + xr)*(1 + z)) - 
       (6*xr*(2 + 3*z + xr*z)*G0[0, 0, z])/((1 + xr)*(1 + z))) + 
     G0[1 + z, xr]*((-24 + 2*Pi^2*xr + 24*xr^2 - 12*z - 36*xr*z + 
         3*Pi^2*xr*z - 24*xr^2*z + Pi^2*xr^2*z + 12*z^2 + 12*xr*z^2)/
        (12*(1 + xr)*(1 + z)) + (5*xr*(2 + 3*z + xr*z)*G0[-1, -1, z])/
        (2*(1 + xr)*(1 + z)) - (7*xr*(2 + 3*z + xr*z)*G0[-1, 0, z])/
        (2*(1 + xr)*(1 + z)) - (xr*(2 + 3*z + xr*z)*G0[0, -1, z])/
        (2*(1 + xr)*(1 + z)) - (xr*(2 + 3*z + xr*z)*G0[0, 0, z])/
        (2*(1 + xr)*(1 + z))) + G0[0, xr]*
      (-1/12*(3 - 2*Pi^2 - 66*xr + 24*Pi^2*xr - 45*xr^2 - 2*Pi^2*xr^2 + 3*z - 
          2*Pi^2*z - 114*xr*z + 36*Pi^2*xr*z - 93*xr^2*z + 10*Pi^2*xr^2*z)/
         ((1 + xr)*(1 + z)) - ((3 - 6*xr + 9*z - 14*xr*z - 8*xr^2*z + 
          2*xr^3*z + 9*z^2 - 10*xr*z^2 - 16*xr^2*z^2 + 4*xr^3*z^2 + 
          4*xr^4*z^2 + 3*z^3 - 2*xr*z^3 - 8*xr^2*z^3 + 6*xr^3*z^3 + 
          8*xr^4*z^3)*G0[0, z])/(2*xr*(1 + xr)*(1 + z)^2) + 
       ((2 + 14*xr + 2*xr^2 + 2*z + 21*xr*z + 9*xr^2*z)*G0[-1, -1, z])/
        (2*(1 + xr)*(1 + z)) - ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z)*
         G0[-1, 0, z])/(2*(1 + xr)*(1 + z)) + 
       (xr*(2 + 3*z + xr*z)*G0[0, -1, z])/(2*(1 + xr)*(1 + z)) - 
       (xr*(2 + 3*z + xr*z)*G0[0, 0, z])/(2*(1 + xr)*(1 + z))) + 
     G0[-((1 + z)/z), xr]*((12*xr*(2 + 3*z + xr*z)*G0[-1, -1, z])/
        ((1 + xr)*(1 + z)) - (9*xr*(2 + 3*z + xr*z)*G0[-1, 0, z])/
        ((1 + xr)*(1 + z)) - (9*xr*(2 + 3*z + xr*z)*G0[0, -1, z])/
        ((1 + xr)*(1 + z)) + (6*xr*(2 + 3*z + xr*z)*G0[0, 0, z])/
        ((1 + xr)*(1 + z))) + 2*(1 + xr)*G0[0, 1, xr] + 
     ((3 - 8*xr - 4*xr^2 - 2*xr^3 + 9*z - 18*xr*z - 16*xr^2*z - 2*xr^3*z + 
        9*z^2 - 12*xr*z^2 - 20*xr^2*z^2 + 2*xr^3*z^2 + 4*xr^4*z^2 + 3*z^3 - 
        2*xr*z^3 - 8*xr^2*z^3 + 6*xr^3*z^3 + 8*xr^4*z^3)*G0[0, 1 + z, xr])/
      (2*xr*(1 + xr)*(1 + z)^2) + (-1 + xr)*G0[1, 1 + z, xr] + 
     ((-1 + 4*xr - 4*xr^2 + xr^3 - 3*z + 10*xr*z - 7*xr^2*z - 3*z^2 + 
        8*xr*z^2 - 3*xr^2*z^2 - z^3 + 2*xr*z^3)*G0[1 + z, 1 + z, xr])/
      (xr*(1 + z)^2) + (2*(1 - 3*xr - xr^2 + 3*z - 7*xr*z - 5*xr^2*z + 
        3*z^2 - 5*xr*z^2 - 6*xr^2*z^2 + xr^3*z^2 + xr^4*z^2 + z^3 - xr*z^3 - 
        2*xr^2*z^3 + 2*xr^3*z^3 + 2*xr^4*z^3)*G0[-((1 + z)/z), 0, xr])/
      (xr*(1 + xr)*(1 + z)^2) - ((1 - 3*xr - xr^2 + 3*z - 7*xr*z - 5*xr^2*z + 
        3*z^2 - 5*xr*z^2 - 6*xr^2*z^2 + xr^3*z^2 + xr^4*z^2 + z^3 - xr*z^3 - 
        2*xr^2*z^3 + 2*xr^3*z^3 + 2*xr^4*z^3)*G0[-((1 + z)/z), 1 + z, xr])/
      (xr*(1 + xr)*(1 + z)^2) + G0[0, z]*
      (-1/4*(-2*Pi^2*xr + 4*z - 12*xr*z - 3*Pi^2*xr*z - 16*xr^2*z - 
          Pi^2*xr^2*z + 4*z^2 + 4*xr*z^2)/((1 + xr)*(1 + z)) + 
       (1 - xr)*G0[1, xr] - ((-1 + 4*xr - 4*xr^2 + xr^3 - 3*z + 10*xr*z - 
          7*xr^2*z - 3*z^2 + 8*xr*z^2 - 3*xr^2*z^2 - z^3 + 2*xr*z^3)*
         G0[1 + z, xr])/(xr*(1 + z)^2) + 
       ((1 - 3*xr - xr^2 + 3*z - 7*xr*z - 5*xr^2*z + 3*z^2 - 5*xr*z^2 - 
          6*xr^2*z^2 + xr^3*z^2 + xr^4*z^2 + z^3 - xr*z^3 - 2*xr^2*z^3 + 
          2*xr^3*z^3 + 2*xr^4*z^3)*G0[-((1 + z)/z), xr])/
        (xr*(1 + xr)*(1 + z)^2) + ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 
          2*xr*z + 2*xr^2*z - 8*xr^3*z - 2*xr^4*z - z^2 + 2*xr^3*z^2 + 
          4*xr^4*z^2)*G0[1 + 2*z, xr])/(2*xr*(1 + xr)*(1 + z)) + 
       ((1 + xr^2)*G0[-1, (-1 - z)/z, xr])/(1 + xr) - 
       ((-1 + 4*xr - xr^2 - z + 6*xr*z + xr^2*z)*G0[0, 1, xr])/
        ((1 + xr)*(1 + z)) - ((1 - 2*xr + xr^2 + z - 3*xr*z)*
         G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) + 
       ((-2 + 10*xr - 2*xr^2 - 2*z + 15*xr*z + 3*xr^2*z)*G0[0, 1 + z, xr])/
        (2*(1 + xr)*(1 + z)) - (3*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, xr])/
        (2*(1 + xr)*(1 + z)) + (5*xr*(2 + 3*z + xr*z)*G0[1 + z, 0, xr])/
        (2*(1 + xr)*(1 + z)) + (xr*(2 + 3*z + xr*z)*G0[1 + z, 1, xr])/
        ((1 + xr)*(1 + z)) - (xr*(2 + 3*z + xr*z)*G0[1 + z, (-1 - z)/z, xr])/
        ((1 + xr)*(1 + z)) - (3*xr*(2 + 3*z + xr*z)*G0[1 + z, 1 + z, xr])/
        (2*(1 + xr)*(1 + z)) + (6*xr*(2 + 3*z + xr*z)*G0[-((1 + z)/z), 0, 
          xr])/((1 + xr)*(1 + z)) - (3*xr*(2 + 3*z + xr*z)*
         G0[-((1 + z)/z), 1 + z, xr])/((1 + xr)*(1 + z))) + 
     G0[-1, z]*((24 - 2*Pi^2 + 14*Pi^2*xr - 24*xr^2 - 2*Pi^2*xr^2 + 36*z - 
         2*Pi^2*z - 36*xr*z + 21*Pi^2*xr*z - 72*xr^2*z + 5*Pi^2*xr^2*z + 
         12*z^2 + 12*xr*z^2)/(12*(1 + xr)*(1 + z)) + 
       ((3 - 4*xr + 4*xr^2 + 2*xr^3 + 9*z - 10*xr*z + 6*xr^3*z + 9*z^2 - 
          8*xr*z^2 - 12*xr^2*z^2 + 6*xr^3*z^2 + 4*xr^4*z^2 + 3*z^3 - 
          2*xr*z^3 - 8*xr^2*z^3 + 6*xr^3*z^3 + 8*xr^4*z^3)*G0[0, xr])/
        (2*xr*(1 + xr)*(1 + z)^2) + (-1 + xr)*G0[1, xr] + 
       ((-1 + 4*xr - 4*xr^2 + xr^3 - 3*z + 10*xr*z - 7*xr^2*z - 3*z^2 + 
          8*xr*z^2 - 3*xr^2*z^2 - z^3 + 2*xr*z^3)*G0[1 + z, xr])/
        (xr*(1 + z)^2) - ((1 - 3*xr - xr^2 + 3*z - 7*xr*z - 5*xr^2*z + 
          3*z^2 - 5*xr*z^2 - 6*xr^2*z^2 + xr^3*z^2 + xr^4*z^2 + z^3 - 
          xr*z^3 - 2*xr^2*z^3 + 2*xr^3*z^3 + 2*xr^4*z^3)*
         G0[-((1 + z)/z), xr])/(xr*(1 + xr)*(1 + z)^2) - 
       ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 2*xr*z + 2*xr^2*z - 8*xr^3*z - 
          2*xr^4*z - z^2 + 2*xr^3*z^2 + 4*xr^4*z^2)*G0[1 + 2*z, xr])/
        (2*xr*(1 + xr)*(1 + z)) - (2*(1 + xr^2)*G0[-1, 0, xr])/(1 + xr) - 
       ((1 + xr^2)*G0[-1, (-1 - z)/z, xr])/(1 + xr) - 
       ((-1 + 10*xr - xr^2 - z + 15*xr*z + 4*xr^2*z)*G0[0, 0, xr])/
        ((1 + xr)*(1 + z)) + ((-1 + 20*xr - xr^2 - z + 30*xr*z + 9*xr^2*z)*
         G0[0, 1, xr])/((1 + xr)*(1 + z)) + ((1 - 2*xr + xr^2 + z - 3*xr*z)*
         G0[0, (-1 - z)/z, xr])/((1 + xr)*(1 + z)) - 
       ((-2 + 26*xr - 2*xr^2 - 2*z + 39*xr*z + 11*xr^2*z)*G0[0, 1 + z, xr])/
        (2*(1 + xr)*(1 + z)) + (3*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, xr])/
        (2*(1 + xr)*(1 + z)) + (xr*(2 + 3*z + xr*z)*G0[1 + z, 0, xr])/
        (2*(1 + xr)*(1 + z)) - (5*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, xr])/
        ((1 + xr)*(1 + z)) + (xr*(2 + 3*z + xr*z)*G0[1 + z, (-1 - z)/z, xr])/
        ((1 + xr)*(1 + z)) + (9*xr*(2 + 3*z + xr*z)*G0[1 + z, 1 + z, xr])/
        (2*(1 + xr)*(1 + z)) - (12*xr*(2 + 3*z + xr*z)*G0[-((1 + z)/z), 0, 
          xr])/((1 + xr)*(1 + z)) + (6*xr*(2 + 3*z + xr*z)*
         G0[-((1 + z)/z), 1 + z, xr])/((1 + xr)*(1 + z))) - 
     ((-1 + 2*xr - 4*xr^3 + 2*xr^4 - 2*z + 2*xr*z + 2*xr^2*z - 8*xr^3*z - 
        2*xr^4*z - z^2 + 2*xr^3*z^2 + 4*xr^4*z^2)*G0[1 + 2*z, 1 + z, xr])/
      (2*xr*(1 + xr)*(1 + z)) - ((1 - 2*xr + xr^2 + z - 3*xr*z)*
       G0[-1, -1, -1, z])/((1 + xr)*(1 + z)) - 
     (2*(1 + xr^2)*G0[-1, -1, 0, xr])/(1 + xr) - 
     ((-1 + 4*xr - xr^2 - z + 6*xr*z + xr^2*z)*G0[-1, -1, 0, z])/
      ((1 + xr)*(1 + z)) + ((2 - 2*xr + 2*xr^2 + 2*z - 3*xr*z + xr^2*z)*
       G0[-1, 0, -1, z])/(2*(1 + xr)*(1 + z)) + 
     (4*(1 + xr^2)*G0[-1, 0, 0, xr])/(1 + xr) - 
     ((2 + 2*xr + 2*xr^2 + 2*z + 3*xr*z + 3*xr^2*z)*G0[-1, 0, 0, z])/
      (2*(1 + xr)*(1 + z)) - (4*(1 + xr^2)*G0[-1, 0, 1, xr])/(1 + xr) + 
     (2*(1 + xr^2)*G0[-1, 0, 1 + z, xr])/(1 + xr) + 
     (2*(1 + xr^2)*G0[-1, (-1 - z)/z, 0, xr])/(1 + xr) - 
     ((1 + xr^2)*G0[-1, (-1 - z)/z, 1 + z, xr])/(1 + xr) - 
     (2*xr*(2 + 3*z + xr*z)*G0[0, -1, -1, z])/((1 + xr)*(1 + z)) + 
     (2*(1 + xr^2)*G0[0, -1, 0, xr])/(1 + xr) + 
     (xr*(2 + 3*z + xr*z)*G0[0, -1, 0, z])/((1 + xr)*(1 + z)) - 
     (xr*(2 + 3*z + xr*z)*G0[0, 0, -1, z])/(2*(1 + xr)*(1 + z)) + 
     ((-3 + 22*xr - 3*xr^2 - 3*z + 33*xr*z + 8*xr^2*z)*G0[0, 0, 0, xr])/
      (2*(1 + xr)*(1 + z)) + (7*xr*(2 + 3*z + xr*z)*G0[0, 0, 0, z])/
      (2*(1 + xr)*(1 + z)) - (2*(-1 + 10*xr - xr^2 - z + 15*xr*z + 4*xr^2*z)*
       G0[0, 0, 1, xr])/((1 + xr)*(1 + z)) + 
     ((-1 + 10*xr - xr^2 - z + 15*xr*z + 4*xr^2*z)*G0[0, 0, 1 + z, xr])/
      ((1 + xr)*(1 + z)) - (10*xr*(2 + 3*z + xr*z)*G0[0, 1, 0, xr])/
      ((1 + xr)*(1 + z)) + (16*xr*(2 + 3*z + xr*z)*G0[0, 1, 1, xr])/
      ((1 + xr)*(1 + z)) - ((1 + 12*xr + xr^2 + z + 18*xr*z + 7*xr^2*z)*
       G0[0, 1, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (2*(1 - 2*xr + xr^2 + z - 3*xr*z)*G0[0, (-1 - z)/z, 0, xr])/
      ((1 + xr)*(1 + z)) + ((1 - 2*xr + xr^2 + z - 3*xr*z)*
       G0[0, (-1 - z)/z, 1 + z, xr])/((1 + xr)*(1 + z)) + 
     (6*xr*(2 + 3*z + xr*z)*G0[0, 1 + z, 0, xr])/((1 + xr)*(1 + z)) - 
     (8*xr*(2 + 3*z + xr*z)*G0[0, 1 + z, 1, xr])/((1 + xr)*(1 + z)) + 
     ((2 + 6*xr + 2*xr^2 + 2*z + 9*xr*z + 5*xr^2*z)*G0[0, 1 + z, 1 + z, xr])/
      (2*(1 + xr)*(1 + z)) + (12*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, 0, 
        xr])/((1 + xr)*(1 + z)) - (12*xr*(2 + 3*z + xr*z)*
       G0[(-1 - z)/z, 0, 1, xr])/((1 + xr)*(1 + z)) + 
     (3*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 0, 1 + z, xr])/
      (2*(1 + xr)*(1 + z)) - (9*xr*(2 + 3*z + xr*z)*G0[(-1 - z)/z, 1 + z, 0, 
        xr])/(2*(1 + xr)*(1 + z)) + (6*xr*(2 + 3*z + xr*z)*
       G0[(-1 - z)/z, 1 + z, 1, xr])/((1 + xr)*(1 + z)) - 
     (3*xr*(2 + 3*z + xr*z)*G0[1 + z, 0, 0, xr])/(2*(1 + xr)*(1 + z)) + 
     (6*xr*(2 + 3*z + xr*z)*G0[1 + z, 0, 1, xr])/((1 + xr)*(1 + z)) - 
     (11*xr*(2 + 3*z + xr*z)*G0[1 + z, 0, 1 + z, xr])/(2*(1 + xr)*(1 + z)) + 
     (5*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, 0, xr])/((1 + xr)*(1 + z)) - 
     (8*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, 1, xr])/((1 + xr)*(1 + z)) + 
     (3*xr*(2 + 3*z + xr*z)*G0[1 + z, 1, 1 + z, xr])/((1 + xr)*(1 + z)) - 
     (2*xr*(2 + 3*z + xr*z)*G0[1 + z, (-1 - z)/z, 0, xr])/
      ((1 + xr)*(1 + z)) + (xr*(2 + 3*z + xr*z)*G0[1 + z, (-1 - z)/z, 1 + z, 
        xr])/((1 + xr)*(1 + z)) - (9*xr*(2 + 3*z + xr*z)*
       G0[1 + z, 1 + z, 0, xr])/(2*(1 + xr)*(1 + z)) + 
     (6*xr*(2 + 3*z + xr*z)*G0[1 + z, 1 + z, 1, xr])/((1 + xr)*(1 + z)) - 
     (3*xr*(2 + 3*z + xr*z)*G0[1 + z, 1 + z, 1 + z, xr])/
      (2*(1 + xr)*(1 + z)) + (4*Pi^2 + 90*xr - 2*Pi^2*xr + 8*Pi^2*xr^2 - 
       90*xr^3 + 6*Pi^2*xr^3 + 4*Pi^2*xr^4 + 12*Pi^2*z + 180*xr*z - 
       4*Pi^2*xr*z - 180*xr^3*z + 4*Pi^2*xr^3*z + 12*Pi^2*z^2 + 90*xr*z^2 - 
       2*Pi^2*xr*z^2 - 28*Pi^2*xr^2*z^2 - 90*xr^3*z^2 + 2*Pi^2*xr^3*z^2 + 
       12*Pi^2*xr^4*z^2 + 4*Pi^2*z^3 - 20*Pi^2*xr^2*z^3 + 12*Pi^2*xr^3*z^3 + 
       24*Pi^2*xr^4*z^3 - 3*R7*sqrm["T^{(2)}_{q,1}"] + 
       6*R7*xr*sqrm["T^{(2)}_{q,1}"] - 9*R7*z*sqrm["T^{(2)}_{q,1}"] + 
       18*R7*xr*z*sqrm["T^{(2)}_{q,1}"] + 6*R7*xr^2*z*sqrm["T^{(2)}_{q,1}"] - 
       9*R7*z^2*sqrm["T^{(2)}_{q,1}"] + 18*R7*xr*z^2*sqrm["T^{(2)}_{q,1}"] + 
       6*R7*xr^2*z^2*sqrm["T^{(2)}_{q,1}"] - 6*R7*xr^3*z^2*
        sqrm["T^{(2)}_{q,1}"] - 3*R7*z^3*sqrm["T^{(2)}_{q,1}"] + 
       6*R7*xr*z^3*sqrm["T^{(2)}_{q,1}"] - 6*R7*xr^3*z^3*
        sqrm["T^{(2)}_{q,1}"] + 6*xr^2*sqrm["T^{(3)}_{q,2}"] + 
       15*xr^2*z*sqrm["T^{(3)}_{q,2}"] + 3*xr^3*z*sqrm["T^{(3)}_{q,2}"] + 
       9*xr^2*z^2*sqrm["T^{(3)}_{q,2}"] + 3*xr^3*z^2*sqrm["T^{(3)}_{q,2}"] + 
       60*xr*Zeta[3] - 72*xr^2*Zeta[3] + 60*xr^3*Zeta[3] + 120*xr*z*Zeta[3] - 
       180*xr^2*z*Zeta[3] + 84*xr^3*z*Zeta[3] + 60*xr*z^2*Zeta[3] - 
       108*xr^2*z^2*Zeta[3] + 24*xr^3*z^2*Zeta[3])/
      (24*xr*(1 + xr)*(1 + z)^2)), "c_{2;q_{PS}}^{(2),[1]}" -> 
  Cf*LL^2*tr*(-1/6*((-1 + xr)*(4 + 7*xr + 4*xr^2))/xr + (1 + xr)*G0[0, xr]) + 
   Cf*LL*tr*((-2*(16 - 69*xr + 3*Pi^2*xr + 33*xr^2 + 3*Pi^2*xr^2 + 20*xr^3 + 
        32*z - 93*xr*z + 6*Pi^2*xr*z + 129*xr^2*z - 3*Pi^2*xr^2*z - 
        68*xr^3*z + 16*z^2 - 24*xr*z^2 + 3*Pi^2*xr*z^2 + 24*xr^2*z^2 + 
        3*Pi^2*xr^2*z^2 - 16*xr^3*z^2))/(9*xr*(1 + z)^2) + 
     G0[-1, z]*((2*(-4 - 3*xr + 3*xr^2 + 4*xr^3 - 12*z - 3*xr*z + 24*xr^2*z - 
          12*xr^3*z - 12*z^2 + 3*xr*z^2 + 24*xr^2*z^2 + 12*xr^3*z^2 - 4*z^3 + 
          3*xr*z^3 + 3*xr^2*z^3 + 4*xr^3*z^3))/(3*xr*(1 + z)^3) - 
       (4*(1 + xr + 2*z - xr*z + z^2 + xr*z^2)*G0[0, xr])/(1 + z)^2) - 
     ((-4 - 3*xr + 3*xr^2 + 4*xr^3 - 12*z + 3*xr*z + 39*xr^2*z - 36*xr^3*z - 
        12*z^2 + 15*xr*z^2 + 39*xr^2*z^2 + 12*xr^3*z^2 - 4*z^3 + 9*xr*z^3 + 
        3*xr^2*z^3 + 4*xr^3*z^3)*G0[0, z])/(3*xr*(1 + z)^3) + 
     G0[0, xr]*(-1/3*(-3 - 15*xr + 16*xr^2 + 3*z + 21*xr*z + 15*z^2 + 
          57*xr*z^2 + 48*xr^2*z^2 + 9*z^3 + 21*xr*z^3 + 16*xr^2*z^3)/
         (1 + z)^3 + (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*G0[0, z])/
        (1 + z)^2) + (2*(-1 + xr)*(4 + 7*xr + 4*xr^2)*G0[1, xr])/(3*xr) + 
     (2*z*(2 + 5*xr - 8*xr^2 + 4*z + 5*xr*z + 2*z^2)*G0[1 + z, xr])/
      (1 + z)^3 - (12*xr*z*G0[-1, -1, z])/(1 + z)^2 + 
     (12*xr*z*G0[-1, 0, z])/(1 + z)^2 + (6*(1 + xr + 2*z + z^2 + xr*z^2)*
       G0[0, 0, xr])/(1 + z)^2 - 4*(1 + xr)*G0[0, 1, xr] + 
     (12*xr*z*G0[0, 1 + z, xr])/(1 + z)^2) + 
   Cf*tr*((-4*(-1 + xr)*(16 - 53*xr - 20*xr^2 + 32*z - 61*xr*z + 68*xr^2*z + 
        16*z^2 - 8*xr*z^2 + 16*xr^2*z^2)*G0[1, xr])/(9*xr*(1 + z)^2) + 
     ((-4 + 40*xr - 4*xr^2 - 32*xr^3 - 16*z + 126*xr*z - 120*xr^2*z + 
        97*xr^3*z - 32*xr^4*z - 24*z^2 + 138*xr*z^2 - 228*xr^2*z^2 - 
        25*xr^3*z^2 + 136*xr^4*z^2 - 16*z^3 + 58*xr*z^3 - 124*xr^2*z^3 - 
        155*xr^3*z^3 + 4*xr^4*z^3 - 4*z^4 + 6*xr*z^4 - 24*xr^2*z^4 - 
        13*xr^3*z^4 + 12*xr^4*z^4 - 12*xr^2*z^5 - 12*xr^3*z^5)*G0[1 + z, xr])/
      (3*xr*(1 + z)^3*(1 + z + xr*z)) - 
     (2*(-8 - 3*xr + 6*xr^2 + 4*xr^3 - 32*z + 15*xr^2*z - 35*xr^3*z - 
        48*z^2 + 18*xr*z^2 + 30*xr^2*z^2 - 72*xr^3*z^2 + 36*xr^4*z^2 - 
        32*z^3 + 24*xr*z^3 + 36*xr^2*z^3 - 20*xr^3*z^3 - 8*z^4 + 9*xr*z^4 + 
        12*xr^2*z^4 + 16*xr^3*z^4 - 3*xr^2*z^5 + 3*xr^3*z^5)*G0[-1, -1, z])/
      (3*xr*(1 + z)^4) + (4*(1 + xr)*(-2 - 4*xr - 2*xr^2 + 3*xr^2*z)*
       G0[-1, 0, xr])/(3*xr) + (2*(-4 + 3*xr^2 - 16*z + 6*xr*z - 12*xr^2*z - 
        27*xr^3*z - 24*z^2 + 18*xr*z^2 - 18*xr^2*z^2 - 72*xr^3*z^2 + 
        36*xr^4*z^2 - 16*z^3 + 18*xr*z^3 + 9*xr^2*z^3 - 36*xr^3*z^3 - 4*z^4 + 
        6*xr*z^4 + 9*xr^2*z^4 + 12*xr^3*z^4 - 3*xr^2*z^5 + 3*xr^3*z^5)*
       G0[-1, 0, z])/(3*xr*(1 + z)^4) + 
     (2*z*(1 + xr + 3*z + 6*xr*z - 6*xr^2*z + 6*xr^3*z + 3*z^2 + 8*xr*z^2 - 
        3*xr^2*z^2 + z^3 + 2*xr*z^3 + 4*xr^2*z^3 - xr*z^4 + xr^2*z^4)*
       G0[0, -1, z])/(1 + z)^4 - ((3 - 105*xr + 56*xr^2 + 60*z - 300*xr*z + 
        8*xr^2*z + 162*z^2 - 174*xr*z^2 - 96*xr^2*z^2 + 144*xr^3*z^2 + 
        156*z^3 + 132*xr*z^3 + 8*xr^2*z^3 + 51*z^4 + 111*xr*z^4 + 
        56*xr^2*z^4)*G0[0, 0, xr])/(6*(1 + z)^4) - 
     ((4 + 3*xr - 3*xr^2 - 4*xr^3 + 16*z + 6*xr*z - 36*xr^2*z + 32*xr^3*z + 
        24*z^2 - 42*xr^2*z^2 - 12*xr^3*z^2 + 36*xr^4*z^2 + 16*z^3 - 
        6*xr*z^3 + 6*xr^2*z^3 - 34*xr^3*z^3 + 4*z^4 - 3*xr*z^4 + 9*xr^2*z^4 + 
        20*xr^3*z^4 - 6*xr^2*z^5 + 6*xr^3*z^5)*G0[0, 0, z])/
      (3*xr*(1 + z)^4) + G0[0, xr]*
      (-1/3*(-77 + 4*Pi^2 + 55*xr + 4*Pi^2*xr + 40*xr^2 - 278*z + 16*Pi^2*z + 
          35*xr*z + 8*Pi^2*xr*z + 189*xr^2*z + 4*Pi^2*xr^2*z + 40*xr^3*z - 
          372*z^2 + 24*Pi^2*z^2 - 141*xr*z^2 + 12*Pi^2*xr*z^2 + 11*xr^2*z^2 + 
          100*xr^3*z^2 - 218*z^3 + 16*Pi^2*z^3 - 167*xr*z^3 + 
          16*Pi^2*xr*z^3 - 155*xr^2*z^3 - 128*xr^3*z^3 - 47*z^4 + 
          4*Pi^2*z^4 - 46*xr*z^4 + 8*Pi^2*xr*z^4 - 17*xr^2*z^4 + 
          4*Pi^2*xr^2*z^4 - 12*xr^3*z^4)/((1 + z)^3*(1 + z + xr*z)) + 
       ((-3 - 15*xr - 8*xr^2 - 24*z - 6*xr*z + 28*xr^2*z - 54*z^2 + 
          6*xr*z^2 + 120*xr^2*z^2 - 72*xr^3*z^2 - 48*z^3 - 18*xr*z^3 + 
          76*xr^2*z^3 - 15*z^4 - 3*xr*z^4 - 8*xr^2*z^4 + 12*xr*z^5)*G0[0, z])/
        (3*(1 + z)^4) + (4*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*
         G0[-1, -1, z])/(1 + z)^2 + (12*xr*z*G0[-1, 0, z])/(1 + z)^2 - 
       (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*G0[0, 0, z])/(1 + z)^2) + 
     (2*(-3 - 15*xr + 16*xr^2 + 3*z + 21*xr*z + 15*z^2 + 57*xr*z^2 + 
        48*xr^2*z^2 + 9*z^3 + 21*xr*z^3 + 16*xr^2*z^3)*G0[0, 1, xr])/
      (3*(1 + z)^3) + (2*(3 + 15*xr - 4*xr^2 + 12*z - 22*xr^2*z + 18*z^2 - 
        42*xr*z^2 - 84*xr^2*z^2 + 36*xr^3*z^2 + 12*z^3 - 30*xr*z^3 - 
        70*xr^2*z^3 + 3*z^4 - 9*xr*z^4 - 4*xr^2*z^4 - 6*xr*z^5)*
       G0[0, 1 + z, xr])/(3*(1 + z)^4) + 
     G0[0, z]*(-1/9*(20 - 18*xr + 54*xr^2 - 56*xr^3 + 80*z - 52*xr*z - 
          108*xr^2*z + 301*xr^3*z - 56*xr^4*z + 120*z^2 - 48*xr*z^2 - 
          378*xr^2*z^2 - 15*xr^3*z^2 + 312*xr^4*z^2 + 80*z^3 - 12*xr*z^3 - 
          252*xr^2*z^3 - 359*xr^3*z^3 - 156*xr^4*z^3 + 20*z^4 + 2*xr*z^4 - 
          72*xr^2*z^4 - 23*xr^3*z^4 + 4*xr^4*z^4 - 36*xr^2*z^5 - 36*xr^3*z^5)/
         (xr*(1 + z)^3*(1 + z + xr*z)) + (-1 + xr)*(5 + 2*xr*z)*G0[1, xr] + 
       ((5 - 5*xr + 22*z - 16*xr*z - 2*xr^2*z + 36*z^2 - 10*xr*z^2 - 
          20*xr^2*z^2 + 12*xr^3*z^2 + 26*z^3 + 8*xr*z^3 - 18*xr^2*z^3 + 
          7*z^4 + 7*xr*z^4)*G0[1 + z, xr])/(1 + z)^4 - 
       ((-5 - 5*xr - 18*z - 12*xr^2*z - 24*z^2 + 14*xr*z^2 + 12*xr^2*z^2 - 
          12*xr^3*z^2 - 14*z^3 + 10*xr*z^3 + 30*xr^2*z^3 - 3*z^4 + 3*xr*z^4 + 
          8*xr^2*z^4 + 2*xr*z^5 + 2*xr^2*z^5)*G0[-((1 + z)/z), xr])/
        (1 + z)^4 + (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*G0[0, 0, xr])/
        (1 + z)^2 - 2*(1 + xr)*G0[0, 1, xr] + 
       (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*G0[0, (-1 - z)/z, xr])/
        (1 + z)^2 + 2*(1 + xr)*G0[0, 1 + z, xr]) + 
     G0[-1, z]*((52 - 156*xr + 6*Pi^2*xr + 120*xr^2 + 6*Pi^2*xr^2 - 16*xr^3 + 
         208*z - 482*xr*z + 24*Pi^2*xr*z + 144*xr^2*z - 6*Pi^2*xr^2*z + 
         311*xr^3*z + 6*Pi^2*xr^3*z - 16*xr^4*z + 312*z^2 - 510*xr*z^2 + 
         36*Pi^2*xr*z^2 - 72*xr^2*z^2 - 18*Pi^2*xr^2*z^2 + 45*xr^3*z^2 - 
         18*Pi^2*xr^3*z^2 + 216*xr^4*z^2 + 208*z^3 - 198*xr*z^3 + 
         24*Pi^2*xr*z^3 - 132*xr^2*z^3 + 6*Pi^2*xr^2*z^3 - 253*xr^3*z^3 - 
         18*Pi^2*xr^3*z^3 - 324*xr^4*z^3 + 52*z^4 - 14*xr*z^4 + 
         6*Pi^2*xr*z^4 - 72*xr^2*z^4 + 12*Pi^2*xr^2*z^4 - 7*xr^3*z^4 + 
         6*Pi^2*xr^3*z^4 - 28*xr^4*z^4 - 36*xr^2*z^5 - 36*xr^3*z^5)/
        (9*xr*(1 + z)^3*(1 + z + xr*z)) - 
       (4*(-2*xr^2 - 2*z - xr*z + xr^2*z - 6*z^2 - 6*xr*z^2 + 6*xr^2*z^2 - 
          6*xr^3*z^2 - 6*z^3 - 8*xr*z^3 + xr^2*z^3 - 2*z^4 - 2*xr*z^4 - 
          2*xr^2*z^4 + xr*z^5)*G0[0, xr])/(1 + z)^4 - 
       ((-1 + xr)*(8 + 29*xr + 8*xr^2 + 6*xr^2*z)*G0[1, xr])/(3*xr) - 
       ((5 - 5*xr + 26*z - 6*xr*z - 18*xr^2*z + 48*z^2 + 10*xr*z^2 - 
          36*xr^2*z^2 + 12*xr^3*z^2 + 38*z^3 + 18*xr*z^3 - 18*xr^2*z^3 + 
          11*z^4 + 7*xr*z^4)*G0[1 + z, xr])/(1 + z)^4 + 
       ((-5 - 5*xr - 18*z - 12*xr^2*z - 24*z^2 + 14*xr*z^2 + 12*xr^2*z^2 - 
          12*xr^3*z^2 - 14*z^3 + 10*xr*z^3 + 30*xr^2*z^3 - 3*z^4 + 3*xr*z^4 + 
          8*xr^2*z^4 + 2*xr*z^5 + 2*xr^2*z^5)*G0[-((1 + z)/z), xr])/
        (1 + z)^4 - (8*(1 + xr + 2*z - xr*z + z^2 + xr*z^2)*G0[0, 0, xr])/
        (1 + z)^2 + 6*(1 + xr)*G0[0, 1, xr] - 
       (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*G0[0, (-1 - z)/z, xr])/
        (1 + z)^2 - (2*(1 + xr + 2*z + 8*xr*z + z^2 + xr*z^2)*
         G0[0, 1 + z, xr])/(1 + z)^2) + ((-1 + xr)*(4 + 7*xr + 4*xr^2)*
       G0[1, 0, xr])/xr - (4*(-1 + xr)*(4 + 7*xr + 4*xr^2)*G0[1, 1, xr])/
      (3*xr) - ((-1 + xr)*(-8 + xr - 8*xr^2 + 6*xr^2*z)*G0[1, 1 + z, xr])/
      (3*xr) + (4*z*(2 + 5*xr - 8*xr^2 + 4*z + 5*xr*z + 2*z^2)*
       G0[1 + z, 0, xr])/(1 + z)^3 - 
     (4*z*(2 + 5*xr - 8*xr^2 + 4*z + 5*xr*z + 2*z^2)*G0[1 + z, 1, xr])/
      (1 + z)^3 - ((5 - 5*xr + 18*z - 26*xr*z + 14*xr^2*z + 24*z^2 - 
        30*xr*z^2 - 4*xr^2*z^2 + 12*xr^3*z^2 + 14*z^3 - 2*xr*z^3 - 
        18*xr^2*z^3 + 3*z^4 + 7*xr*z^4)*G0[1 + z, 1 + z, xr])/(1 + z)^4 - 
     (2*(-5 - 5*xr - 18*z - 12*xr^2*z - 24*z^2 + 14*xr*z^2 + 12*xr^2*z^2 - 
        12*xr^3*z^2 - 14*z^3 + 10*xr*z^3 + 30*xr^2*z^3 - 3*z^4 + 3*xr*z^4 + 
        8*xr^2*z^4 + 2*xr*z^5 + 2*xr^2*z^5)*G0[-((1 + z)/z), 0, xr])/
      (1 + z)^4 + ((-5 - 5*xr - 18*z - 12*xr^2*z - 24*z^2 + 14*xr*z^2 + 
        12*xr^2*z^2 - 12*xr^3*z^2 - 14*z^3 + 10*xr*z^3 + 30*xr^2*z^3 - 
        3*z^4 + 3*xr*z^4 + 8*xr^2*z^4 + 2*xr*z^5 + 2*xr^2*z^5)*
       G0[-((1 + z)/z), 1 + z, xr])/(1 + z)^4 + 
     (4*(1 + xr + 2*z + 8*xr*z + z^2 + xr*z^2)*G0[-1, -1, -1, z])/(1 + z)^2 - 
     (4*(1 + xr + 2*z + 5*xr*z + z^2 + xr*z^2)*G0[-1, -1, 0, z])/(1 + z)^2 - 
     2*(1 + xr)*G0[-1, 0, -1, z] + (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*
       G0[-1, 0, 0, z])/(1 + z)^2 - (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*
       G0[0, -1, -1, z])/(1 + z)^2 + 
     (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*G0[0, -1, 0, z])/(1 + z)^2 + 
     (3*(3 + 3*xr + 6*z - 2*xr*z + 3*z^2 + 3*xr*z^2)*G0[0, 0, 0, xr])/
      (1 + z)^2 - (12*(1 + xr + 2*z + z^2 + xr*z^2)*G0[0, 0, 1, xr])/
      (1 + z)^2 + 4*(1 + xr)*G0[0, 0, 1 + z, xr] - 
     6*(1 + xr)*G0[0, 1, 0, xr] + 8*(1 + xr)*G0[0, 1, 1, xr] - 
     2*(1 + xr)*G0[0, 1, 1 + z, xr] + 
     (4*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*G0[0, (-1 - z)/z, 0, xr])/
      (1 + z)^2 - (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*
       G0[0, (-1 - z)/z, 1 + z, xr])/(1 + z)^2 + 
     (24*xr*z*G0[0, 1 + z, 0, xr])/(1 + z)^2 - (24*xr*z*G0[0, 1 + z, 1, xr])/
      (1 + z)^2 - (2*(1 + xr + 2*z - 4*xr*z + z^2 + xr*z^2)*
       G0[0, 1 + z, 1 + z, xr])/(1 + z)^2 + 
     (232 - 24*Pi^2 + 465*xr - 1545*xr^2 - 72*Pi^2*xr^2 + 848*xr^3 + 
       72*Pi^2*xr^3 + 928*z - 96*Pi^2*z + 1608*xr*z + 72*Pi^2*xr*z - 
       2472*xr^2*z - 216*Pi^2*xr^2*z - 64*xr^3*z - 36*Pi^2*xr^3*z + 
       1392*z^2 - 144*Pi^2*z^2 + 2034*xr*z^2 + 216*Pi^2*xr*z^2 - 
       666*xr^2*z^2 - 72*Pi^2*xr^2*z^2 - 2760*xr^3*z^2 - 216*Pi^2*xr^3*z^2 + 
       216*Pi^2*xr^4*z^2 + 928*z^3 - 96*Pi^2*z^3 + 1104*xr*z^3 + 
       216*Pi^2*xr*z^3 - 96*xr^2*z^3 + 216*Pi^2*xr^2*z^3 - 1936*xr^3*z^3 - 
       36*Pi^2*xr^3*z^3 + 232*z^4 - 24*Pi^2*z^4 + 213*xr*z^4 + 
       72*Pi^2*xr*z^4 - 357*xr^2*z^4 + 144*Pi^2*xr^2*z^4 - 88*xr^3*z^4 + 
       72*Pi^2*xr^3*z^4 - 648*xr^2*z*Zeta[3] - 1296*xr^2*z^2*Zeta[3] - 
       648*xr^2*z^3*Zeta[3])/(54*xr*(1 + z)^4)), 
 "c_{L;q_{PS}}^{(2),[1]}" -> 
  Cf*LL^2*tr*(-1/6*((-1 + xr)*(4 + 7*xr + 4*xr^2)*z)/(xr*(1 + z)) + 
     ((1 + xr)*z*G0[0, xr])/(1 + z)) + 
   Cf*LL*tr*((-2*(12 - 36*xr + 24*xr^3 + 40*z - 72*xr*z + 3*Pi^2*xr*z + 
        72*xr^2*z - 3*Pi^2*xr^2*z - 40*xr^3*z + 28*z^2 - 36*xr*z^2 + 
        3*Pi^2*xr*z^2 + 24*xr^2*z^2 + 3*Pi^2*xr^2*z^2 - 16*xr^3*z^2))/
      (9*xr*(1 + z)^2) + G0[-1, z]*
      ((2*z*(-3*xr + 15*xr^2 - 12*xr^3 + 4*z - 6*xr*z + 18*xr^2*z + 
          8*xr^3*z + 8*z^2 - 3*xr*z^2 + 3*xr^2*z^2 + 4*xr^3*z^2 + 4*z^3))/
        (3*xr*(1 + z)^3) - (4*z*(1 - xr + z + xr*z)*G0[0, xr])/(1 + z)^2) - 
     (z*(4 - 3*xr + 27*xr^2 - 28*xr^3 + 16*z - 6*xr*z + 30*xr^2*z + 
        8*xr^3*z + 20*z^2 - 3*xr*z^2 + 3*xr^2*z^2 + 4*xr^3*z^2 + 8*z^3)*
       G0[0, z])/(3*xr*(1 + z)^3) + G0[0, xr]*
      (-1/3*(-24*xr + 9*z - 3*xr*z - 16*xr^2*z + 18*z^2 + 42*xr*z^2 + 
          32*xr^2*z^2 + 9*z^3 + 21*xr*z^3 + 16*xr^2*z^3)/(1 + z)^3 + 
       (2*z*(1 - 3*xr + z + xr*z)*G0[0, z])/(1 + z)^2) + 
     (2*(-1 + xr)*(4 + 7*xr + 4*xr^2)*z*G0[1, xr])/(3*xr*(1 + z)) - 
     (8*(-1 + xr - z)*z*(1 + xr + 4*xr^2 + 2*z + xr*z + z^2)*G0[1 + z, xr])/
      (3*xr*(1 + z)^3) - (8*xr*z*G0[-1, -1, z])/(1 + z)^2 + 
     (8*xr*z*G0[-1, 0, z])/(1 + z)^2 + (2*z*(3 - xr + 3*z + 3*xr*z)*
       G0[0, 0, xr])/(1 + z)^2 - (4*(1 + xr)*z*G0[0, 1, xr])/(1 + z) + 
     (8*xr*z*G0[0, 1 + z, xr])/(1 + z)^2) + 
   Cf*tr*((-16*(-1 + xr)*(3 - 6*xr - 6*xr^2 + 10*z - 8*xr*z + 10*xr^2*z + 
        7*z^2 - 2*xr*z^2 + 4*xr^2*z^2)*G0[1, xr])/(9*xr*(1 + z)^2) + 
     ((-24 + 72*xr - 48*xr^3 - 124*z + 246*xr*z - 234*xr^2*z + 232*xr^3*z - 
        48*xr^4*z - 256*z^2 + 278*xr*z^2 - 432*xr^2*z^2 - 35*xr^3*z^2 + 
        280*xr^4*z^2 - 264*z^3 + 78*xr*z^3 - 186*xr^2*z^3 - 318*xr^3*z^3 - 
        136*z^4 - 54*xr*z^4 - 12*xr^2*z^4 - 27*xr^3*z^4 + 24*xr^4*z^4 - 
        28*z^5 - 28*xr*z^5 - 24*xr^2*z^5 - 24*xr^3*z^5)*G0[1 + z, xr])/
      (9*xr*(1 + z)^3*(1 + z + xr*z)) - 
     (2*(6*xr^2 - 6*xr*z + 12*xr^2*z - 30*xr^3*z + 8*z^2 - 15*xr*z^2 + 
        21*xr^2*z^2 - 52*xr^3*z^2 + 24*xr^4*z^2 + 24*z^3 - 9*xr*z^3 + 
        27*xr^2*z^3 - 12*xr^3*z^3 + 24*z^4 + 3*xr*z^4 + 9*xr^2*z^4 + 
        12*xr^3*z^4 + 8*z^5 + 3*xr*z^5 - 3*xr^2*z^5 + 2*xr^3*z^5)*
       G0[-1, -1, z])/(3*xr*(1 + z)^4) + 
     (4*(1 + xr)*z*(-3*xr + 2*z + xr*z + 2*xr^2*z)*G0[-1, 0, xr])/
      (3*xr*(1 + z)) + (2*(6*xr^2 - 3*xr*z - 3*xr^2*z - 18*xr^3*z + 4*z^2 - 
        6*xr*z^2 - 12*xr^2*z^2 - 48*xr^3*z^2 + 24*xr^4*z^2 + 12*z^3 + 
        6*xr^2*z^3 - 24*xr^3*z^3 + 12*z^4 + 6*xr*z^4 + 6*xr^2*z^4 + 
        8*xr^3*z^4 + 4*z^5 + 3*xr*z^5 - 3*xr^2*z^5 + 2*xr^3*z^5)*
       G0[-1, 0, z])/(3*xr*(1 + z)^4) + 
     (2*z^2*(3 + 9*xr - 12*xr^2 + 12*xr^3 + 9*z + 15*xr*z - 6*xr^2*z + 
        9*z^2 + 3*xr*z^2 + 8*xr^2*z^2 + 3*z^3 - 3*xr*z^3 + 2*xr^2*z^3)*
       G0[0, -1, z])/(3*(1 + z)^4) - 
     ((-96*xr + 51*z - 273*xr*z - 88*xr^2*z + 153*z^2 - 147*xr*z^2 - 
        120*xr^2*z^2 + 96*xr^3*z^2 + 153*z^3 + 141*xr*z^3 + 24*xr^2*z^3 + 
        51*z^4 + 111*xr*z^4 + 56*xr^2*z^4)*G0[0, 0, xr])/(6*(1 + z)^4) - 
     (z*(-4 + 3*xr - 27*xr^2 + 28*xr^3 - 20*z + 15*xr*z - 39*xr^2*z - 
        4*xr^3*z + 24*xr^4*z - 36*z^2 + 27*xr*z^2 - 3*xr^2*z^2 - 
        24*xr^3*z^2 - 28*z^3 + 21*xr*z^3 + 3*xr^2*z^3 + 12*xr^3*z^3 - 8*z^4 + 
        6*xr*z^4 - 6*xr^2*z^4 + 4*xr^3*z^4)*G0[0, 0, z])/(3*xr*(1 + z)^4) + 
     G0[0, xr]*(-1/9*(-72 + 72*xr + 144*xr^2 - 381*z + 12*Pi^2*z + 39*xr*z - 
          12*Pi^2*xr*z + 496*xr^2*z + 144*xr^3*z - 711*z^2 + 36*Pi^2*z^2 - 
          288*xr*z^2 + 37*xr^2*z^2 - 12*Pi^2*xr^2*z^2 + 280*xr^3*z^2 - 
          567*z^3 + 36*Pi^2*z^3 - 405*xr*z^3 + 36*Pi^2*xr*z^3 - 
          366*xr^2*z^3 - 264*xr^3*z^3 - 165*z^4 + 12*Pi^2*z^4 - 150*xr*z^4 + 
          24*Pi^2*xr*z^4 - 51*xr^2*z^4 + 12*Pi^2*xr^2*z^4 - 48*xr^3*z^4)/
         ((1 + z)^3*(1 + z + xr*z)) + 
       (z*(-3 + 33*xr + 32*xr^2 - 9*z + 39*xr*z + 88*xr^2*z - 48*xr^3*z - 
          9*z^2 - 9*xr*z^2 + 48*xr^2*z^2 - 3*z^3 - 3*xr*z^3 - 8*xr^2*z^3 + 
          12*xr*z^4)*G0[0, z])/(3*(1 + z)^4) + 
       (4*z*(1 - 3*xr + z + xr*z)*G0[-1, -1, z])/(1 + z)^2 + 
       (8*xr*z*G0[-1, 0, z])/(1 + z)^2 - (2*z*(1 - 3*xr + z + xr*z)*
         G0[0, 0, z])/(1 + z)^2) + 
     (2*(-24*xr + 9*z - 3*xr*z - 16*xr^2*z + 18*z^2 + 42*xr*z^2 + 
        32*xr^2*z^2 + 9*z^3 + 21*xr*z^3 + 16*xr^2*z^3)*G0[0, 1, xr])/
      (3*(1 + z)^3) - (2*(-12*xr + 3*z + 3*xr*z + 8*xr^2*z + 9*z^2 + 
        39*xr*z^2 + 52*xr^2*z^2 - 24*xr^3*z^2 + 9*z^3 + 27*xr*z^3 + 
        48*xr^2*z^3 + 3*z^4 + 9*xr*z^4 + 4*xr^2*z^4 + 6*xr*z^5)*
       G0[0, 1 + z, xr])/(3*(1 + z)^4) + 
     G0[0, z]*((z*(-4 + 18*xr + 162*xr^2 - 248*xr^3 + 16*z + 50*xr*z + 
          312*xr^2*z + 35*xr^3*z - 248*xr^4*z + 72*z^2 + 74*xr*z^2 + 
          162*xr^2*z^2 + 270*xr^3*z^2 + 112*xr^4*z^2 + 80*z^3 + 70*xr*z^3 + 
          36*xr^2*z^3 + 11*xr^3*z^3 + 8*xr^4*z^3 + 28*z^4 + 28*xr*z^4 + 
          24*xr^2*z^4 + 24*xr^3*z^4))/(9*xr*(1 + z)^3*(1 + z + xr*z)) + 
       ((-1 + xr)*z*(4 + 13*xr + 4*xr^2 + 4*z - 2*xr*z + 4*xr^2*z)*G0[1, xr])/
        (3*xr*(1 + z)) + (z*(4 + 9*xr - 9*xr^2 - 4*xr^3 + 16*z + 27*xr*z - 
          3*xr^2*z - 40*xr^3*z + 24*xr^4*z + 24*z^2 + 27*xr*z^2 + 
          21*xr^2*z^2 - 36*xr^3*z^2 + 16*z^3 + 9*xr*z^3 + 15*xr^2*z^3 + 
          4*z^4)*G0[1 + z, xr])/(3*xr*(1 + z)^4) + 
       ((12*xr^2 - 4*z + 3*xr*z - 3*xr^2*z + 24*xr^3*z - 16*z^2 + 3*xr*z^2 - 
          39*xr^2*z^2 - 24*xr^3*z^2 + 24*xr^4*z^2 - 24*z^3 - 9*xr*z^3 - 
          27*xr^2*z^3 - 60*xr^3*z^3 - 16*z^4 - 15*xr*z^4 - 9*xr^2*z^4 - 
          16*xr^3*z^4 - 4*z^5 - 6*xr*z^5 - 6*xr^2*z^5 - 4*xr^3*z^5)*
         G0[-((1 + z)/z), xr])/(3*xr*(1 + z)^4) + 
       (2*z*(1 - 3*xr + z + xr*z)*G0[0, 0, xr])/(1 + z)^2 - 
       (2*(1 + xr)*z*G0[0, 1, xr])/(1 + z) + 
       (2*z*(1 - 3*xr + z + xr*z)*G0[0, (-1 - z)/z, xr])/(1 + z)^2 + 
       (2*(1 + xr)*z*G0[0, 1 + z, xr])/(1 + z)) + 
     G0[-1, z]*((24 - 72*xr + 48*xr^3 + 132*z - 282*xr*z + 6*Pi^2*xr*z - 
         90*xr^2*z - 18*Pi^2*xr^2*z + 264*xr^3*z + 48*xr^4*z + 224*z^2 - 
         378*xr*z^2 + 18*Pi^2*xr*z^2 - 192*xr^2*z^2 - 24*Pi^2*xr^2*z^2 - 
         35*xr^3*z^2 - 18*Pi^2*xr^3*z^2 + 216*xr^4*z^2 + 120*z^3 - 
         226*xr*z^3 + 18*Pi^2*xr*z^3 - 138*xr^2*z^3 + 6*Pi^2*xr^2*z^3 - 
         222*xr^3*z^3 - 12*Pi^2*xr^3*z^3 - 224*xr^4*z^3 - 24*z^4 - 
         86*xr*z^4 + 6*Pi^2*xr*z^4 - 60*xr^2*z^4 + 12*Pi^2*xr^2*z^4 + 
         5*xr^3*z^4 + 6*Pi^2*xr^3*z^4 - 40*xr^4*z^4 - 28*z^5 - 28*xr*z^5 - 
         24*xr^2*z^5 - 24*xr^3*z^5)/(9*xr*(1 + z)^3*(1 + z + xr*z)) - 
       (4*(2*xr - z + 5*xr*z + 4*xr^2*z - 3*z^2 + 6*xr^2*z^2 - 4*xr^3*z^2 - 
          3*z^3 - 6*xr*z^3 - z^4 - 2*xr*z^4 - 2*xr^2*z^4 + xr*z^5)*G0[0, xr])/
        (1 + z)^4 - ((-1 + xr)*z*(12 + 27*xr + 12*xr^2 + 4*z - 2*xr*z + 
          4*xr^2*z)*G0[1, xr])/(3*xr*(1 + z)) - 
       (z*(4 + 3*xr + 5*xr^2 - 12*xr^3 + 16*z + 9*xr*z + 15*xr^2*z - 
          24*xr^3*z + 8*xr^4*z + 24*z^2 + 9*xr*z^2 + 15*xr^2*z^2 - 
          12*xr^3*z^2 + 16*z^3 + 3*xr*z^3 + 5*xr^2*z^3 + 4*z^4)*
         G0[1 + z, xr])/(xr*(1 + z)^4) - 
       ((12*xr^2 - 4*z + 3*xr*z - 3*xr^2*z + 24*xr^3*z - 16*z^2 + 3*xr*z^2 - 
          39*xr^2*z^2 - 24*xr^3*z^2 + 24*xr^4*z^2 - 24*z^3 - 9*xr*z^3 - 
          27*xr^2*z^3 - 60*xr^3*z^3 - 16*z^4 - 15*xr*z^4 - 9*xr^2*z^4 - 
          16*xr^3*z^4 - 4*z^5 - 6*xr*z^5 - 6*xr^2*z^5 - 4*xr^3*z^5)*
         G0[-((1 + z)/z), xr])/(3*xr*(1 + z)^4) - 
       (8*z*(1 - xr + z + xr*z)*G0[0, 0, xr])/(1 + z)^2 + 
       (6*(1 + xr)*z*G0[0, 1, xr])/(1 + z) - 
       (2*z*(1 - 3*xr + z + xr*z)*G0[0, (-1 - z)/z, xr])/(1 + z)^2 - 
       (2*z*(1 + 5*xr + z + xr*z)*G0[0, 1 + z, xr])/(1 + z)^2) + 
     ((-1 + xr)*(4 + 7*xr + 4*xr^2)*z*G0[1, 0, xr])/(xr*(1 + z)) - 
     (4*(-1 + xr)*(4 + 7*xr + 4*xr^2)*z*G0[1, 1, xr])/(3*xr*(1 + z)) - 
     ((-1 + xr)*z*(-4 - xr - 4*xr^2 + 4*z - 2*xr*z + 4*xr^2*z)*
       G0[1, 1 + z, xr])/(3*xr*(1 + z)) - 
     (16*(-1 + xr - z)*z*(1 + xr + 4*xr^2 + 2*z + xr*z + z^2)*
       G0[1 + z, 0, xr])/(3*xr*(1 + z)^3) + 
     (16*(-1 + xr - z)*z*(1 + xr + 4*xr^2 + 2*z + xr*z + z^2)*
       G0[1 + z, 1, xr])/(3*xr*(1 + z)^3) - 
     (z*(-4 + 9*xr - 33*xr^2 + 28*xr^3 - 16*z + 27*xr*z - 51*xr^2*z - 
        8*xr^3*z + 24*xr^4*z - 24*z^2 + 27*xr*z^2 - 3*xr^2*z^2 - 
        36*xr^3*z^2 - 16*z^3 + 9*xr*z^3 + 15*xr^2*z^3 - 4*z^4)*
       G0[1 + z, 1 + z, xr])/(3*xr*(1 + z)^4) + 
     (2*(12*xr^2 - 4*z + 3*xr*z - 3*xr^2*z + 24*xr^3*z - 16*z^2 + 3*xr*z^2 - 
        39*xr^2*z^2 - 24*xr^3*z^2 + 24*xr^4*z^2 - 24*z^3 - 9*xr*z^3 - 
        27*xr^2*z^3 - 60*xr^3*z^3 - 16*z^4 - 15*xr*z^4 - 9*xr^2*z^4 - 
        16*xr^3*z^4 - 4*z^5 - 6*xr*z^5 - 6*xr^2*z^5 - 4*xr^3*z^5)*
       G0[-((1 + z)/z), 0, xr])/(3*xr*(1 + z)^4) - 
     ((12*xr^2 - 4*z + 3*xr*z - 3*xr^2*z + 24*xr^3*z - 16*z^2 + 3*xr*z^2 - 
        39*xr^2*z^2 - 24*xr^3*z^2 + 24*xr^4*z^2 - 24*z^3 - 9*xr*z^3 - 
        27*xr^2*z^3 - 60*xr^3*z^3 - 16*z^4 - 15*xr*z^4 - 9*xr^2*z^4 - 
        16*xr^3*z^4 - 4*z^5 - 6*xr*z^5 - 6*xr^2*z^5 - 4*xr^3*z^5)*
       G0[-((1 + z)/z), 1 + z, xr])/(3*xr*(1 + z)^4) + 
     (4*z*(1 + 5*xr + z + xr*z)*G0[-1, -1, -1, z])/(1 + z)^2 - 
     (4*z*(1 + 3*xr + z + xr*z)*G0[-1, -1, 0, z])/(1 + z)^2 - 
     (2*(1 + xr)*z*G0[-1, 0, -1, z])/(1 + z) + 
     (2*z*(1 - 3*xr + z + xr*z)*G0[-1, 0, 0, z])/(1 + z)^2 - 
     (2*z*(1 - 3*xr + z + xr*z)*G0[0, -1, -1, z])/(1 + z)^2 + 
     (2*z*(1 - 3*xr + z + xr*z)*G0[0, -1, 0, z])/(1 + z)^2 + 
     (z*(9 - 7*xr + 9*z + 9*xr*z)*G0[0, 0, 0, xr])/(1 + z)^2 - 
     (4*z*(3 - xr + 3*z + 3*xr*z)*G0[0, 0, 1, xr])/(1 + z)^2 + 
     (4*(1 + xr)*z*G0[0, 0, 1 + z, xr])/(1 + z) - 
     (6*(1 + xr)*z*G0[0, 1, 0, xr])/(1 + z) + (8*(1 + xr)*z*G0[0, 1, 1, xr])/
      (1 + z) - (2*(1 + xr)*z*G0[0, 1, 1 + z, xr])/(1 + z) + 
     (4*z*(1 - 3*xr + z + xr*z)*G0[0, (-1 - z)/z, 0, xr])/(1 + z)^2 - 
     (2*z*(1 - 3*xr + z + xr*z)*G0[0, (-1 - z)/z, 1 + z, xr])/(1 + z)^2 + 
     (16*xr*z*G0[0, 1 + z, 0, xr])/(1 + z)^2 - (16*xr*z*G0[0, 1 + z, 1, xr])/
      (1 + z)^2 - (2*z*(1 - 3*xr + z + xr*z)*G0[0, 1 + z, 1 + z, xr])/
      (1 + z)^2 + (-48 + 144*xr - 576*xr^2 - 72*Pi^2*xr^2 + 480*xr^3 + 
       112*z + 621*xr*z + 36*Pi^2*xr*z - 477*xr^2*z - 216*Pi^2*xr^2*z - 
       256*xr^3*z - 144*Pi^2*xr^3*z + 624*z^2 + 24*Pi^2*z^2 + 999*xr*z^2 + 
       108*Pi^2*xr*z^2 + 345*xr^2*z^2 - 72*Pi^2*xr^2*z^2 - 1968*xr^3*z^2 - 
       216*Pi^2*xr^3*z^2 + 144*Pi^2*xr^4*z^2 + 720*z^3 + 72*Pi^2*z^3 + 
       711*xr*z^3 + 108*Pi^2*xr*z^3 - 183*xr^2*z^3 + 216*Pi^2*xr^2*z^3 - 
       1248*xr^3*z^3 + 256*z^4 + 72*Pi^2*z^4 + 189*xr*z^4 + 36*Pi^2*xr*z^4 - 
       429*xr^2*z^4 + 144*Pi^2*xr^2*z^4 - 16*xr^3*z^4 + 72*Pi^2*xr^3*z^4 + 
       24*Pi^2*z^5 - 432*xr^2*z*Zeta[3] - 864*xr^2*z^2*Zeta[3] - 
       432*xr^2*z^3*Zeta[3])/(54*xr*(1 + z)^4)), 
 "c_{3;q_{PS}}^{(2),[1]}" -> 
  Cf*LL^2*tr*(-1/6*((-1 + xr)*(4 + 7*xr + 4*xr^2))/xr + (1 + xr)*G0[0, xr]) + 
   Cf*LL*tr*((-2*(10 - 9*xr + 27*xr^2 - 28*xr^3 + 10*z - 9*xr*z + 15*xr^2*z + 
        3*Pi^2*xr^2*z - 16*xr^3*z))/(9*xr*(1 + z)) + 
     G0[-1, z]*((2*z*(4 + 3*xr^2 + 8*xr^3 + 8*z + 3*xr^2*z + 4*xr^3*z + 
          4*z^2))/(3*xr*(1 + z)^2) - (4*xr*z*G0[0, xr])/(1 + z)) - 
     ((4 + 3*xr - 3*xr^2 - 4*xr^3 + 16*z + 6*xr*z + 8*xr^3*z + 20*z^2 + 
        3*xr*z^2 + 3*xr^2*z^2 + 4*xr^3*z^2 + 8*z^3)*G0[0, z])/
      (3*xr*(1 + z)^2) + G0[0, xr]*
      (-1/3*(3 + 15*xr + 8*xr^2 + 6*z + 36*xr*z + 32*xr^2*z + 3*z^2 + 
          21*xr*z^2 + 16*xr^2*z^2)/(1 + z)^2 + 
       (2*(-1 - xr - z + xr*z)*G0[0, z])/(1 + z)) + 
     (2*(-1 + xr)*(4 + 7*xr + 4*xr^2)*G0[1, xr])/(3*xr) + 
     (2*(1 - xr + z)*(4 + 7*xr + 4*xr^2 + 8*z + 7*xr*z + 4*z^2)*
       G0[1 + z, xr])/(3*xr*(1 + z)^2) - (4*(1 + xr + z)*G0[-1, -1, z])/
      (1 + z) + (4*(1 + xr + z)*G0[-1, 0, z])/(1 + z) + 
     (2*(1 + xr + z + 3*xr*z)*G0[0, 0, xr])/(1 + z) - 
     4*(1 + xr)*G0[0, 1, xr] + (4*(1 + xr + z)*G0[0, 1 + z, xr])/(1 + z)) + 
   Cf*tr*((-4*(-1 + xr)*(10 + xr + 28*xr^2 + 10*z + xr*z + 16*xr^2*z)*
       G0[1, xr])/(9*xr*(1 + z)) - 
     ((40 - 36*xr + 108*xr^2 - 112*xr^3 + 160*z - 68*xr*z + 162*xr^2*z + 
        5*xr^3*z - 112*xr^4*z + 240*z^2 + 12*xr*z^2 - 12*xr^2*z^2 + 
        120*xr^3*z^2 + 160*z^3 + 84*xr*z^3 - 78*xr^2*z^3 - 9*xr^3*z^3 + 
        12*xr^4*z^3 + 40*z^4 + 40*xr*z^4 - 12*xr^2*z^4 - 12*xr^3*z^4)*
       G0[1 + z, xr])/(9*xr*(1 + z)^2*(1 + z + xr*z)) + 
     (2*(9*xr^2 + 6*xr^3 - 8*z - 3*xr*z + 6*xr^2*z - 5*xr^3*z - 16*z^2 - 
        6*xr*z^2 - 3*xr^2*z^2 - 4*xr^3*z^2 - 8*z^3 - 3*xr*z^3 + xr^3*z^3)*
       G0[-1, -1, z])/(3*xr*(1 + z)^2) - 
     (4*(-2 + xr)*(1 + xr)^2*z*G0[-1, 0, xr])/(3*xr) - 
     (2*(9*xr^2 + 6*xr^3 - 4*z - 3*xr*z + 9*xr^2*z + 3*xr^3*z - 8*z^2 - 
        6*xr*z^2 - 4*z^3 - 3*xr*z^3 + xr^3*z^3)*G0[-1, 0, z])/
      (3*xr*(1 + z)^2) - (2*z*(-3 - 3*xr - 6*z - 3*xr*z - 3*z^2 + xr^2*z^2)*
       G0[0, -1, z])/(3*(1 + z)^2) - 
     ((3 + 15*xr + 8*xr^2 + 6*z + 78*xr*z + 88*xr^2*z + 3*z^2 + 63*xr*z^2 + 
        56*xr^2*z^2)*G0[0, 0, xr])/(6*(1 + z)^2) + 
     ((4 + 3*xr - 3*xr^2 - 4*xr^3 + 16*z - 6*xr^2*z + 8*xr^3*z + 20*z^2 - 
        9*xr*z^2 - 3*xr^2*z^2 + 4*xr^3*z^2 + 8*z^3 - 6*xr*z^3 + 2*xr^3*z^3)*
       G0[0, 0, z])/(3*xr*(1 + z)^2) + 
     G0[0, xr]*(-1/9*(-21 - 33*xr - 56*xr^2 - 63*z - 54*xr*z + 12*Pi^2*xr*z - 
          347*xr^2*z - 56*xr^3*z - 63*z^2 - 9*xr*z^2 + 24*Pi^2*xr*z^2 - 
          360*xr^2*z^2 + 12*Pi^2*xr^2*z^2 - 240*xr^3*z^2 - 21*z^3 + 
          12*xr*z^3 + 12*Pi^2*xr*z^3 - 69*xr^2*z^3 + 12*Pi^2*xr^2*z^3 - 
          84*xr^3*z^3)/((1 + z)^2*(1 + z + xr*z)) - 
       ((-3 - 15*xr - 8*xr^2 - 6*z - 12*xr*z + 4*xr^2*z - 3*z^2 + 3*xr*z^2 + 
          8*xr^2*z^2)*G0[0, z])/(3*(1 + z)^2) + 
       (4*(-1 - xr - z + xr*z)*G0[-1, -1, z])/(1 + z) + 
       (4*(1 + xr + z)*G0[-1, 0, z])/(1 + z) - 
       (2*(-1 - xr - z + xr*z)*G0[0, 0, z])/(1 + z)) + 
     (2*(3 + 15*xr + 8*xr^2 + 6*z + 36*xr*z + 32*xr^2*z + 3*z^2 + 21*xr*z^2 + 
        16*xr^2*z^2)*G0[0, 1, xr])/(3*(1 + z)^2) - 
     (2*(3 + 15*xr + 8*xr^2 + 6*z + 24*xr*z + 14*xr^2*z + 3*z^2 + 9*xr*z^2 + 
        4*xr^2*z^2)*G0[0, 1 + z, xr])/(3*(1 + z)^2) + 
     G0[0, z]*((20 - 18*xr + 54*xr^2 - 56*xr^3 + 100*z - 34*xr*z + 
         42*xr^2*z + 95*xr^3*z - 56*xr^4*z + 180*z^2 + 26*xr*z^2 - 
         90*xr^2*z^2 + 156*xr^3*z^2 + 88*xr^4*z^2 + 140*z^3 + 82*xr*z^3 - 
         90*xr^2*z^3 - 7*xr^3*z^3 + 44*xr^4*z^3 + 40*z^4 + 40*xr*z^4 - 
         12*xr^2*z^4 - 12*xr^3*z^4)/(9*xr*(1 + z)^2*(1 + z + xr*z)) - 
       ((-1 + xr)*(-4 - 7*xr - 4*xr^2 - 4*z + 2*xr*z + 2*xr^2*z)*G0[1, xr])/
        (3*xr) + ((4 + 3*xr - 3*xr^2 - 4*xr^3 + 12*z + 6*xr*z - 6*xr^3*z + 
          12*z^2 + 3*xr*z^2 + 3*xr^2*z^2 + 4*z^3)*G0[1 + z, xr])/
        (3*xr*(1 + z)^2) + ((-4 - 9*xr - 9*xr^2 - 12*z - 24*xr*z - 
          18*xr^2*z - 12*xr^3*z - 12*z^2 - 21*xr*z^2 - 9*xr^2*z^2 - 4*z^3 - 
          6*xr*z^3 + 2*xr^3*z^3)*G0[-((1 + z)/z), xr])/(3*xr*(1 + z)^2) + 
       (2*(-1 - xr - z + xr*z)*G0[0, 0, xr])/(1 + z) - 
       2*(1 + xr)*G0[0, 1, xr] + (2*(-1 - xr - z + xr*z)*
         G0[0, (-1 - z)/z, xr])/(1 + z) + 2*(1 + xr)*G0[0, 1 + z, xr]) + 
     G0[-1, z]*((-6*Pi^2*xr - 6*Pi^2*xr^2 - 40*z - 18*Pi^2*xr*z + 78*xr^2*z - 
         12*Pi^2*xr^2*z - 185*xr^3*z - 6*Pi^2*xr^3*z - 120*z^2 - 40*xr*z^2 - 
         18*Pi^2*xr*z^2 + 168*xr^2*z^2 - 6*Pi^2*xr^2*z^2 - 192*xr^3*z^2 - 
         176*xr^4*z^2 - 120*z^3 - 80*xr*z^3 - 6*Pi^2*xr*z^3 + 102*xr^2*z^3 + 
         5*xr^3*z^3 + 6*Pi^2*xr^3*z^3 - 76*xr^4*z^3 - 40*z^4 - 40*xr*z^4 + 
         12*xr^2*z^4 + 12*xr^3*z^4)/(9*xr*(1 + z)^2*(1 + z + xr*z)) + 
       (4*xr*z*(2 + 3*xr + 2*z + 2*xr*z)*G0[0, xr])/(1 + z)^2 + 
       ((-1 + xr)*(-12 - 21*xr - 12*xr^2 - 4*z + 2*xr*z + 2*xr^2*z)*
         G0[1, xr])/(3*xr) - ((4 + 3*xr - 3*xr^2 - 4*xr^3 + 12*z + 6*xr*z - 
          2*xr^2*z - 2*xr^3*z + 12*z^2 + 3*xr*z^2 + xr^2*z^2 + 4*z^3)*
         G0[1 + z, xr])/(xr*(1 + z)^2) - 
       ((-4 - 9*xr - 9*xr^2 - 12*z - 24*xr*z - 18*xr^2*z - 12*xr^3*z - 
          12*z^2 - 21*xr*z^2 - 9*xr^2*z^2 - 4*z^3 - 6*xr*z^3 + 2*xr^3*z^3)*
         G0[-((1 + z)/z), xr])/(3*xr*(1 + z)^2) - (8*xr*z*G0[0, 0, xr])/
        (1 + z) + 6*(1 + xr)*G0[0, 1, xr] - 
       (2*(-1 - xr - z + xr*z)*G0[0, (-1 - z)/z, xr])/(1 + z) - 
       (2*(3 + 3*xr + 3*z + xr*z)*G0[0, 1 + z, xr])/(1 + z)) + 
     ((-1 + xr)*(4 + 7*xr + 4*xr^2)*G0[1, 0, xr])/xr - 
     (4*(-1 + xr)*(4 + 7*xr + 4*xr^2)*G0[1, 1, xr])/(3*xr) + 
     ((-1 + xr)*(4 + 7*xr + 4*xr^2 - 4*z + 2*xr*z + 2*xr^2*z)*
       G0[1, 1 + z, xr])/(3*xr) + (4*(1 - xr + z)*(4 + 7*xr + 4*xr^2 + 8*z + 
        7*xr*z + 4*z^2)*G0[1 + z, 0, xr])/(3*xr*(1 + z)^2) - 
     (4*(1 - xr + z)*(4 + 7*xr + 4*xr^2 + 8*z + 7*xr*z + 4*z^2)*
       G0[1 + z, 1, xr])/(3*xr*(1 + z)^2) + 
     ((4 + 3*xr - 3*xr^2 - 4*xr^3 + 12*z + 6*xr*z - 6*xr^2*z + 6*xr^3*z + 
        12*z^2 + 3*xr*z^2 - 3*xr^2*z^2 + 4*z^3)*G0[1 + z, 1 + z, xr])/
      (3*xr*(1 + z)^2) + (2*(-4 - 9*xr - 9*xr^2 - 12*z - 24*xr*z - 
        18*xr^2*z - 12*xr^3*z - 12*z^2 - 21*xr*z^2 - 9*xr^2*z^2 - 4*z^3 - 
        6*xr*z^3 + 2*xr^3*z^3)*G0[-((1 + z)/z), 0, xr])/(3*xr*(1 + z)^2) - 
     ((-4 - 9*xr - 9*xr^2 - 12*z - 24*xr*z - 18*xr^2*z - 12*xr^3*z - 12*z^2 - 
        21*xr*z^2 - 9*xr^2*z^2 - 4*z^3 - 6*xr*z^3 + 2*xr^3*z^3)*
       G0[-((1 + z)/z), 1 + z, xr])/(3*xr*(1 + z)^2) + 
     (4*(3 + 3*xr + 3*z + xr*z)*G0[-1, -1, -1, z])/(1 + z) - 
     (4*(2 + 2*xr + 2*z + xr*z)*G0[-1, -1, 0, z])/(1 + z) - 
     2*(1 + xr)*G0[-1, 0, -1, z] + (2*(-1 - xr - z + xr*z)*G0[-1, 0, 0, z])/
      (1 + z) - (2*(-1 - xr - z + xr*z)*G0[0, -1, -1, z])/(1 + z) + 
     (2*(-1 - xr - z + xr*z)*G0[0, -1, 0, z])/(1 + z) + 
     ((1 + xr + z + 9*xr*z)*G0[0, 0, 0, xr])/(1 + z) - 
     (4*(1 + xr + z + 3*xr*z)*G0[0, 0, 1, xr])/(1 + z) + 
     4*(1 + xr)*G0[0, 0, 1 + z, xr] - 6*(1 + xr)*G0[0, 1, 0, xr] + 
     8*(1 + xr)*G0[0, 1, 1, xr] - 2*(1 + xr)*G0[0, 1, 1 + z, xr] + 
     (4*(-1 - xr - z + xr*z)*G0[0, (-1 - z)/z, 0, xr])/(1 + z) - 
     (2*(-1 - xr - z + xr*z)*G0[0, (-1 - z)/z, 1 + z, xr])/(1 + z) + 
     (8*(1 + xr + z)*G0[0, 1 + z, 0, xr])/(1 + z) - 
     (8*(1 + xr + z)*G0[0, 1 + z, 1, xr])/(1 + z) - 
     (2*(-1 - xr - z + xr*z)*G0[0, 1 + z, 1 + z, xr])/(1 + z) + 
     (112 + 9*xr + 279*xr^2 - 400*xr^3 + 224*z + 24*Pi^2*z + 18*xr*z - 
       42*xr^2*z + 72*Pi^2*xr^2*z - 200*xr^3*z + 108*Pi^2*xr^3*z + 112*z^2 + 
       48*Pi^2*z^2 + 9*xr*z^2 - 321*xr^2*z^2 + 72*Pi^2*xr^2*z^2 + 
       200*xr^3*z^2 + 72*Pi^2*xr^3*z^2 + 24*Pi^2*z^3 - 216*xr*Zeta[3] - 
       216*xr^2*Zeta[3] - 432*xr*z*Zeta[3] - 216*xr^2*z*Zeta[3] - 
       216*xr*z^2*Zeta[3])/(54*xr*(1 + z)^2))}


==> anc/cis_NNLO_q2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;q}^{(2),[2]}" -> 
  Cf*Nh*(-1/108*((-1 + xr2)*(223 - 709*xr2 + 1108*xr2^2 - 622*xr2^3 + 
        3568*z - 10210*xr2*z + 18380*xr2^2*z - 16748*xr2^3*z + 6456*xr2^4*z + 
        21408*z^2 - 54456*xr2*z^2 + 93856*xr2^2*z^2 - 57040*xr2^3*z^2 + 
        57088*z^3 - 127072*xr2*z^3 + 152256*xr2^2*z^3 + 57088*z^4 - 
        108928*xr2*z^4))/(R2*R4*(-1 + xr2 - 4*z)^2*(1 + 4*z)^3) + 
    G0[0, (R13*R2 - R13*R4)/(R13*R2 + R13*R4)]*
     (-1/6*(-1 + 3*xr2^2 - 2*xr2^3 - 20*z + 36*xr2^2*z - 16*xr2^3*z - 
         160*z^2 + 54*xr2^2*z^2 + 388*xr2^3*z^2 - 540*xr2^4*z^2 + 
         216*xr2^5*z^2 - 640*z^3 - 888*xr2^2*z^3 + 3360*xr2^3*z^3 - 
         2160*xr2^4*z^3 - 1280*z^4 - 4320*xr2^2*z^4 + 6720*xr2^3*z^4 - 
         1024*z^5 - 5760*xr2^2*z^5)/((-1 + xr2 - 4*z)^3*(1 + 4*z)^3) + 
      ((-1 - xr2^2 - 16*z - 8*xr2^2*z - 96*z^2 - 4*xr2^2*z^2 - 
         108*xr2^3*z^2 + 108*xr2^4*z^2 - 256*z^3 + 96*xr2^2*z^3 - 
         432*xr2^3*z^3 - 256*z^4 + 192*xr2^2*z^4)*
        G0[0, (R13 - R13*R3)/(R13 + R13*R3)])/(6*(-1 + xr2 - 4*z)*
        (1 + 4*z)^4) + ((-1 - xr2^2 - 16*z - 8*xr2^2*z - 96*z^2 - 
         4*xr2^2*z^2 - 108*xr2^3*z^2 + 108*xr2^4*z^2 - 256*z^3 + 
         96*xr2^2*z^3 - 432*xr2^3*z^3 - 256*z^4 + 192*xr2^2*z^4)*
        G0[0, xr2/(1 + 4*z)])/(3*(-1 + xr2 - 4*z)*(1 + 4*z)^4) + 
      ((-1 - xr2^2 - 16*z - 8*xr2^2*z - 96*z^2 - 4*xr2^2*z^2 - 
         108*xr2^3*z^2 + 108*xr2^4*z^2 - 256*z^3 + 96*xr2^2*z^3 - 
         432*xr2^3*z^3 - 256*z^4 + 192*xr2^2*z^4)*
        G0[0, (1 + 4*z)/(1 - xr2 + 4*z)])/(6*(-1 + xr2 - 4*z)*(1 + 4*z)^4)) + 
    (R3*(-8 + 6*xr2 - 17*xr2^2 - 96*z + 74*xr2*z - 236*xr2^2*z + 
       188*xr2^3*z - 384*z^2 + 304*xr2*z^2 - 672*xr2^2*z^2 - 512*z^3 + 
       416*xr2*z^3)*G0[0, (R2*R3*(1 + 4*z) - R4*(1 + 4*z))/
        (R2*R3*(1 + 4*z) + R4*(1 + 4*z))])/(9*(-1 + xr2 - 4*z)*(1 + 4*z)^3) - 
    ((-1 - xr2^2 - 16*z - 8*xr2^2*z - 96*z^2 - 4*xr2^2*z^2 - 108*xr2^3*z^2 + 
       108*xr2^4*z^2 - 256*z^3 + 96*xr2^2*z^3 - 432*xr2^3*z^3 - 256*z^4 + 
       192*xr2^2*z^4)*G0[0, 1, (R2*(1 + 4*z) - R4*(1 + 4*z))/
        (R13*R2*(R13 + R13*R3))])/(3*(-1 + xr2 - 4*z)*(1 + 4*z)^4) - 
    ((-1 - xr2^2 - 16*z - 8*xr2^2*z - 96*z^2 - 4*xr2^2*z^2 - 108*xr2^3*z^2 + 
       108*xr2^4*z^2 - 256*z^3 + 96*xr2^2*z^3 - 432*xr2^3*z^3 - 256*z^4 + 
       192*xr2^2*z^4)*G0[0, 1, (R13*R2*(R13 - R13*R3))/
        (R2*(1 + 4*z) + R4*(1 + 4*z))])/(3*(-1 + xr2 - 4*z)*(1 + 4*z)^4) + 
    ((-1 - xr2^2 - 16*z - 8*xr2^2*z - 96*z^2 - 4*xr2^2*z^2 - 108*xr2^3*z^2 + 
       108*xr2^4*z^2 - 256*z^3 + 96*xr2^2*z^3 - 432*xr2^3*z^3 - 256*z^4 + 
       192*xr2^2*z^4)*G0[0, 1, (R2*(1 + 4*z) + R4*(1 + 4*z))/
        (R13*R2*(R13 + R13*R3))])/(3*(-1 + xr2 - 4*z)*(1 + 4*z)^4) + 
    ((-1 - xr2^2 - 16*z - 8*xr2^2*z - 96*z^2 - 4*xr2^2*z^2 - 108*xr2^3*z^2 + 
       108*xr2^4*z^2 - 256*z^3 + 96*xr2^2*z^3 - 432*xr2^3*z^3 - 256*z^4 + 
       192*xr2^2*z^4)*G0[0, 1, (1 - xr2 + 4*z + R2*R4*(1 + 4*z))/
        (1 + 4*z + R3*(1 + 4*z))])/(3*(-1 + xr2 - 4*z)*(1 + 4*z)^4)), 
 "c_{L;q}^{(2),[2]}" -> 
  Cf*Nh*(-1/9*((-1 + xr2)*(-6 + 31*xr2 - 25*xr2^2 - 72*z + 308*xr2*z - 
        578*xr2^2*z + 372*xr2^3*z - 288*z^2 + 976*xr2*z^2 - 1912*xr2^2*z^2 - 
        384*z^3 + 960*xr2*z^3))/(R2*R4*(-1 + xr2 - 4*z)*(1 + 4*z)^3) + 
    G0[0, (R13*R2 - R13*R4)/(R13*R2 + R13*R4)]*
     ((-4*xr2^2*z^2*(2 - 9*xr2 + 6*xr2^2 + 16*z - 36*xr2*z + 32*z^2))/
       ((-1 + xr2 - 4*z)^2*(1 + 4*z)^3) + 
      (12*xr2^3*z^2*G0[0, (R13 - R13*R3)/(R13 + R13*R3)])/(1 + 4*z)^4 + 
      (24*xr2^3*z^2*G0[0, xr2/(1 + 4*z)])/(1 + 4*z)^4 + 
      (12*xr2^3*z^2*G0[0, (1 + 4*z)/(1 - xr2 + 4*z)])/(1 + 4*z)^4) + 
    (2*R3*xr2*(-1 - 4*z + 22*xr2*z)*G0[0, (R2*R3*(1 + 4*z) - R4*(1 + 4*z))/
        (R2*R3*(1 + 4*z) + R4*(1 + 4*z))])/(3*(1 + 4*z)^3) - 
    (24*xr2^3*z^2*G0[0, 1, (R2*(1 + 4*z) - R4*(1 + 4*z))/
        (R13*R2*(R13 + R13*R3))])/(1 + 4*z)^4 - 
    (24*xr2^3*z^2*G0[0, 1, (R13*R2*(R13 - R13*R3))/(R2*(1 + 4*z) + 
         R4*(1 + 4*z))])/(1 + 4*z)^4 + 
    (24*xr2^3*z^2*G0[0, 1, (R2*(1 + 4*z) + R4*(1 + 4*z))/
        (R13*R2*(R13 + R13*R3))])/(1 + 4*z)^4 + 
    (24*xr2^3*z^2*G0[0, 1, (1 - xr2 + 4*z + R2*R4*(1 + 4*z))/
        (1 + 4*z + R3*(1 + 4*z))])/(1 + 4*z)^4), 
 "c_{3;q}^{(2),[2]}" -> 
  Cf*Nh*(-1/108*((-1 + xr2)*(265 - 607*xr2 + 778*xr2^2 - 436*xr2^3 + 4240*z - 
        7750*xr2*z + 7460*xr2^2*z - 3704*xr2^3*z + 1200*xr2^4*z + 25440*z^2 - 
        34728*xr2*z^2 + 22336*xr2^2*z^2 - 7840*xr2^3*z^2 + 67840*z^3 - 
        61216*xr2*z^3 + 19776*xr2^2*z^3 + 67840*z^4 - 29824*xr2*z^4))/
      (R2*R4*(-1 + xr2 - 4*z)^2*(1 + 4*z)^2) + 
    G0[0, (R13*R2 - R13*R4)/(R13*R2 + R13*R4)]*
     (-1/6*(-1 + 3*xr2^2 - 2*xr2^3 - 16*z + 24*xr2^2*z - 8*xr2^3*z - 96*z^2 + 
         66*xr2^2*z^2 - 36*xr2^3*z^2 + 24*xr2^4*z^2 - 256*z^3 + 
         144*xr2^2*z^3 - 144*xr2^3*z^3 - 256*z^4 + 288*xr2^2*z^4)/
        ((-1 + xr2 - 4*z)^3*(1 + 4*z)) + 
      ((-1 - xr2^2 - 12*z - 4*xr2^2*z - 48*z^2 + 12*xr2^3*z^2 - 64*z^3)*
        G0[0, (R13 - R13*R3)/(R13 + R13*R3)])/(6*(-1 + xr2 - 4*z)*
        (1 + 4*z)^2) + ((-1 - xr2^2 - 12*z - 4*xr2^2*z - 48*z^2 + 
         12*xr2^3*z^2 - 64*z^3)*G0[0, xr2/(1 + 4*z)])/
       (3*(-1 + xr2 - 4*z)*(1 + 4*z)^2) + 
      ((-1 - xr2^2 - 12*z - 4*xr2^2*z - 48*z^2 + 12*xr2^3*z^2 - 64*z^3)*
        G0[0, (1 + 4*z)/(1 - xr2 + 4*z)])/(6*(-1 + xr2 - 4*z)*(1 + 4*z)^2)) + 
    (R3*(-11 + 6*xr2 - 14*xr2^2 - 132*z + 68*xr2*z - 80*xr2^2*z + 
       50*xr2^3*z - 528*z^2 + 256*xr2*z^2 - 96*xr2^2*z^2 - 704*z^3 + 
       320*xr2*z^3)*G0[0, (R2*R3*(1 + 4*z) - R4*(1 + 4*z))/
        (R2*R3*(1 + 4*z) + R4*(1 + 4*z))])/(9*(-1 + xr2 - 4*z)*(1 + 4*z)^2) - 
    ((-1 - xr2^2 - 12*z - 4*xr2^2*z - 48*z^2 + 12*xr2^3*z^2 - 64*z^3)*
      G0[0, 1, (R2*(1 + 4*z) - R4*(1 + 4*z))/(R13*R2*(R13 + R13*R3))])/
     (3*(-1 + xr2 - 4*z)*(1 + 4*z)^2) - 
    ((-1 - xr2^2 - 12*z - 4*xr2^2*z - 48*z^2 + 12*xr2^3*z^2 - 64*z^3)*
      G0[0, 1, (R13*R2*(R13 - R13*R3))/(R2*(1 + 4*z) + R4*(1 + 4*z))])/
     (3*(-1 + xr2 - 4*z)*(1 + 4*z)^2) + 
    ((-1 - xr2^2 - 12*z - 4*xr2^2*z - 48*z^2 + 12*xr2^3*z^2 - 64*z^3)*
      G0[0, 1, (R2*(1 + 4*z) + R4*(1 + 4*z))/(R13*R2*(R13 + R13*R3))])/
     (3*(-1 + xr2 - 4*z)*(1 + 4*z)^2) + 
    ((-1 - xr2^2 - 12*z - 4*xr2^2*z - 48*z^2 + 12*xr2^3*z^2 - 64*z^3)*
      G0[0, 1, (1 - xr2 + 4*z + R2*R4*(1 + 4*z))/(1 + 4*z + R3*(1 + 4*z))])/
     (3*(-1 + xr2 - 4*z)*(1 + 4*z)^2))}


==> anc/cis_NNLO_q3itint.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;q}^{(2),[3]}" -> 
  Cf^2*((3*Sqrt[3]*Pi*R1*R5*(2 - 5*xr3 - 7*xr3^2 + 133*xr3^3 - 285*xr3^4 + 
        162*xr3^5 + 90*z - 179*xr3*z - 170*xr3^2*z + 2331*xr3^3*z - 
        2677*xr3^4*z + 160*xr3^5*z + 1620*z^2 - 2394*xr3*z^2 - 
        1188*xr3^2*z^2 + 9577*xr3^3*z^2 - 947*xr3^4*z^2 + 6*xr3^5*z^2 + 
        14580*z^3 - 14094*xr3*z^3 - 486*xr3^2*z^3 - 6227*xr3^3*z^3 + 
        549*xr3^4*z^3 + 8*xr3^5*z^3 + 65610*z^4 - 29889*xr3*z^4 + 
        13851*xr3^2*z^4 - 5166*xr3^3*z^4 + 118098*z^5 + 6561*xr3*z^5 - 
        648*xr3^3*z^5)*gsc[(xr3*z)/(1 - xr3 + 9*z), z])/
      (5*xr3*(-1 + xr3 - 9*z)*(1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(1 - 3*xr3 + 18*xr3^2 - 61*xr3^3 + 75*xr3^4 - 30*xr3^5 + 
        63*z - 164*xr3*z + 834*xr3^2*z - 2293*xr3^3*z + 2070*xr3^4*z - 
        270*xr3^5*z - 360*xr3^6*z + 120*xr3^7*z + 1701*z^2 - 3753*xr3*z^2 + 
        15661*xr3^2*z^2 - 33164*xr3^3*z^2 + 19475*xr3^4*z^2 + 
        2810*xr3^5*z^2 - 3930*xr3^6*z^2 + 300*xr3^7*z^2 + 25515*z^3 - 
        46170*xr3*z^3 + 150705*xr3^2*z^3 - 225954*xr3^3*z^3 + 
        66600*xr3^4*z^3 + 28770*xr3^5*z^3 - 6570*xr3^6*z^3 + 240*xr3^7*z^3 + 
        229635*z^4 - 324405*xr3*z^4 + 766260*xr3^2*z^4 - 695709*xr3^3*z^4 + 
        42525*xr3^4*z^4 + 31840*xr3^5*z^4 - 3270*xr3^6*z^4 + 60*xr3^7*z^4 + 
        1240029*z^5 - 1259712*xr3*z^5 + 1857492*xr3^2*z^5 - 
        712233*xr3^3*z^5 + 36450*xr3^4*z^5 + 4500*xr3^5*z^5 - 270*xr3^6*z^5 + 
        3720087*z^6 - 2302911*xr3*z^6 + 1449981*xr3^2*z^6 - 
        170586*xr3^3*z^6 + 32805*xr3^4*z^6 - 1620*xr3^5*z^6 + 4782969*z^7 - 
        1062882*xr3*z^7 + 59049*xr3^2*z^7)*INT[24])/
      (10*xr3^2*(-1 + xr3 - 9*z)*(1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z)^2) + 
     (Sqrt[3]*Pi*(-4 + 12*xr3 - 72*xr3^2 + 204*xr3^3 - 120*xr3^4 - 
        204*xr3^5 + 232*xr3^6 - 12*xr3^7 - 36*xr3^8 - 288*z + 760*xr3*z - 
        3976*xr3^2*z + 9554*xr3^3*z - 4670*xr3^4*z - 6048*xr3^5*z + 
        5140*xr3^6*z - 396*xr3^7*z - 76*xr3^8*z - 9072*z^2 + 20664*xr3*z^2 - 
        92232*xr3^2*z^2 + 182110*xr3^3*z^2 - 71175*xr3^4*z^2 - 
        64232*xr3^5*z^2 + 37144*xr3^6*z^2 - 3472*xr3^7*z^2 + 180*xr3^8*z^2 - 
        163296*z^3 + 312984*xr3*z^3 - 1156680*xr3^2*z^3 + 1791900*xr3^3*z^3 - 
        529335*xr3^4*z^3 - 281756*xr3^5*z^3 + 96044*xr3^6*z^3 - 
        8300*xr3^7*z^3 + 220*xr3^8*z^3 - 1837080*z^4 + 2857680*xr3*z^4 - 
        8368920*xr3^2*z^4 + 9451080*xr3^3*z^4 - 1936710*xr3^4*z^4 - 
        403920*xr3^5*z^4 + 80280*xr3^6*z^4 - 3420*xr3^7*z^4 - 13226976*z^5 + 
        15798888*xr3*z^5 - 34169688*xr3^2*z^5 + 24606666*xr3^3*z^5 - 
        3105540*xr3^4*z^5 + 24300*xr3^5*z^5 - 3240*xr3^6*z^5 - 59521392*z^6 + 
        49601160*xr3*z^6 - 69441624*xr3^2*z^6 + 23396526*xr3^3*z^6 - 
        2066715*xr3^4*z^6 + 247860*xr3^5*z^6 - 153055008*z^7 + 
        72275976*xr3*z^7 - 46766808*xr3^2*z^7 + 2361960*xr3^3*z^7 - 
        885735*xr3^4*z^7 - 172186884*z^8 + 19131876*xr3*z^8)*INT[45])/
      (10*xr3^2*(-1 + xr3 - 9*z)^2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-1 + 3*xr3 - 18*xr3^2 + 71*xr3^3 - 60*xr3^4 - 210*xr3^5 + 
        575*xr3^6 - 540*xr3^7 + 180*xr3^8 - 72*z + 190*xr3*z - 994*xr3^2*z + 
        3281*xr3^3*z - 2145*xr3^4*z - 6195*xr3^5*z + 11605*xr3^6*z - 
        6150*xr3^7*z + 480*xr3^8*z - 2268*z^2 + 5166*xr3*z^2 - 
        23058*xr3^2*z^2 + 61385*xr3^3*z^2 - 28650*xr3^4*z^2 - 
        65270*xr3^5*z^2 + 69730*xr3^6*z^2 - 12510*xr3^7*z^2 + 420*xr3^8*z^2 - 
        40824*z^3 + 78246*xr3*z^3 - 289170*xr3^2*z^3 + 587475*xr3^3*z^3 - 
        168810*xr3^4*z^3 - 282220*xr3^5*z^3 + 111710*xr3^6*z^3 - 
        8250*xr3^7*z^3 + 120*xr3^8*z^3 - 459270*z^4 + 714420*xr3*z^4 - 
        2092230*xr3^2*z^4 + 2960145*xr3^3*z^4 - 366660*xr3^4*z^4 - 
        393120*xr3^5*z^4 + 43695*xr3^6*z^4 - 1350*xr3^7*z^4 - 3306744*z^5 + 
        3949722*xr3*z^5 - 8542422*xr3^2*z^5 + 7050159*xr3^3*z^5 - 
        18225*xr3^4*z^5 + 1215*xr3^5*z^5 - 9315*xr3^6*z^5 - 14880348*z^6 + 
        12400290*xr3*z^6 - 17360406*xr3^2*z^6 + 5242239*xr3^3*z^6 - 
        371790*xr3^4*z^6 + 145800*xr3^5*z^6 - 38263752*z^7 + 
        18068994*xr3*z^7 - 11691702*xr3^2*z^7 + 295245*xr3^3*z^7 - 
        393660*xr3^4*z^7 - 43046721*z^8 + 4782969*xr3*z^8)*INT[46])/
      (10*xr3^2*(-1 + xr3 - 9*z)^2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-1 + xr3 - 15*xr3^2 + 10*xr3^3 + 50*xr3^4 - 42*xr3^5 - 
        18*xr3^6 - 54*z + 46*xr3*z - 560*xr3^2*z + 305*xr3^3*z + 
        980*xr3^4*z - 538*xr3^5*z - 38*xr3^6*z - 1215*z^2 + 855*xr3*z^2 - 
        8010*xr3^2*z^2 + 3370*xr3^3*z^2 + 5470*xr3^4*z^2 - 1550*xr3^5*z^2 - 
        30*xr3^6*z^2 - 14580*z^3 + 8100*xr3*z^3 - 53460*xr3^2*z^3 + 
        15660*xr3^3*z^3 + 6070*xr3^4*z^3 - 930*xr3^5*z^3 - 10*xr3^6*z^3 - 
        98415*z^4 + 40095*xr3*z^4 - 156735*xr3^2*z^4 + 24300*xr3^3*z^4 - 
        2520*xr3^4*z^4 + 560*xr3^5*z^4 + 40*xr3^6*z^4 - 354294*z^5 + 
        91854*xr3*z^5 - 131220*xr3^2*z^5 - 3645*xr3^3*z^5 - 4050*xr3^4*z^5 + 
        148*xr3^5*z^5 + 72*xr3^6*z^5 - 531441*z^6 + 59049*xr3*z^6 - 
        288*xr3^5*z^6 + 32*xr3^6*z^6)*INT[47])/(10*xr3^2*(1 + 9*z)^4*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*R6*(-1 + xr3 - 15*xr3^2 + 30*xr3^3 - 45*z + 35*xr3*z - 
        421*xr3^2*z + 603*xr3^3*z - 810*z^2 + 450*xr3*z^2 - 4079*xr3^2*z^2 + 
        3573*xr3^3*z^2 + 32*xr3^4*z^2 - 4*xr3^5*z^2 - 7290*z^3 + 
        2430*xr3*z^3 - 14877*xr3^2*z^3 + 5261*xr3^3*z^3 + 312*xr3^4*z^3 + 
        8*xr3^5*z^3 - 32805*z^4 + 3645*xr3*z^4 - 12150*xr3^2*z^4 + 
        657*xr3^3*z^4 + 208*xr3^4*z^4 + 28*xr3^5*z^4 - 59049*z^5 - 
        6561*xr3*z^5 - 1458*xr3^2*z^5 - 324*xr3^3*z^5 - 72*xr3^4*z^5 + 
        16*xr3^5*z^5)*INT[48])/(10*xr3^2*(1 + 9*z)^3*(-1 + xr3 - 9*z + 
        xr3*z)) + (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 
        110*xr3^2*z + 36*xr3^3*z - 24*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 
        524*xr3^2*z^2 + 360*xr3^3*z^2 - 36*xr3^4*z^2 + 6318*z^3 - 
        6102*xr3*z^3 + 200*xr3^2*z^3 + 324*xr3^3*z^3 - 12*xr3^4*z^3 + 
        16038*z^4 - 5346*xr3*z^4 + 198*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[1, 24])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (2*Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 119*xr3^2*z + 
        9*xr3^3*z - 6*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 692*xr3^2*z^2 + 
        90*xr3^3*z^2 - 9*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        1037*xr3^2*z^3 + 81*xr3^3*z^3 - 3*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 684*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[1, 45])/((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 110*xr3^2*z + 
        36*xr3^3*z - 24*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 524*xr3^2*z^2 + 
        360*xr3^3*z^2 - 36*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        200*xr3^2*z^3 + 324*xr3^3*z^3 - 12*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 198*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[1, 46])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[1, 47])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (2*Sqrt[3]*Pi*xr3^2*z*(3 - 9*xr3 + 6*xr3^2 + 56*z - 90*xr3*z + 
        9*xr3^2*z + 279*z^2 - 81*xr3*z^2 + 3*xr3^2*z^2 + 162*z^3)*INT[2, 46])/
      ((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 110*xr3^2*z + 
        36*xr3^3*z - 24*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 524*xr3^2*z^2 + 
        360*xr3^3*z^2 - 36*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        200*xr3^2*z^3 + 324*xr3^3*z^3 - 12*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 198*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 24])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 116*xr3^2*z + 
        18*xr3^3*z - 12*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 636*xr3^2*z^2 + 
        180*xr3^3*z^2 - 18*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        758*xr3^2*z^3 + 162*xr3^3*z^3 - 6*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 522*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 45])/((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 116*xr3^2*z + 
        18*xr3^3*z - 12*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 636*xr3^2*z^2 + 
        180*xr3^3*z^2 - 18*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        758*xr3^2*z^3 + 162*xr3^3*z^3 - 6*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 522*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 46])/((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 110*xr3^2*z + 
        36*xr3^3*z - 24*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 524*xr3^2*z^2 + 
        360*xr3^3*z^2 - 36*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        200*xr3^2*z^3 + 324*xr3^3*z^3 - 12*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 198*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[11, 45])/((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[11, 46])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[11, 47])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[21, 48])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[31, 48])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-1 + xr3)*z*(12 + 207*xr3 - 880*xr3^2 + 1265*xr3^3 - 
        610*xr3^4 - 162*xr3^5 + 168*xr3^6 + 648*z + 9418*xr3*z - 
        32272*xr3^2*z + 35808*xr3^3*z - 12522*xr3^4*z - 1440*xr3^5*z + 
        360*xr3^6*z + 14580*z^2 + 172305*xr3*z^2 - 449028*xr3^2*z^2 + 
        352607*xr3^3*z^2 - 78148*xr3^4*z^2 + 252*xr3^5*z^2 + 312*xr3^6*z^2 + 
        174960*z^3 + 1592460*xr3*z^3 - 2855088*xr3^2*z^3 + 
        1339536*xr3^3*z^3 - 142532*xr3^4*z^3 + 528*xr3^5*z^3 + 
        216*xr3^6*z^3 + 1180980*z^4 + 7541505*xr3*z^4 - 7517448*xr3^2*z^4 + 
        1345815*xr3^3*z^4 - 78618*xr3^4*z^4 - 2730*xr3^5*z^4 + 96*xr3^6*z^4 + 
        4251528*z^5 + 15602058*xr3*z^5 - 3989088*xr3^2*z^5 + 
        419904*xr3^3*z^5 + 5454*xr3^4*z^5 - 1728*xr3^5*z^5 + 6377292*z^6 + 
        6082047*xr3*z^6 - 236196*xr3^2*z^6 - 10935*xr3^3*z^6 + 
        7776*xr3^4*z^6)*w0[(xr3*z)/(1 - xr3 + 9*z)])/
      (40*(-1 + xr3 - 9*z)^3*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)^2) - 
     (Sqrt[3]*Pi*(-1 + xr3)*z*(8 + 49*xr3 - 88*xr3^2 - 693*xr3^3 + 
        2062*xr3^4 - 1986*xr3^5 + 648*xr3^6 + 432*z + 2246*xr3*z - 
        3738*xr3^2*z - 17650*xr3^3*z + 37838*xr3^4*z - 20416*xr3^5*z + 
        1288*xr3^6*z + 9720*z^2 + 41535*xr3*z^2 - 63442*xr3^2*z^2 - 
        138677*xr3^3*z^2 + 178724*xr3^4*z^2 - 23204*xr3^5*z^2 + 
        664*xr3^6*z^2 + 116640*z^3 + 390420*xr3*z^3 - 539172*xr3^2*z^3 - 
        218236*xr3^3*z^3 + 34820*xr3^4*z^3 - 2768*xr3^5*z^3 + 56*xr3^6*z^3 + 
        787320*z^4 + 1906335*xr3*z^4 - 2314332*xr3^2*z^4 + 
        1037745*xr3^3*z^4 - 111442*xr3^4*z^4 + 1430*xr3^5*z^4 + 
        32*xr3^6*z^4 + 2834352*z^5 + 4238406*xr3*z^5 - 4188834*xr3^2*z^5 + 
        811134*xr3^3*z^5 - 29394*xr3^4*z^5 - 576*xr3^5*z^5 + 4251528*z^6 + 
        2421009*xr3*z^6 - 1010394*xr3^2*z^6 + 82377*xr3^3*z^6 + 
        2592*xr3^4*z^6)*Derivative[1][w0][(xr3*z)/(1 - xr3 + 9*z)])/
      (40*(-1 + xr3 - 9*z)^4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z))) + 
   Ca*Cf*((-3*Sqrt[3]*Pi*R1*R5*(2 - 5*xr3 - 7*xr3^2 + 133*xr3^3 - 285*xr3^4 + 
        162*xr3^5 + 90*z - 179*xr3*z - 170*xr3^2*z + 2331*xr3^3*z - 
        2677*xr3^4*z + 160*xr3^5*z + 1620*z^2 - 2394*xr3*z^2 - 
        1188*xr3^2*z^2 + 9577*xr3^3*z^2 - 947*xr3^4*z^2 + 6*xr3^5*z^2 + 
        14580*z^3 - 14094*xr3*z^3 - 486*xr3^2*z^3 - 6227*xr3^3*z^3 + 
        549*xr3^4*z^3 + 8*xr3^5*z^3 + 65610*z^4 - 29889*xr3*z^4 + 
        13851*xr3^2*z^4 - 5166*xr3^3*z^4 + 118098*z^5 + 6561*xr3*z^5 - 
        648*xr3^3*z^5)*gsc[(xr3*z)/(1 - xr3 + 9*z), z])/
      (10*xr3*(-1 + xr3 - 9*z)*(1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(1 - 3*xr3 + 18*xr3^2 - 61*xr3^3 + 75*xr3^4 - 30*xr3^5 + 
        63*z - 164*xr3*z + 834*xr3^2*z - 2293*xr3^3*z + 2070*xr3^4*z - 
        270*xr3^5*z - 360*xr3^6*z + 120*xr3^7*z + 1701*z^2 - 3753*xr3*z^2 + 
        15661*xr3^2*z^2 - 33164*xr3^3*z^2 + 19475*xr3^4*z^2 + 
        2810*xr3^5*z^2 - 3930*xr3^6*z^2 + 300*xr3^7*z^2 + 25515*z^3 - 
        46170*xr3*z^3 + 150705*xr3^2*z^3 - 225954*xr3^3*z^3 + 
        66600*xr3^4*z^3 + 28770*xr3^5*z^3 - 6570*xr3^6*z^3 + 240*xr3^7*z^3 + 
        229635*z^4 - 324405*xr3*z^4 + 766260*xr3^2*z^4 - 695709*xr3^3*z^4 + 
        42525*xr3^4*z^4 + 31840*xr3^5*z^4 - 3270*xr3^6*z^4 + 60*xr3^7*z^4 + 
        1240029*z^5 - 1259712*xr3*z^5 + 1857492*xr3^2*z^5 - 
        712233*xr3^3*z^5 + 36450*xr3^4*z^5 + 4500*xr3^5*z^5 - 270*xr3^6*z^5 + 
        3720087*z^6 - 2302911*xr3*z^6 + 1449981*xr3^2*z^6 - 
        170586*xr3^3*z^6 + 32805*xr3^4*z^6 - 1620*xr3^5*z^6 + 4782969*z^7 - 
        1062882*xr3*z^7 + 59049*xr3^2*z^7)*INT[24])/
      (20*xr3^2*(-1 + xr3 - 9*z)*(1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z)^2) - 
     (Sqrt[3]*Pi*(-4 + 12*xr3 - 72*xr3^2 + 204*xr3^3 - 120*xr3^4 - 
        204*xr3^5 + 232*xr3^6 - 12*xr3^7 - 36*xr3^8 - 288*z + 760*xr3*z - 
        3976*xr3^2*z + 9554*xr3^3*z - 4670*xr3^4*z - 6048*xr3^5*z + 
        5140*xr3^6*z - 396*xr3^7*z - 76*xr3^8*z - 9072*z^2 + 20664*xr3*z^2 - 
        92232*xr3^2*z^2 + 182110*xr3^3*z^2 - 71175*xr3^4*z^2 - 
        64232*xr3^5*z^2 + 37144*xr3^6*z^2 - 3472*xr3^7*z^2 + 180*xr3^8*z^2 - 
        163296*z^3 + 312984*xr3*z^3 - 1156680*xr3^2*z^3 + 1791900*xr3^3*z^3 - 
        529335*xr3^4*z^3 - 281756*xr3^5*z^3 + 96044*xr3^6*z^3 - 
        8300*xr3^7*z^3 + 220*xr3^8*z^3 - 1837080*z^4 + 2857680*xr3*z^4 - 
        8368920*xr3^2*z^4 + 9451080*xr3^3*z^4 - 1936710*xr3^4*z^4 - 
        403920*xr3^5*z^4 + 80280*xr3^6*z^4 - 3420*xr3^7*z^4 - 13226976*z^5 + 
        15798888*xr3*z^5 - 34169688*xr3^2*z^5 + 24606666*xr3^3*z^5 - 
        3105540*xr3^4*z^5 + 24300*xr3^5*z^5 - 3240*xr3^6*z^5 - 59521392*z^6 + 
        49601160*xr3*z^6 - 69441624*xr3^2*z^6 + 23396526*xr3^3*z^6 - 
        2066715*xr3^4*z^6 + 247860*xr3^5*z^6 - 153055008*z^7 + 
        72275976*xr3*z^7 - 46766808*xr3^2*z^7 + 2361960*xr3^3*z^7 - 
        885735*xr3^4*z^7 - 172186884*z^8 + 19131876*xr3*z^8)*INT[45])/
      (20*xr3^2*(-1 + xr3 - 9*z)^2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-1 + 3*xr3 - 18*xr3^2 + 71*xr3^3 - 60*xr3^4 - 210*xr3^5 + 
        575*xr3^6 - 540*xr3^7 + 180*xr3^8 - 72*z + 190*xr3*z - 994*xr3^2*z + 
        3281*xr3^3*z - 2145*xr3^4*z - 6195*xr3^5*z + 11605*xr3^6*z - 
        6150*xr3^7*z + 480*xr3^8*z - 2268*z^2 + 5166*xr3*z^2 - 
        23058*xr3^2*z^2 + 61385*xr3^3*z^2 - 28650*xr3^4*z^2 - 
        65270*xr3^5*z^2 + 69730*xr3^6*z^2 - 12510*xr3^7*z^2 + 420*xr3^8*z^2 - 
        40824*z^3 + 78246*xr3*z^3 - 289170*xr3^2*z^3 + 587475*xr3^3*z^3 - 
        168810*xr3^4*z^3 - 282220*xr3^5*z^3 + 111710*xr3^6*z^3 - 
        8250*xr3^7*z^3 + 120*xr3^8*z^3 - 459270*z^4 + 714420*xr3*z^4 - 
        2092230*xr3^2*z^4 + 2960145*xr3^3*z^4 - 366660*xr3^4*z^4 - 
        393120*xr3^5*z^4 + 43695*xr3^6*z^4 - 1350*xr3^7*z^4 - 3306744*z^5 + 
        3949722*xr3*z^5 - 8542422*xr3^2*z^5 + 7050159*xr3^3*z^5 - 
        18225*xr3^4*z^5 + 1215*xr3^5*z^5 - 9315*xr3^6*z^5 - 14880348*z^6 + 
        12400290*xr3*z^6 - 17360406*xr3^2*z^6 + 5242239*xr3^3*z^6 - 
        371790*xr3^4*z^6 + 145800*xr3^5*z^6 - 38263752*z^7 + 
        18068994*xr3*z^7 - 11691702*xr3^2*z^7 + 295245*xr3^3*z^7 - 
        393660*xr3^4*z^7 - 43046721*z^8 + 4782969*xr3*z^8)*INT[46])/
      (20*xr3^2*(-1 + xr3 - 9*z)^2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-1 + xr3 - 15*xr3^2 + 10*xr3^3 + 50*xr3^4 - 42*xr3^5 - 
        18*xr3^6 - 54*z + 46*xr3*z - 560*xr3^2*z + 305*xr3^3*z + 
        980*xr3^4*z - 538*xr3^5*z - 38*xr3^6*z - 1215*z^2 + 855*xr3*z^2 - 
        8010*xr3^2*z^2 + 3370*xr3^3*z^2 + 5470*xr3^4*z^2 - 1550*xr3^5*z^2 - 
        30*xr3^6*z^2 - 14580*z^3 + 8100*xr3*z^3 - 53460*xr3^2*z^3 + 
        15660*xr3^3*z^3 + 6070*xr3^4*z^3 - 930*xr3^5*z^3 - 10*xr3^6*z^3 - 
        98415*z^4 + 40095*xr3*z^4 - 156735*xr3^2*z^4 + 24300*xr3^3*z^4 - 
        2520*xr3^4*z^4 + 560*xr3^5*z^4 + 40*xr3^6*z^4 - 354294*z^5 + 
        91854*xr3*z^5 - 131220*xr3^2*z^5 - 3645*xr3^3*z^5 - 4050*xr3^4*z^5 + 
        148*xr3^5*z^5 + 72*xr3^6*z^5 - 531441*z^6 + 59049*xr3*z^6 - 
        288*xr3^5*z^6 + 32*xr3^6*z^6)*INT[47])/(20*xr3^2*(1 + 9*z)^4*
       (-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*R6*(-1 + xr3 - 15*xr3^2 + 30*xr3^3 - 45*z + 35*xr3*z - 
        421*xr3^2*z + 603*xr3^3*z - 810*z^2 + 450*xr3*z^2 - 4079*xr3^2*z^2 + 
        3573*xr3^3*z^2 + 32*xr3^4*z^2 - 4*xr3^5*z^2 - 7290*z^3 + 
        2430*xr3*z^3 - 14877*xr3^2*z^3 + 5261*xr3^3*z^3 + 312*xr3^4*z^3 + 
        8*xr3^5*z^3 - 32805*z^4 + 3645*xr3*z^4 - 12150*xr3^2*z^4 + 
        657*xr3^3*z^4 + 208*xr3^4*z^4 + 28*xr3^5*z^4 - 59049*z^5 - 
        6561*xr3*z^5 - 1458*xr3^2*z^5 - 324*xr3^3*z^5 - 72*xr3^4*z^5 + 
        16*xr3^5*z^5)*INT[48])/(20*xr3^2*(1 + 9*z)^3*(-1 + xr3 - 9*z + 
        xr3*z)) - (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 
        110*xr3^2*z + 36*xr3^3*z - 24*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 
        524*xr3^2*z^2 + 360*xr3^3*z^2 - 36*xr3^4*z^2 + 6318*z^3 - 
        6102*xr3*z^3 + 200*xr3^2*z^3 + 324*xr3^3*z^3 - 12*xr3^4*z^3 + 
        16038*z^4 - 5346*xr3*z^4 + 198*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[1, 24])/(4*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 119*xr3^2*z + 
        9*xr3^3*z - 6*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 692*xr3^2*z^2 + 
        90*xr3^3*z^2 - 9*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        1037*xr3^2*z^3 + 81*xr3^3*z^3 - 3*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 684*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[1, 45])/((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 110*xr3^2*z + 
        36*xr3^3*z - 24*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 524*xr3^2*z^2 + 
        360*xr3^3*z^2 - 36*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        200*xr3^2*z^3 + 324*xr3^3*z^3 - 12*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 198*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[1, 46])/(4*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[1, 47])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3^2*z*(3 - 9*xr3 + 6*xr3^2 + 56*z - 90*xr3*z + 9*xr3^2*z + 
        279*z^2 - 81*xr3*z^2 + 3*xr3^2*z^2 + 162*z^3)*INT[2, 46])/
      ((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 110*xr3^2*z + 
        36*xr3^3*z - 24*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 524*xr3^2*z^2 + 
        360*xr3^3*z^2 - 36*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        200*xr3^2*z^3 + 324*xr3^3*z^3 - 12*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 198*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 24])/(4*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 116*xr3^2*z + 
        18*xr3^3*z - 12*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 636*xr3^2*z^2 + 
        180*xr3^3*z^2 - 18*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        758*xr3^2*z^3 + 162*xr3^3*z^3 - 6*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 522*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 45])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 116*xr3^2*z + 
        18*xr3^3*z - 12*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 636*xr3^2*z^2 + 
        180*xr3^3*z^2 - 18*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        758*xr3^2*z^3 + 162*xr3^3*z^3 - 6*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 522*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 46])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 73*z - 169*xr3*z + 110*xr3^2*z + 
        36*xr3^3*z - 24*xr3^4*z + 1008*z^2 - 1648*xr3*z^2 + 524*xr3^2*z^2 + 
        360*xr3^3*z^2 - 36*xr3^4*z^2 + 6318*z^3 - 6102*xr3*z^3 + 
        200*xr3^2*z^3 + 324*xr3^3*z^3 - 12*xr3^4*z^3 + 16038*z^4 - 
        5346*xr3*z^4 + 198*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[11, 45])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + 
        xr3*z)) + (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 
        14*xr3^2*z + 180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 
        9*xr3*z^3 + 2*xr3^2*z^3)*INT[11, 46])/(4*(1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[11, 47])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[21, 48])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(2 - 6*xr3 + 6*xr3^2 + 37*z - 61*xr3*z + 14*xr3^2*z + 
        180*z^2 - 64*xr3*z^2 + 10*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 
        2*xr3^2*z^3)*INT[31, 48])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-1 + xr3)*z*(12 + 207*xr3 - 880*xr3^2 + 1265*xr3^3 - 
        610*xr3^4 - 162*xr3^5 + 168*xr3^6 + 648*z + 9418*xr3*z - 
        32272*xr3^2*z + 35808*xr3^3*z - 12522*xr3^4*z - 1440*xr3^5*z + 
        360*xr3^6*z + 14580*z^2 + 172305*xr3*z^2 - 449028*xr3^2*z^2 + 
        352607*xr3^3*z^2 - 78148*xr3^4*z^2 + 252*xr3^5*z^2 + 312*xr3^6*z^2 + 
        174960*z^3 + 1592460*xr3*z^3 - 2855088*xr3^2*z^3 + 
        1339536*xr3^3*z^3 - 142532*xr3^4*z^3 + 528*xr3^5*z^3 + 
        216*xr3^6*z^3 + 1180980*z^4 + 7541505*xr3*z^4 - 7517448*xr3^2*z^4 + 
        1345815*xr3^3*z^4 - 78618*xr3^4*z^4 - 2730*xr3^5*z^4 + 96*xr3^6*z^4 + 
        4251528*z^5 + 15602058*xr3*z^5 - 3989088*xr3^2*z^5 + 
        419904*xr3^3*z^5 + 5454*xr3^4*z^5 - 1728*xr3^5*z^5 + 6377292*z^6 + 
        6082047*xr3*z^6 - 236196*xr3^2*z^6 - 10935*xr3^3*z^6 + 
        7776*xr3^4*z^6)*w0[(xr3*z)/(1 - xr3 + 9*z)])/
      (80*(-1 + xr3 - 9*z)^3*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)^2) + 
     (Sqrt[3]*Pi*(-1 + xr3)*z*(8 + 49*xr3 - 88*xr3^2 - 693*xr3^3 + 
        2062*xr3^4 - 1986*xr3^5 + 648*xr3^6 + 432*z + 2246*xr3*z - 
        3738*xr3^2*z - 17650*xr3^3*z + 37838*xr3^4*z - 20416*xr3^5*z + 
        1288*xr3^6*z + 9720*z^2 + 41535*xr3*z^2 - 63442*xr3^2*z^2 - 
        138677*xr3^3*z^2 + 178724*xr3^4*z^2 - 23204*xr3^5*z^2 + 
        664*xr3^6*z^2 + 116640*z^3 + 390420*xr3*z^3 - 539172*xr3^2*z^3 - 
        218236*xr3^3*z^3 + 34820*xr3^4*z^3 - 2768*xr3^5*z^3 + 56*xr3^6*z^3 + 
        787320*z^4 + 1906335*xr3*z^4 - 2314332*xr3^2*z^4 + 
        1037745*xr3^3*z^4 - 111442*xr3^4*z^4 + 1430*xr3^5*z^4 + 
        32*xr3^6*z^4 + 2834352*z^5 + 4238406*xr3*z^5 - 4188834*xr3^2*z^5 + 
        811134*xr3^3*z^5 - 29394*xr3^4*z^5 - 576*xr3^5*z^5 + 4251528*z^6 + 
        2421009*xr3*z^6 - 1010394*xr3^2*z^6 + 82377*xr3^3*z^6 + 
        2592*xr3^4*z^6)*Derivative[1][w0][(xr3*z)/(1 - xr3 + 9*z)])/
      (80*(-1 + xr3 - 9*z)^4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z))) + 
   Cf*Nh*((Pi*R5*(8 - 6*xr3 + 17*xr3^2 + 224*z - 146*xr3*z + 372*xr3^2*z - 
        188*xr3^3*z + 2160*z^2 - 1176*xr3*z^2 + 2226*xr3^2*z^2 - 
        376*xr3^3*z^2 + 7776*z^3 - 3186*xr3*z^3 + 2348*xr3^2*z^3 - 
        188*xr3^3*z^3 + 5832*z^4 - 486*xr3*z^4 + 477*xr3^2*z^4)*
       gsc[(xr3*z)/(1 - xr3 + 9*z), z])/(Sqrt[3]*R1*(1 + 9*z)^3*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Pi*(1 + xr3^2 + 37*z + 21*xr3^2*z + 522*z^2 + 126*xr3^2*z^2 + 
        108*xr3^3*z^2 - 108*xr3^4*z^2 + 3402*z^3 + 82*xr3^2*z^3 + 
        1008*xr3^3*z^3 - 108*xr3^4*z^3 + 9477*z^4 - 711*xr3^2*z^4 + 
        324*xr3^3*z^4 + 6561*z^5 + 81*xr3^2*z^5)*INT[45])/
      (2*Sqrt[3]*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Pi*(-1 + xr3)*(-26 + 140*xr3 - 368*xr3^2 + 592*xr3^3 - 578*xr3^4 + 
        308*xr3^5 - 68*xr3^6 - 1734*z + 8287*xr3*z - 19731*xr3^2*z + 
        29537*xr3^3*z - 27837*xr3^4*z + 15708*xr3^5*z - 4982*xr3^6*z + 
        752*xr3^7*z - 50344*z^2 + 210280*xr3*z^2 - 447408*xr3^2*z^2 + 
        608306*xr3^3*z^2 - 517764*xr3^4*z^2 + 256066*xr3^5*z^2 - 
        64296*xr3^6*z^2 + 5160*xr3^7*z^2 - 831096*z^3 + 2974524*xr3*z^3 - 
        5553872*xr3^2*z^3 + 6630520*xr3^3*z^3 - 4730698*xr3^4*z^3 + 
        1775960*xr3^5*z^3 - 278458*xr3^6*z^3 + 13120*xr3^7*z^3 - 
        8539020*z^4 + 25510464*xr3*z^4 - 40749160*xr3^2*z^4 + 
        40685390*xr3^3*z^4 - 22182140*xr3^4*z^4 + 5512342*xr3^5*z^4 - 
        538052*xr3^6*z^4 + 15920*xr3^7*z^4 - 56071764*z^5 + 
        134872290*xr3*z^5 - 177500502*xr3^2*z^5 + 137918406*xr3^3*z^5 - 
        51464736*xr3^4*z^5 + 8197596*xr3^5*z^5 - 513066*xr3^6*z^5 + 
        9360*xr3^7*z^5 - 231839496*z^6 + 426080088*xr3*z^6 - 
        435577824*xr3^2*z^6 + 238329486*xr3^3*z^6 - 57918612*xr3^4*z^6 + 
        5977726*xr3^5*z^6 - 233744*xr3^6*z^6 + 2152*xr3^7*z^6 - 
        568287576*z^7 + 735750540*xr3*z^7 - 531942552*xr3^2*z^7 + 
        191295432*xr3^3*z^7 - 30244590*xr3^4*z^7 + 1961136*xr3^5*z^7 - 
        39654*xr3^6*z^7 - 719571114*z^8 + 571830516*xr3*z^8 - 
        263017368*xr3^2*z^8 + 60829218*xr3^3*z^8 - 6060906*xr3^4*z^8 + 
        203958*xr3^5*z^8 - 334807830*z^9 + 122762871*xr3*z^9 - 
        31591215*xr3^2*z^9 + 4153113*xr3^3*z^9 - 212139*xr3^4*z^9)*
       w0[(xr3*z)/(1 - xr3 + 9*z)])/(24*Sqrt[3]*(-1 + xr3 - 9*z)^3*(1 + z)*
       (1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)^3) + 
     (Pi*(-1 + xr3)*xr3*z*(-223 + 1378*xr3 - 3904*xr3^2 + 6296*xr3^3 - 
        5899*xr3^4 + 2974*xr3^5 - 622*xr3^6 - 14392*z + 78676*xr3*z - 
        199590*xr3^2*z + 293602*xr3^3*z - 260602*xr3^4*z + 138186*xr3^5*z - 
        42336*xr3^6*z + 6456*xr3^7*z - 400932*z^2 + 1905516*xr3*z^2 - 
        4256196*xr3^2*z^2 + 5559954*xr3^3*z^2 - 4367418*xr3^4*z^2 + 
        1983594*xr3^5*z^2 - 450342*xr3^6*z^2 + 25824*xr3^7*z^2 - 
        6273288*z^3 + 25325460*xr3*z^3 - 48639610*xr3^2*z^3 + 
        54170278*xr3^3*z^3 - 34400406*xr3^4*z^3 + 11001022*xr3^5*z^3 - 
        1222192*xr3^6*z^3 + 38736*xr3^7*z^3 - 59960250*z^4 + 
        198987840*xr3*z^4 - 317053080*xr3^2*z^4 + 281504646*xr3^3*z^4 - 
        125511516*xr3^4*z^4 + 21467010*xr3^5*z^4 - 1378554*xr3^6*z^4 + 
        25824*xr3^7*z^4 - 355291272*z^5 + 922292892*xr3*z^5 - 
        1147843386*xr3^2*z^5 + 718336350*xr3^3*z^5 - 176476950*xr3^4*z^5 + 
        17804118*xr3^5*z^5 - 683952*xr3^6*z^5 + 6456*xr3^7*z^5 - 
        1254909348*z^6 + 2340466164*xr3*z^6 - 2017711620*xr3^2*z^6 + 
        690600654*xr3^3*z^6 - 100662750*xr3^4*z^6 + 6101622*xr3^5*z^6 - 
        118962*xr3^6*z^6 - 2342591928*z^7 + 2616815484*xr3*z^7 - 
        1131470694*xr3^2*z^7 + 228598362*xr3^3*z^7 - 20046042*xr3^4*z^7 + 
        611874*xr3^5*z^7 - 1640558367*z^8 + 526126590*xr3*z^8 - 
        122821920*xr3^2*z^8 + 14289858*xr3^3*z^8 - 636417*xr3^4*z^8)*
       Derivative[1][w0][(xr3*z)/(1 - xr3 + 9*z)])/
      (72*Sqrt[3]*(-1 + xr3 - 9*z)^4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)^
        3)), "c_{L;q}^{(2),[3]}" -> 
  Cf^2*((Sqrt[3]*Pi*R1*R5*(24 + 6*xr3^2 + 216*xr3^3 - 570*xr3^4 + 324*xr3^5 + 
        1080*z - 48*xr3*z + 215*xr3^2*z + 3787*xr3^3*z - 5354*xr3^4*z + 
        320*xr3^5*z + 19440*z^2 - 1728*xr3*z^2 + 2914*xr3^2*z^2 + 
        15534*xr3^3*z^2 - 1894*xr3^4*z^2 + 12*xr3^5*z^2 + 174960*z^3 - 
        23328*xr3*z^3 + 17928*xr3^2*z^3 - 10789*xr3^3*z^3 + 1098*xr3^4*z^3 + 
        16*xr3^5*z^3 + 787320*z^4 - 139968*xr3*z^4 + 44712*xr3^2*z^4 - 
        11952*xr3^3*z^4 + 1417176*z^5 - 314928*xr3*z^5 + 18225*xr3^2*z^5 - 
        1296*xr3^3*z^5)*gsc[(xr3*z)/(1 - xr3 + 9*z), z])/
      (5*xr3*(-1 + xr3 - 9*z)*(1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z)) + 
     (Pi*(12 - 6*xr3 + 6*xr3^2 - 102*xr3^3 + 150*xr3^4 - 60*xr3^5 + 756*z - 
        378*xr3*z + 343*xr3^2*z - 3831*xr3^3*z + 4125*xr3^4*z - 535*xr3^5*z - 
        720*xr3^6*z + 240*xr3^7*z + 20412*z^2 - 10206*xr3*z^2 + 
        8237*xr3^2*z^2 - 55388*xr3^3*z^2 + 38455*xr3^4*z^2 + 5750*xr3^5*z^2 - 
        7860*xr3^6*z^2 + 600*xr3^7*z^2 + 306180*z^3 - 153090*xr3*z^3 + 
        107010*xr3^2*z^3 - 378088*xr3^3*z^3 + 127170*xr3^4*z^3 + 
        58690*xr3^5*z^3 - 13140*xr3^6*z^3 + 480*xr3^7*z^3 + 2755620*z^4 - 
        1377810*xr3*z^4 + 803520*xr3^2*z^4 - 1180098*xr3^3*z^4 + 
        53480*xr3^4*z^4 + 67360*xr3^5*z^4 - 6540*xr3^6*z^4 + 120*xr3^7*z^4 + 
        14880348*z^5 - 7440174*xr3*z^5 + 3419739*xr3^2*z^5 - 
        1345491*xr3^3*z^5 + 18765*xr3^4*z^5 + 10845*xr3^5*z^5 - 
        540*xr3^6*z^5 + 44641044*z^6 - 22320522*xr3*z^6 + 7328637*xr3^2*z^6 - 
        807732*xr3^3*z^6 + 103275*xr3^4*z^6 - 4050*xr3^5*z^6 + 57395628*z^7 - 
        28697814*xr3*z^7 + 5432508*xr3^2*z^7 - 459270*xr3^3*z^7 + 
        14580*xr3^4*z^7)*INT[24])/(10*Sqrt[3]*xr3^2*(-1 + xr3 - 9*z)*
       (1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z)^2) + 
     (Pi*(-48 + 24*xr3 - 24*xr3^2 + 408*xr3^3 - 360*xr3^4 - 408*xr3^5 + 
        504*xr3^6 - 24*xr3^7 - 72*xr3^8 - 3456*z + 1680*xr3*z - 
        1612*xr3^2*z + 18948*xr3^3*z - 13560*xr3^4*z - 12036*xr3^5*z + 
        10980*xr3^6*z - 792*xr3^7*z - 152*xr3^8*z - 108864*z^2 + 
        51408*xr3*z^2 - 46424*xr3^2*z^2 + 357220*xr3^3*z^2 - 
        196790*xr3^4*z^2 - 127214*xr3^5*z^2 + 77248*xr3^6*z^2 - 
        6944*xr3^7*z^2 + 360*xr3^8*z^2 - 1959552*z^3 + 898128*xr3*z^3 - 
        744660*xr3^2*z^3 + 3463280*xr3^3*z^3 - 1350085*xr3^4*z^3 - 
        558832*xr3^5*z^3 + 191918*xr3^6*z^3 - 16600*xr3^7*z^3 + 
        440*xr3^8*z^3 - 22044960*z^4 + 9797760*xr3*z^4 - 7212240*xr3^2*z^4 + 
        17901360*xr3^3*z^4 - 4239360*xr3^4*z^4 - 851580*xr3^5*z^4 + 
        167220*xr3^6*z^4 - 6840*xr3^7*z^4 - 158723712*z^5 + 
        68339376*xr3*z^5 - 42518196*xr3^2*z^5 + 45487332*xr3^3*z^5 - 
        4823550*xr3^4*z^5 - 199260*xr3^5*z^5 - 5670*xr3^6*z^5 - 
        714256704*z^6 + 297606960*xr3*z^6 - 144394488*xr3^2*z^6 + 
        44489412*xr3^3*z^6 - 2806650*xr3^4*z^6 + 561330*xr3^5*z^6 - 
        1836660096*z^7 + 739765872*xr3*z^7 - 238794156*xr3^2*z^7 + 
        19158120*xr3^3*z^7 - 2919645*xr3^4*z^7 - 2066242608*z^8 + 
        803538792*xr3*z^8 - 106288200*xr3^2*z^8 + 4723920*xr3^3*z^8)*INT[45])/
      (10*Sqrt[3]*xr3^2*(-1 + xr3 - 9*z)^2*(1 + 9*z)^4*
       (-1 + xr3 - 9*z + xr3*z)) - 
     (Pi*(-12 + 6*xr3 - 6*xr3^2 + 102*xr3^3 - 150*xr3^4 - 300*xr3^5 + 
        1080*xr3^6 - 1080*xr3^7 + 360*xr3^8 - 864*z + 420*xr3*z - 
        403*xr3^2*z + 4737*xr3^3*z - 5370*xr3^4*z - 9155*xr3^5*z + 
        21975*xr3^6*z - 12300*xr3^7*z + 960*xr3^8*z - 27216*z^2 + 
        12852*xr3*z^2 - 11606*xr3^2*z^2 + 89290*xr3^3*z^2 - 71780*xr3^4*z^2 - 
        101640*xr3^5*z^2 + 134280*xr3^6*z^2 - 25020*xr3^7*z^2 + 
        840*xr3^8*z^2 - 489888*z^3 + 224532*xr3*z^3 - 186165*xr3^2*z^3 + 
        865145*xr3^3*z^3 - 421570*xr3^4*z^3 - 481450*xr3^5*z^3 + 
        226110*xr3^6*z^3 - 16500*xr3^7*z^3 + 240*xr3^8*z^3 - 5511240*z^4 + 
        2449440*xr3*z^4 - 1803060*xr3^2*z^4 + 4463190*xr3^3*z^4 - 
        884070*xr3^4*z^4 - 817560*xr3^5*z^4 + 89640*xr3^6*z^4 - 
        2700*xr3^7*z^4 - 39680928*z^5 + 17084844*xr3*z^5 - 
        10629549*xr3^2*z^5 + 11262483*xr3^3*z^5 + 221130*xr3^4*z^5 - 
        64395*xr3^5*z^5 - 23085*xr3^6*z^5 - 178564176*z^6 + 
        74401740*xr3*z^6 - 36098622*xr3^2*z^6 + 10630278*xr3^3*z^6 - 
        291600*xr3^4*z^6 + 364500*xr3^5*z^6 - 459165024*z^7 + 
        184941468*xr3*z^7 - 59698539*xr3^2*z^7 + 3903795*xr3^3*z^7 - 
        1246590*xr3^4*z^7 - 516560652*z^8 + 200884698*xr3*z^8 - 
        26572050*xr3^2*z^8 + 1180980*xr3^3*z^8)*INT[46])/
      (10*Sqrt[3]*xr3^2*(-1 + xr3 - 9*z)^2*(1 + 9*z)^4*
       (-1 + xr3 - 9*z + xr3*z)) - 
     (Pi*(-12 - 18*xr3 - 30*xr3^2 + 60*xr3^3 + 120*xr3^4 - 84*xr3^5 - 
        36*xr3^6 - 648*z - 768*xr3*z - 1075*xr3^2*z + 1735*xr3^3*z + 
        2310*xr3^4*z - 1076*xr3^5*z - 76*xr3^6*z - 14580*z^2 - 
        12690*xr3*z^2 - 14450*xr3^2*z^2 + 17640*xr3^3*z^2 + 12360*xr3^4*z^2 - 
        3100*xr3^5*z^2 - 60*xr3^6*z^2 - 174960*z^3 - 97200*xr3*z^3 - 
        86850*xr3^2*z^3 + 70490*xr3^3*z^3 + 10980*xr3^4*z^3 - 
        1860*xr3^5*z^3 - 20*xr3^6*z^3 - 1180980*z^4 - 284310*xr3*z^4 - 
        206550*xr3^2*z^4 + 73440*xr3^3*z^4 - 6480*xr3^4*z^4 + 
        1120*xr3^5*z^4 + 80*xr3^6*z^4 - 4251528*z^5 + 314928*xr3*z^5 - 
        112995*xr3^2*z^5 - 27945*xr3^3*z^5 - 7290*xr3^4*z^5 + 296*xr3^5*z^5 + 
        144*xr3^6*z^5 - 6377292*z^6 + 2480058*xr3*z^6 - 328050*xr3^2*z^6 + 
        14580*xr3^3*z^6 - 576*xr3^5*z^6 + 64*xr3^6*z^6)*INT[47])/
      (10*Sqrt[3]*xr3^2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Pi*R6*(-12 - 18*xr3 - 30*xr3^2 + 60*xr3^3 - 540*z - 630*xr3*z - 
        817*xr3^2*z + 1201*xr3^3*z - 9720*z^2 - 8100*xr3*z^2 - 
        7493*xr3^2*z^2 + 7051*xr3^3*z^2 + 64*xr3^4*z^2 - 8*xr3^5*z^2 - 
        87480*z^3 - 43740*xr3*z^3 - 23949*xr3^2*z^3 + 10027*xr3^3*z^3 + 
        624*xr3^4*z^3 + 16*xr3^5*z^3 - 393660*z^4 - 65610*xr3*z^4 - 
        8505*xr3^2*z^4 + 909*xr3^3*z^4 + 416*xr3^4*z^4 + 56*xr3^5*z^4 - 
        708588*z^5 + 118098*xr3*z^5 - 10206*xr3^2*z^5 - 648*xr3^3*z^5 - 
        144*xr3^4*z^5 + 32*xr3^5*z^5)*INT[48])/(10*Sqrt[3]*xr3^2*(1 + 9*z)^3*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 73*xr3^2*z + 
        24*xr3^3*z - 16*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 341*xr3^2*z^2 + 
        240*xr3^3*z^2 - 24*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        65*xr3^2*z^3 + 216*xr3^3*z^3 - 8*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 - 45*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 162*xr3^2*z^5)*
       INT[1, 24])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (2*Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 79*xr3^2*z + 
        6*xr3^3*z - 4*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 455*xr3^2*z^2 + 
        60*xr3^3*z^2 - 6*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 659*xr3^2*z^3 + 
        54*xr3^3*z^3 - 2*xr3^4*z^3 + 2916*z^4 - 3159*xr3*z^4 + 
        441*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 162*xr3^2*z^5)*INT[1, 45])/
      ((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 73*xr3^2*z + 
        24*xr3^3*z - 16*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 341*xr3^2*z^2 + 
        240*xr3^3*z^2 - 24*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        65*xr3^2*z^3 + 216*xr3^3*z^3 - 8*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 - 45*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 162*xr3^2*z^5)*
       INT[1, 46])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[1, 47])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (4*Sqrt[3]*Pi*xr3^2*z*(1 + z)*(1 - 3*xr3 + 2*xr3^2 + 18*z - 27*xr3*z + 
        xr3^2*z + 81*z^2)*INT[2, 46])/((1 + 9*z)^4*(-1 + xr3 - 9*z + 
        xr3*z)) + (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 
        73*xr3^2*z + 24*xr3^3*z - 16*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 
        341*xr3^2*z^2 + 240*xr3^3*z^2 - 24*xr3^4*z^2 + 486*z^3 - 
        3915*xr3*z^3 + 65*xr3^2*z^3 + 216*xr3^3*z^3 - 8*xr3^4*z^3 + 
        2916*z^4 - 3159*xr3*z^4 - 45*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 24])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 77*xr3^2*z + 
        12*xr3^3*z - 8*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 417*xr3^2*z^2 + 
        120*xr3^3*z^2 - 12*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        461*xr3^2*z^3 + 108*xr3^3*z^3 - 4*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 + 279*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 45])/((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 77*xr3^2*z + 
        12*xr3^3*z - 8*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 417*xr3^2*z^2 + 
        120*xr3^3*z^2 - 12*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        461*xr3^2*z^3 + 108*xr3^3*z^3 - 4*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 + 279*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 46])/((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 73*xr3^2*z + 
        24*xr3^3*z - 16*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 341*xr3^2*z^2 + 
        240*xr3^3*z^2 - 24*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        65*xr3^2*z^3 + 216*xr3^3*z^3 - 8*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 - 45*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 162*xr3^2*z^5)*
       INT[11, 45])/((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[11, 46])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[11, 47])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[21, 48])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[31, 48])/(2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-1 + xr3)*z*(48 + 48*xr3 - 660*xr3^2 + 1100*xr3^3 - 
        540*xr3^4 - 108*xr3^5 + 112*xr3^6 + 2592*z + 2147*xr3*z - 
        24098*xr3^2*z + 30907*xr3^3*z - 10828*xr3^4*z - 960*xr3^5*z + 
        240*xr3^6*z + 58320*z^2 + 38295*xr3*z^2 - 332872*xr3^2*z^2 + 
        300193*xr3^3*z^2 - 64312*xr3^4*z^2 + 168*xr3^5*z^2 + 208*xr3^6*z^2 + 
        699840*z^3 + 339390*xr3*z^3 - 2086812*xr3^2*z^3 + 1103414*xr3^3*z^3 - 
        101048*xr3^4*z^3 + 352*xr3^5*z^3 + 144*xr3^6*z^3 + 4723920*z^4 + 
        1479870*xr3*z^4 - 5288652*xr3^2*z^4 + 953910*xr3^3*z^4 - 
        50732*xr3^4*z^4 - 1820*xr3^5*z^4 + 64*xr3^6*z^4 + 17006112*z^5 + 
        2407887*xr3*z^5 - 2054322*xr3^2*z^5 + 222831*xr3^3*z^5 + 
        1476*xr3^4*z^5 - 1152*xr3^5*z^5 + 25509168*z^6 - 767637*xr3*z^6 + 
        367416*xr3^2*z^6 + 3645*xr3^3*z^6 + 5184*xr3^4*z^6)*
       w0[(xr3*z)/(1 - xr3 + 9*z)])/(40*(-1 + xr3 - 9*z)^3*(1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)^2) - 
     (Pi*(-1 + xr3)*z*(96 - 72*xr3 - 276*xr3^2 - 996*xr3^3 + 3924*xr3^4 - 
        3972*xr3^5 + 1296*xr3^6 + 5184*z - 3393*xr3*z - 10726*xr3^2*z - 
        24785*xr3^3*z + 71976*xr3^4*z - 40832*xr3^5*z + 2576*xr3^6*z + 
        116640*z^2 - 65205*xr3*z^2 - 162734*xr3^2*z^2 - 183089*xr3^3*z^2 + 
        339468*xr3^4*z^2 - 46408*xr3^5*z^2 + 1328*xr3^6*z^2 + 1399680*z^3 - 
        648810*xr3*z^3 - 1194444*xr3^2*z^3 - 158462*xr3^3*z^3 + 
        61820*xr3^4*z^3 - 5536*xr3^5*z^3 + 112*xr3^6*z^3 + 9447840*z^4 - 
        3477330*xr3*z^4 - 4191264*xr3^2*z^4 + 2041470*xr3^3*z^4 - 
        222704*xr3^4*z^4 + 2860*xr3^5*z^4 + 64*xr3^6*z^4 + 34012224*z^5 - 
        9270693*xr3*z^5 - 5643918*xr3^2*z^5 + 1560303*xr3^3*z^5 - 
        65268*xr3^4*z^5 - 1152*xr3^5*z^5 + 51018336*z^6 - 9034497*xr3*z^6 - 
        1036638*xr3^2*z^6 + 197559*xr3^3*z^6 + 5184*xr3^4*z^6)*
       Derivative[1][w0][(xr3*z)/(1 - xr3 + 9*z)])/
      (40*Sqrt[3]*(-1 + xr3 - 9*z)^4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z))) + 
   Ca*Cf*(-1/10*(Sqrt[3]*Pi*R1*R5*(24 + 6*xr3^2 + 216*xr3^3 - 570*xr3^4 + 
         324*xr3^5 + 1080*z - 48*xr3*z + 215*xr3^2*z + 3787*xr3^3*z - 
         5354*xr3^4*z + 320*xr3^5*z + 19440*z^2 - 1728*xr3*z^2 + 
         2914*xr3^2*z^2 + 15534*xr3^3*z^2 - 1894*xr3^4*z^2 + 12*xr3^5*z^2 + 
         174960*z^3 - 23328*xr3*z^3 + 17928*xr3^2*z^3 - 10789*xr3^3*z^3 + 
         1098*xr3^4*z^3 + 16*xr3^5*z^3 + 787320*z^4 - 139968*xr3*z^4 + 
         44712*xr3^2*z^4 - 11952*xr3^3*z^4 + 1417176*z^5 - 314928*xr3*z^5 + 
         18225*xr3^2*z^5 - 1296*xr3^3*z^5)*gsc[(xr3*z)/(1 - xr3 + 9*z), z])/
       (xr3*(-1 + xr3 - 9*z)*(1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z)) - 
     (Pi*(12 - 6*xr3 + 6*xr3^2 - 102*xr3^3 + 150*xr3^4 - 60*xr3^5 + 756*z - 
        378*xr3*z + 343*xr3^2*z - 3831*xr3^3*z + 4125*xr3^4*z - 535*xr3^5*z - 
        720*xr3^6*z + 240*xr3^7*z + 20412*z^2 - 10206*xr3*z^2 + 
        8237*xr3^2*z^2 - 55388*xr3^3*z^2 + 38455*xr3^4*z^2 + 5750*xr3^5*z^2 - 
        7860*xr3^6*z^2 + 600*xr3^7*z^2 + 306180*z^3 - 153090*xr3*z^3 + 
        107010*xr3^2*z^3 - 378088*xr3^3*z^3 + 127170*xr3^4*z^3 + 
        58690*xr3^5*z^3 - 13140*xr3^6*z^3 + 480*xr3^7*z^3 + 2755620*z^4 - 
        1377810*xr3*z^4 + 803520*xr3^2*z^4 - 1180098*xr3^3*z^4 + 
        53480*xr3^4*z^4 + 67360*xr3^5*z^4 - 6540*xr3^6*z^4 + 120*xr3^7*z^4 + 
        14880348*z^5 - 7440174*xr3*z^5 + 3419739*xr3^2*z^5 - 
        1345491*xr3^3*z^5 + 18765*xr3^4*z^5 + 10845*xr3^5*z^5 - 
        540*xr3^6*z^5 + 44641044*z^6 - 22320522*xr3*z^6 + 7328637*xr3^2*z^6 - 
        807732*xr3^3*z^6 + 103275*xr3^4*z^6 - 4050*xr3^5*z^6 + 57395628*z^7 - 
        28697814*xr3*z^7 + 5432508*xr3^2*z^7 - 459270*xr3^3*z^7 + 
        14580*xr3^4*z^7)*INT[24])/(20*Sqrt[3]*xr3^2*(-1 + xr3 - 9*z)*
       (1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z)^2) - 
     (Pi*(-48 + 24*xr3 - 24*xr3^2 + 408*xr3^3 - 360*xr3^4 - 408*xr3^5 + 
        504*xr3^6 - 24*xr3^7 - 72*xr3^8 - 3456*z + 1680*xr3*z - 
        1612*xr3^2*z + 18948*xr3^3*z - 13560*xr3^4*z - 12036*xr3^5*z + 
        10980*xr3^6*z - 792*xr3^7*z - 152*xr3^8*z - 108864*z^2 + 
        51408*xr3*z^2 - 46424*xr3^2*z^2 + 357220*xr3^3*z^2 - 
        196790*xr3^4*z^2 - 127214*xr3^5*z^2 + 77248*xr3^6*z^2 - 
        6944*xr3^7*z^2 + 360*xr3^8*z^2 - 1959552*z^3 + 898128*xr3*z^3 - 
        744660*xr3^2*z^3 + 3463280*xr3^3*z^3 - 1350085*xr3^4*z^3 - 
        558832*xr3^5*z^3 + 191918*xr3^6*z^3 - 16600*xr3^7*z^3 + 
        440*xr3^8*z^3 - 22044960*z^4 + 9797760*xr3*z^4 - 7212240*xr3^2*z^4 + 
        17901360*xr3^3*z^4 - 4239360*xr3^4*z^4 - 851580*xr3^5*z^4 + 
        167220*xr3^6*z^4 - 6840*xr3^7*z^4 - 158723712*z^5 + 
        68339376*xr3*z^5 - 42518196*xr3^2*z^5 + 45487332*xr3^3*z^5 - 
        4823550*xr3^4*z^5 - 199260*xr3^5*z^5 - 5670*xr3^6*z^5 - 
        714256704*z^6 + 297606960*xr3*z^6 - 144394488*xr3^2*z^6 + 
        44489412*xr3^3*z^6 - 2806650*xr3^4*z^6 + 561330*xr3^5*z^6 - 
        1836660096*z^7 + 739765872*xr3*z^7 - 238794156*xr3^2*z^7 + 
        19158120*xr3^3*z^7 - 2919645*xr3^4*z^7 - 2066242608*z^8 + 
        803538792*xr3*z^8 - 106288200*xr3^2*z^8 + 4723920*xr3^3*z^8)*INT[45])/
      (20*Sqrt[3]*xr3^2*(-1 + xr3 - 9*z)^2*(1 + 9*z)^4*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Pi*(-12 + 6*xr3 - 6*xr3^2 + 102*xr3^3 - 150*xr3^4 - 300*xr3^5 + 
        1080*xr3^6 - 1080*xr3^7 + 360*xr3^8 - 864*z + 420*xr3*z - 
        403*xr3^2*z + 4737*xr3^3*z - 5370*xr3^4*z - 9155*xr3^5*z + 
        21975*xr3^6*z - 12300*xr3^7*z + 960*xr3^8*z - 27216*z^2 + 
        12852*xr3*z^2 - 11606*xr3^2*z^2 + 89290*xr3^3*z^2 - 71780*xr3^4*z^2 - 
        101640*xr3^5*z^2 + 134280*xr3^6*z^2 - 25020*xr3^7*z^2 + 
        840*xr3^8*z^2 - 489888*z^3 + 224532*xr3*z^3 - 186165*xr3^2*z^3 + 
        865145*xr3^3*z^3 - 421570*xr3^4*z^3 - 481450*xr3^5*z^3 + 
        226110*xr3^6*z^3 - 16500*xr3^7*z^3 + 240*xr3^8*z^3 - 5511240*z^4 + 
        2449440*xr3*z^4 - 1803060*xr3^2*z^4 + 4463190*xr3^3*z^4 - 
        884070*xr3^4*z^4 - 817560*xr3^5*z^4 + 89640*xr3^6*z^4 - 
        2700*xr3^7*z^4 - 39680928*z^5 + 17084844*xr3*z^5 - 
        10629549*xr3^2*z^5 + 11262483*xr3^3*z^5 + 221130*xr3^4*z^5 - 
        64395*xr3^5*z^5 - 23085*xr3^6*z^5 - 178564176*z^6 + 
        74401740*xr3*z^6 - 36098622*xr3^2*z^6 + 10630278*xr3^3*z^6 - 
        291600*xr3^4*z^6 + 364500*xr3^5*z^6 - 459165024*z^7 + 
        184941468*xr3*z^7 - 59698539*xr3^2*z^7 + 3903795*xr3^3*z^7 - 
        1246590*xr3^4*z^7 - 516560652*z^8 + 200884698*xr3*z^8 - 
        26572050*xr3^2*z^8 + 1180980*xr3^3*z^8)*INT[46])/
      (20*Sqrt[3]*xr3^2*(-1 + xr3 - 9*z)^2*(1 + 9*z)^4*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Pi*(-12 - 18*xr3 - 30*xr3^2 + 60*xr3^3 + 120*xr3^4 - 84*xr3^5 - 
        36*xr3^6 - 648*z - 768*xr3*z - 1075*xr3^2*z + 1735*xr3^3*z + 
        2310*xr3^4*z - 1076*xr3^5*z - 76*xr3^6*z - 14580*z^2 - 
        12690*xr3*z^2 - 14450*xr3^2*z^2 + 17640*xr3^3*z^2 + 12360*xr3^4*z^2 - 
        3100*xr3^5*z^2 - 60*xr3^6*z^2 - 174960*z^3 - 97200*xr3*z^3 - 
        86850*xr3^2*z^3 + 70490*xr3^3*z^3 + 10980*xr3^4*z^3 - 
        1860*xr3^5*z^3 - 20*xr3^6*z^3 - 1180980*z^4 - 284310*xr3*z^4 - 
        206550*xr3^2*z^4 + 73440*xr3^3*z^4 - 6480*xr3^4*z^4 + 
        1120*xr3^5*z^4 + 80*xr3^6*z^4 - 4251528*z^5 + 314928*xr3*z^5 - 
        112995*xr3^2*z^5 - 27945*xr3^3*z^5 - 7290*xr3^4*z^5 + 296*xr3^5*z^5 + 
        144*xr3^6*z^5 - 6377292*z^6 + 2480058*xr3*z^6 - 328050*xr3^2*z^6 + 
        14580*xr3^3*z^6 - 576*xr3^5*z^6 + 64*xr3^6*z^6)*INT[47])/
      (20*Sqrt[3]*xr3^2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Pi*R6*(-12 - 18*xr3 - 30*xr3^2 + 60*xr3^3 - 540*z - 630*xr3*z - 
        817*xr3^2*z + 1201*xr3^3*z - 9720*z^2 - 8100*xr3*z^2 - 
        7493*xr3^2*z^2 + 7051*xr3^3*z^2 + 64*xr3^4*z^2 - 8*xr3^5*z^2 - 
        87480*z^3 - 43740*xr3*z^3 - 23949*xr3^2*z^3 + 10027*xr3^3*z^3 + 
        624*xr3^4*z^3 + 16*xr3^5*z^3 - 393660*z^4 - 65610*xr3*z^4 - 
        8505*xr3^2*z^4 + 909*xr3^3*z^4 + 416*xr3^4*z^4 + 56*xr3^5*z^4 - 
        708588*z^5 + 118098*xr3*z^5 - 10206*xr3^2*z^5 - 648*xr3^3*z^5 - 
        144*xr3^4*z^5 + 32*xr3^5*z^5)*INT[48])/(20*Sqrt[3]*xr3^2*(1 + 9*z)^3*
       (-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 73*xr3^2*z + 
        24*xr3^3*z - 16*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 341*xr3^2*z^2 + 
        240*xr3^3*z^2 - 24*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        65*xr3^2*z^3 + 216*xr3^3*z^3 - 8*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 - 45*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 162*xr3^2*z^5)*
       INT[1, 24])/(4*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 79*xr3^2*z + 6*xr3^3*z - 
        4*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 455*xr3^2*z^2 + 60*xr3^3*z^2 - 
        6*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 659*xr3^2*z^3 + 54*xr3^3*z^3 - 
        2*xr3^4*z^3 + 2916*z^4 - 3159*xr3*z^4 + 441*xr3^2*z^4 + 6561*z^5 - 
        729*xr3*z^5 + 162*xr3^2*z^5)*INT[1, 45])/
      ((1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 73*xr3^2*z + 
        24*xr3^3*z - 16*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 341*xr3^2*z^2 + 
        240*xr3^3*z^2 - 24*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        65*xr3^2*z^3 + 216*xr3^3*z^3 - 8*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 - 45*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 162*xr3^2*z^5)*
       INT[1, 46])/(4*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[1, 47])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (2*Sqrt[3]*Pi*xr3^2*z*(1 + z)*(1 - 3*xr3 + 2*xr3^2 + 18*z - 27*xr3*z + 
        xr3^2*z + 81*z^2)*INT[2, 46])/((1 + 9*z)^4*(-1 + xr3 - 9*z + 
        xr3*z)) - (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 
        73*xr3^2*z + 24*xr3^3*z - 16*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 
        341*xr3^2*z^2 + 240*xr3^3*z^2 - 24*xr3^4*z^2 + 486*z^3 - 
        3915*xr3*z^3 + 65*xr3^2*z^3 + 216*xr3^3*z^3 - 8*xr3^4*z^3 + 
        2916*z^4 - 3159*xr3*z^4 - 45*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 24])/(4*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 77*xr3^2*z + 
        12*xr3^3*z - 8*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 417*xr3^2*z^2 + 
        120*xr3^3*z^2 - 12*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        461*xr3^2*z^3 + 108*xr3^3*z^3 - 4*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 + 279*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 45])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 77*xr3^2*z + 
        12*xr3^3*z - 8*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 417*xr3^2*z^2 + 
        120*xr3^3*z^2 - 12*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        461*xr3^2*z^3 + 108*xr3^3*z^3 - 4*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 + 279*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 
        162*xr3^2*z^5)*INT[5, 46])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 112*xr3*z + 73*xr3^2*z + 
        24*xr3^3*z - 16*xr3^4*z + 36*z^2 - 1081*xr3*z^2 + 341*xr3^2*z^2 + 
        240*xr3^3*z^2 - 24*xr3^4*z^2 + 486*z^3 - 3915*xr3*z^3 + 
        65*xr3^2*z^3 + 216*xr3^3*z^3 - 8*xr3^4*z^3 + 2916*z^4 - 
        3159*xr3*z^4 - 45*xr3^2*z^4 + 6561*z^5 - 729*xr3*z^5 + 162*xr3^2*z^5)*
       INT[11, 45])/(2*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[11, 46])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[11, 47])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[21, 48])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-4*xr3 + 4*xr3^2 + z - 40*xr3*z + 9*xr3^2*z + 18*z^2 - 
        37*xr3*z^2 + 7*xr3^2*z^2 + 81*z^3 - 9*xr3*z^3 + 2*xr3^2*z^3)*
       INT[31, 48])/(4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-1 + xr3)*z*(48 + 48*xr3 - 660*xr3^2 + 1100*xr3^3 - 
        540*xr3^4 - 108*xr3^5 + 112*xr3^6 + 2592*z + 2147*xr3*z - 
        24098*xr3^2*z + 30907*xr3^3*z - 10828*xr3^4*z - 960*xr3^5*z + 
        240*xr3^6*z + 58320*z^2 + 38295*xr3*z^2 - 332872*xr3^2*z^2 + 
        300193*xr3^3*z^2 - 64312*xr3^4*z^2 + 168*xr3^5*z^2 + 208*xr3^6*z^2 + 
        699840*z^3 + 339390*xr3*z^3 - 2086812*xr3^2*z^3 + 1103414*xr3^3*z^3 - 
        101048*xr3^4*z^3 + 352*xr3^5*z^3 + 144*xr3^6*z^3 + 4723920*z^4 + 
        1479870*xr3*z^4 - 5288652*xr3^2*z^4 + 953910*xr3^3*z^4 - 
        50732*xr3^4*z^4 - 1820*xr3^5*z^4 + 64*xr3^6*z^4 + 17006112*z^5 + 
        2407887*xr3*z^5 - 2054322*xr3^2*z^5 + 222831*xr3^3*z^5 + 
        1476*xr3^4*z^5 - 1152*xr3^5*z^5 + 25509168*z^6 - 767637*xr3*z^6 + 
        367416*xr3^2*z^6 + 3645*xr3^3*z^6 + 5184*xr3^4*z^6)*
       w0[(xr3*z)/(1 - xr3 + 9*z)])/(80*(-1 + xr3 - 9*z)^3*(1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)^2) + 
     (Pi*(-1 + xr3)*z*(96 - 72*xr3 - 276*xr3^2 - 996*xr3^3 + 3924*xr3^4 - 
        3972*xr3^5 + 1296*xr3^6 + 5184*z - 3393*xr3*z - 10726*xr3^2*z - 
        24785*xr3^3*z + 71976*xr3^4*z - 40832*xr3^5*z + 2576*xr3^6*z + 
        116640*z^2 - 65205*xr3*z^2 - 162734*xr3^2*z^2 - 183089*xr3^3*z^2 + 
        339468*xr3^4*z^2 - 46408*xr3^5*z^2 + 1328*xr3^6*z^2 + 1399680*z^3 - 
        648810*xr3*z^3 - 1194444*xr3^2*z^3 - 158462*xr3^3*z^3 + 
        61820*xr3^4*z^3 - 5536*xr3^5*z^3 + 112*xr3^6*z^3 + 9447840*z^4 - 
        3477330*xr3*z^4 - 4191264*xr3^2*z^4 + 2041470*xr3^3*z^4 - 
        222704*xr3^4*z^4 + 2860*xr3^5*z^4 + 64*xr3^6*z^4 + 34012224*z^5 - 
        9270693*xr3*z^5 - 5643918*xr3^2*z^5 + 1560303*xr3^3*z^5 - 
        65268*xr3^4*z^5 - 1152*xr3^5*z^5 + 51018336*z^6 - 9034497*xr3*z^6 - 
        1036638*xr3^2*z^6 + 197559*xr3^3*z^6 + 5184*xr3^4*z^6)*
       Derivative[1][w0][(xr3*z)/(1 - xr3 + 9*z)])/
      (80*Sqrt[3]*(-1 + xr3 - 9*z)^4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z))) + 
   Cf*Nh*(-((Pi*R5*(6*xr3 - 6*xr3^2 - 5*z + 123*xr3*z - 218*xr3^2*z + 
         132*xr3^3*z - 143*z^2 + 767*xr3*z^2 - 1806*xr3^2*z^2 + 
         386*xr3^3*z^2 - 1434*z^3 + 1416*xr3*z^3 - 3186*xr3^2*z^3 + 
         376*xr3^3*z^3 - 5670*z^4 + 948*xr3*z^4 - 1988*xr3^2*z^4 + 
         122*xr3^3*z^4 - 6561*z^5 + 297*xr3*z^5 - 396*xr3^2*z^5 - 2187*z^6 + 
         243*xr3*z^6)*gsc[(xr3*z)/(1 - xr3 + 9*z), z])/
       (Sqrt[3]*(1 + z)^(3/2)*(1 + 9*z)^3*(-1 + xr3 - 9*z + xr3*z))) + 
     (Pi*z*(1 + xr3^2 + 36*z + 20*xr3^2*z + 72*xr3^3*z - 72*xr3^4*z + 
        486*z^2 + 118*xr3^2*z^2 + 672*xr3^3*z^2 - 72*xr3^4*z^2 + 2916*z^3 + 
        180*xr3^2*z^3 + 216*xr3^3*z^3 + 6561*z^4 + 81*xr3^2*z^4)*INT[45])/
      (2*Sqrt[3]*(1 + 9*z)^4*(-1 + xr3 - 9*z + xr3*z)) - 
     (Pi*(-1 + xr3)*(24*xr3 - 120*xr3^2 + 240*xr3^3 - 240*xr3^4 + 120*xr3^5 - 
        24*xr3^6 - 50*z + 1688*xr3*z - 7376*xr3^2*z + 14152*xr3^3*z - 
        14858*xr3^4*z + 9152*xr3^5*z - 3236*xr3^6*z + 528*xr3^7*z - 
        3258*z^2 + 51247*xr3*z^2 - 192009*xr3^2*z^2 + 336221*xr3^3*z^2 - 
        324297*xr3^4*z^2 + 175368*xr3^5*z^2 - 47360*xr3^6*z^2 + 
        4088*xr3^7*z^2 - 91912*z^3 + 876568*xr3*z^3 - 2747070*xr3^2*z^3 + 
        4172216*xr3^3*z^3 - 3360378*xr3^4*z^3 + 1373500*xr3^5*z^3 - 
        235404*xr3^6*z^3 + 12480*xr3^7*z^3 - 1463112*z^4 + 9234156*xr3*z^4 - 
        23416574*xr3^2*z^4 + 29107024*xr3^3*z^4 - 17887246*xr3^4*z^4 + 
        4963280*xr3^5*z^4 - 557128*xr3^6*z^4 + 19600*xr3^7*z^4 - 
        14336028*z^5 + 61392168*xr3*z^5 - 120411238*xr3^2*z^5 + 
        114290912*xr3^3*z^5 - 49325870*xr3^4*z^5 + 9297748*xr3^5*z^5 - 
        711164*xr3^6*z^5 + 16880*xr3^7*z^5 - 88281900*z^6 + 
        253121922*xr3*z^6 - 361296144*xr3^2*z^6 + 243774450*xr3^3*z^6 - 
        73136808*xr3^4*z^6 + 9567336*xr3^5*z^6 - 501648*xr3^6*z^6 + 
        7608*xr3^7*z^6 - 333246312*z^7 + 609613128*xr3*z^7 - 
        590809626*xr3^2*z^7 + 280057176*xr3^3*z^7 - 59069934*xr3^4*z^7 + 
        5362276*xr3^5*z^7 - 182996*xr3^6*z^7 + 1408*xr3^7*z^7 - 
        712839528*z^8 + 769290372*xr3*z^8 - 501617610*xr3^2*z^8 + 
        167687496*xr3^3*z^8 - 24768018*xr3^4*z^8 + 1482696*xr3^5*z^8 - 
        26640*xr3^6*z^8 - 732325698*z^9 + 459165024*xr3*z^9 - 
        199362546*xr3^2*z^9 + 46241928*xr3^3*z^9 - 4548960*xr3^4*z^9 + 
        146124*xr3^5*z^9 - 277412202*z^10 + 97253703*xr3*z^10 - 
        27339687*xr3^2*z^10 + 3838185*xr3^3*z^10 - 203391*xr3^4*z^10)*
       w0[(xr3*z)/(1 - xr3 + 9*z)])/(24*Sqrt[3]*(-1 + xr3 - 9*z)^3*(1 + z)^2*
       (1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)^3) + 
     (Pi*(-1 + xr3)*xr3*z*(-72 + 660*xr3 - 2220*xr3^2 + 3720*xr3^3 - 
        3360*xr3^4 + 1572*xr3^5 - 300*xr3^6 - 4915*z + 39028*xr3*z - 
        117370*xr3^2*z + 181964*xr3^3*z - 162691*xr3^4*z + 87784*xr3^5*z - 
        28264*xr3^6*z + 4464*xr3^7*z - 146656*z^2 + 988378*xr3*z^2 - 
        2610930*xr3^2*z^2 + 3639838*xr3^3*z^2 - 2959954*xr3^4*z^2 + 
        1404240*xr3^5*z^2 - 336996*xr3^6*z^2 + 22080*xr3^7*z^2 - 
        2501100*z^3 + 13930470*xr3*z^3 - 31543890*xr3^2*z^3 + 
        37962090*xr3^3*z^3 - 25563066*xr3^4*z^3 + 8813352*xr3^5*z^3 - 
        1141536*xr3^6*z^3 + 43680*xr3^7*z^3 - 26726112*z^4 + 
        118680714*xr3*z^4 - 222313114*xr3^2*z^4 + 217184518*xr3^3*z^4 - 
        107113530*xr3^4*z^4 + 22005016*xr3^5*z^4 - 1760692*xr3^6*z^4 + 
        43200*xr3^7*z^4 - 184146858*z^5 + 619701030*xr3*z^5 - 
        908809110*xr3^2*z^5 + 653974362*xr3^3*z^5 - 201762720*xr3^4*z^5 + 
        26460984*xr3^5*z^5 - 1385160*xr3^6*z^5 + 21360*xr3^7*z^5 - 
        808315200*z^6 + 1910445102*xr3*z^6 - 2001936870*xr3^2*z^6 + 
        920372058*xr3^3*z^6 - 184885686*xr3^4*z^6 + 16093200*xr3^5*z^6 - 
        536892*xr3^6*z^6 + 4224*xr3^7*z^6 - 2134975644*z^7 + 
        3133021842*xr3*z^7 - 2019089430*xr3^2*z^7 + 606794814*xr3^3*z^7 - 
        81757350*xr3^4*z^7 + 4580280*xr3^5*z^7 - 79920*xr3^6*z^7 - 
        2954811960*z^8 + 2173593690*xr3*z^8 - 845909730*xr3^2*z^8 + 
        170861562*xr3^3*z^8 - 14893470*xr3^4*z^8 + 438372*xr3^5*z^8 - 
        1468371483*z^9 + 449599086*xr3*z^9 - 110067336*xr3^2*z^9 + 
        13345074*xr3^3*z^9 - 610173*xr3^4*z^9)*Derivative[1][w0][
        (xr3*z)/(1 - xr3 + 9*z)])/(72*Sqrt[3]*(-1 + xr3 - 9*z)^4*(1 + z)*
       (1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)^3)), 
 "c_{3;q}^{(2),[3]}" -> 
  Cf^2*((-3*Sqrt[3]*Pi*R1*R5*(2 - 4*xr3 + 12*xr3^2 - 10*xr3^3 + 54*z - 
        72*xr3*z + 113*xr3^2*z - 6*xr3^3*z + 486*z^2 - 324*xr3*z^2 + 
        45*xr3^2*z^2 + 1458*z^3)*gsc[(xr3*z)/(1 - xr3 + 9*z), z])/
      ((-1 + xr3 - 9*z)*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-1 + 3*xr3^2 - 2*xr3^3 - 45*z + xr3*z + 85*xr3^2*z - 
        36*xr3^3*z - 9*xr3^4*z + 4*xr3^5*z - 810*z^2 + 36*xr3*z^2 + 
        839*xr3^2*z^2 - 164*xr3^3*z^2 - 85*xr3^4*z^2 + 4*xr3^5*z^2 - 
        7290*z^3 + 486*xr3*z^3 + 3213*xr3^2*z^3 - 38*xr3^3*z^3 - 
        35*xr3^4*z^3 - 32805*z^4 + 2916*xr3*z^4 + 3402*xr3^2*z^4 - 
        198*xr3^3*z^4 + 9*xr3^4*z^4 - 59049*z^5 + 6561*xr3*z^5 + 
        1458*xr3^2*z^5 - 162*xr3^3*z^5)*INT[24])/(2*xr3*(-1 + xr3 - 9*z)*
       (1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)^2) + 
     (Sqrt[3]*Pi*(4 - 12*xr3^2 + 12*xr3^4 - 4*xr3^6 + 216*z - 442*xr3^2*z - 
        10*xr3^3*z + 260*xr3^4*z - 20*xr3^5*z - 4*xr3^6*z + 4860*z^2 - 
        6200*xr3^2*z^2 - 269*xr3^3*z^2 + 1794*xr3^4*z^2 - 206*xr3^5*z^2 + 
        4*xr3^6*z^2 + 58320*z^3 - 40140*xr3^2*z^3 - 2403*xr3^3*z^3 + 
        4108*xr3^4*z^3 - 242*xr3^5*z^3 + 4*xr3^6*z^3 + 393660*z^4 - 
        111780*xr3^2*z^4 - 7047*xr3^3*z^4 + 2502*xr3^4*z^4 - 72*xr3^5*z^4 + 
        1417176*z^5 - 88938*xr3^2*z^5 + 729*xr3^3*z^5 + 324*xr3^4*z^5 + 
        2125764*z^6 - 52488*xr3^2*z^6)*INT[45])/(2*xr3*(-1 + xr3 - 9*z)^2*
       (1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(1 - xr3^2 - 7*xr3^3 + 24*xr3^4 - 29*xr3^5 + 12*xr3^6 + 
        54*z - 36*xr3^2*z - 199*xr3^3*z + 476*xr3^4*z - 317*xr3^5*z + 
        22*xr3^6*z + 1215*z^2 - 488*xr3^2*z^2 - 1973*xr3^3*z^2 + 
        2754*xr3^4*z^2 - 531*xr3^5*z^2 + 12*xr3^6*z^2 + 14580*z^3 - 
        2988*xr3^2*z^3 - 7587*xr3^3*z^3 + 3890*xr3^4*z^3 - 247*xr3^5*z^3 + 
        2*xr3^6*z^3 + 98415*z^4 - 7533*xr3^2*z^4 - 7776*xr3^3*z^4 + 
        1494*xr3^4*z^4 - 36*xr3^5*z^4 + 354294*z^5 - 5832*xr3^2*z^5 - 
        1458*xr3^3*z^5 + 162*xr3^4*z^5 + 531441*z^6 - 13122*xr3^2*z^6)*
       INT[46])/(2*xr3*(-1 + xr3 - 9*z)^2*(1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-1 - 2*xr3 + 4*xr3^3 + 2*xr3^4 - 36*z - 54*xr3*z + 
        2*xr3^2*z + 48*xr3^3*z + 2*xr3^4*z - 486*z^2 - 486*xr3*z^2 + 
        36*xr3^2*z^2 + 114*xr3^3*z^2 + 2*xr3^4*z^2 - 2916*z^3 - 
        1458*xr3*z^3 + 162*xr3^2*z^3 + 52*xr3^3*z^3 + 6*xr3^4*z^3 - 
        6561*z^4 - 18*xr3^3*z^4 + 4*xr3^4*z^4)*INT[47])/
      (2*xr3*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*R6*(-1 - 2*xr3 - 27*z - 38*xr3*z + 2*xr3^2*z - 243*z^2 - 
        198*xr3*z^2 + 18*xr3^2*z^2 + 2*xr3^3*z^2 - 729*z^3 - 162*xr3*z^3 + 
        2*xr3^3*z^3)*INT[48])/(2*xr3*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - 3*xr3*z + 4*xr3^2*z - 216*z^2 - 
        26*xr3*z^2 - 243*z^3 + 9*xr3*z^3)*INT[1, 24])/
      (2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (2*Sqrt[3]*Pi*xr3*(-2 - 39*z + xr3^2*z - 216*z^2 + xr3*z^2 - 243*z^3 + 
        9*xr3*z^3)*INT[1, 45])/((1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - 3*xr3*z + 4*xr3^2*z - 216*z^2 - 
        26*xr3*z^2 - 243*z^3 + 9*xr3*z^3)*INT[1, 46])/
      (2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[1, 47])/
      (2*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) + 
     (2*Sqrt[3]*Pi*xr3^2*(-1 + xr3 - 9*z)*z*INT[2, 46])/
      ((1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - 3*xr3*z + 4*xr3^2*z - 216*z^2 - 
        26*xr3*z^2 - 243*z^3 + 9*xr3*z^3)*INT[5, 24])/
      (2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - xr3*z + 2*xr3^2*z - 216*z^2 - 8*xr3*z^2 - 
        243*z^3 + 9*xr3*z^3)*INT[5, 45])/((1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - xr3*z + 2*xr3^2*z - 216*z^2 - 8*xr3*z^2 - 
        243*z^3 + 9*xr3*z^3)*INT[5, 46])/((1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - 3*xr3*z + 4*xr3^2*z - 216*z^2 - 
        26*xr3*z^2 - 243*z^3 + 9*xr3*z^3)*INT[11, 45])/
      ((1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[11, 46])/
      (2*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[11, 47])/
      (2*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[21, 48])/
      (2*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[31, 48])/
      (2*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(-1 + xr3)*xr3*z*(-7 + 28*xr3 - 11*xr3^2 - 34*xr3^3 + 
        24*xr3^4 - 252*z + 816*xr3*z - 278*xr3^2*z - 318*xr3^3*z + 
        32*xr3^4*z - 3402*z^2 + 8424*xr3*z^2 - 2352*xr3^2*z^2 - 
        102*xr3^3*z^2 + 8*xr3^4*z^2 - 20412*z^3 + 34992*xr3*z^3 - 
        6858*xr3^2*z^3 + 54*xr3^3*z^3 - 45927*z^4 + 43740*xr3*z^4 - 
        1701*xr3^2*z^4)*w0[(xr3*z)/(1 - xr3 + 9*z)])/
      (8*(-1 + xr3 - 9*z)^3*(-1 + xr3 - 9*z + xr3*z)^2) - 
     (Sqrt[3]*Pi*(-1 + xr3)*xr3*z*(-5 - 12*xr3 + 79*xr3^2 - 102*xr3^3 + 
        40*xr3^4 - 180*z - 306*xr3*z + 1452*xr3^2*z - 1030*xr3^3*z + 
        64*xr3^4*z - 2430*z^2 - 2430*xr3*z^2 + 6934*xr3^2*z^2 - 
        1034*xr3^3*z^2 + 24*xr3^4*z^2 - 14580*z^3 - 4374*xr3*z^3 + 
        2340*xr3^2*z^3 - 234*xr3^3*z^3 - 32805*z^4 + 13122*xr3*z^4 - 
        405*xr3^2*z^4)*Derivative[1][w0][(xr3*z)/(1 - xr3 + 9*z)])/
      (8*(-1 + xr3 - 9*z)^4*(-1 + xr3 - 9*z + xr3*z))) + 
   Ca*Cf*((3*Sqrt[3]*Pi*R1*R5*(2 - 4*xr3 + 12*xr3^2 - 10*xr3^3 + 54*z - 
        72*xr3*z + 113*xr3^2*z - 6*xr3^3*z + 486*z^2 - 324*xr3*z^2 + 
        45*xr3^2*z^2 + 1458*z^3)*gsc[(xr3*z)/(1 - xr3 + 9*z), z])/
      (2*(-1 + xr3 - 9*z)*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-1 + 3*xr3^2 - 2*xr3^3 - 45*z + xr3*z + 85*xr3^2*z - 
        36*xr3^3*z - 9*xr3^4*z + 4*xr3^5*z - 810*z^2 + 36*xr3*z^2 + 
        839*xr3^2*z^2 - 164*xr3^3*z^2 - 85*xr3^4*z^2 + 4*xr3^5*z^2 - 
        7290*z^3 + 486*xr3*z^3 + 3213*xr3^2*z^3 - 38*xr3^3*z^3 - 
        35*xr3^4*z^3 - 32805*z^4 + 2916*xr3*z^4 + 3402*xr3^2*z^4 - 
        198*xr3^3*z^4 + 9*xr3^4*z^4 - 59049*z^5 + 6561*xr3*z^5 + 
        1458*xr3^2*z^5 - 162*xr3^3*z^5)*INT[24])/(4*xr3*(-1 + xr3 - 9*z)*
       (1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)^2) - 
     (Sqrt[3]*Pi*(4 - 12*xr3^2 + 12*xr3^4 - 4*xr3^6 + 216*z - 442*xr3^2*z - 
        10*xr3^3*z + 260*xr3^4*z - 20*xr3^5*z - 4*xr3^6*z + 4860*z^2 - 
        6200*xr3^2*z^2 - 269*xr3^3*z^2 + 1794*xr3^4*z^2 - 206*xr3^5*z^2 + 
        4*xr3^6*z^2 + 58320*z^3 - 40140*xr3^2*z^3 - 2403*xr3^3*z^3 + 
        4108*xr3^4*z^3 - 242*xr3^5*z^3 + 4*xr3^6*z^3 + 393660*z^4 - 
        111780*xr3^2*z^4 - 7047*xr3^3*z^4 + 2502*xr3^4*z^4 - 72*xr3^5*z^4 + 
        1417176*z^5 - 88938*xr3^2*z^5 + 729*xr3^3*z^5 + 324*xr3^4*z^5 + 
        2125764*z^6 - 52488*xr3^2*z^6)*INT[45])/(4*xr3*(-1 + xr3 - 9*z)^2*
       (1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*(1 - xr3^2 - 7*xr3^3 + 24*xr3^4 - 29*xr3^5 + 12*xr3^6 + 
        54*z - 36*xr3^2*z - 199*xr3^3*z + 476*xr3^4*z - 317*xr3^5*z + 
        22*xr3^6*z + 1215*z^2 - 488*xr3^2*z^2 - 1973*xr3^3*z^2 + 
        2754*xr3^4*z^2 - 531*xr3^5*z^2 + 12*xr3^6*z^2 + 14580*z^3 - 
        2988*xr3^2*z^3 - 7587*xr3^3*z^3 + 3890*xr3^4*z^3 - 247*xr3^5*z^3 + 
        2*xr3^6*z^3 + 98415*z^4 - 7533*xr3^2*z^4 - 7776*xr3^3*z^4 + 
        1494*xr3^4*z^4 - 36*xr3^5*z^4 + 354294*z^5 - 5832*xr3^2*z^5 - 
        1458*xr3^3*z^5 + 162*xr3^4*z^5 + 531441*z^6 - 13122*xr3^2*z^6)*
       INT[46])/(4*xr3*(-1 + xr3 - 9*z)^2*(1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-1 - 2*xr3 + 4*xr3^3 + 2*xr3^4 - 36*z - 54*xr3*z + 
        2*xr3^2*z + 48*xr3^3*z + 2*xr3^4*z - 486*z^2 - 486*xr3*z^2 + 
        36*xr3^2*z^2 + 114*xr3^3*z^2 + 2*xr3^4*z^2 - 2916*z^3 - 
        1458*xr3*z^3 + 162*xr3^2*z^3 + 52*xr3^3*z^3 + 6*xr3^4*z^3 - 
        6561*z^4 - 18*xr3^3*z^4 + 4*xr3^4*z^4)*INT[47])/
      (4*xr3*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*R6*(-1 - 2*xr3 - 27*z - 38*xr3*z + 2*xr3^2*z - 243*z^2 - 
        198*xr3*z^2 + 18*xr3^2*z^2 + 2*xr3^3*z^2 - 729*z^3 - 162*xr3*z^3 + 
        2*xr3^3*z^3)*INT[48])/(4*xr3*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - 3*xr3*z + 4*xr3^2*z - 216*z^2 - 
        26*xr3*z^2 - 243*z^3 + 9*xr3*z^3)*INT[1, 24])/
      (4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z + xr3^2*z - 216*z^2 + xr3*z^2 - 243*z^3 + 
        9*xr3*z^3)*INT[1, 45])/((1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - 3*xr3*z + 4*xr3^2*z - 216*z^2 - 
        26*xr3*z^2 - 243*z^3 + 9*xr3*z^3)*INT[1, 46])/
      (4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[1, 47])/
      (4*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3^2*(-1 + xr3 - 9*z)*z*INT[2, 46])/
      ((1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - 3*xr3*z + 4*xr3^2*z - 216*z^2 - 
        26*xr3*z^2 - 243*z^3 + 9*xr3*z^3)*INT[5, 24])/
      (4*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - xr3*z + 2*xr3^2*z - 216*z^2 - 8*xr3*z^2 - 
        243*z^3 + 9*xr3*z^3)*INT[5, 45])/(2*(1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - xr3*z + 2*xr3^2*z - 216*z^2 - 8*xr3*z^2 - 
        243*z^3 + 9*xr3*z^3)*INT[5, 46])/(2*(1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 39*z - 3*xr3*z + 4*xr3^2*z - 216*z^2 - 
        26*xr3*z^2 - 243*z^3 + 9*xr3*z^3)*INT[11, 45])/
      (2*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[11, 46])/
      (4*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[11, 47])/
      (4*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[21, 48])/
      (4*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) + 
     (Sqrt[3]*Pi*xr3*(-2 - 21*z + xr3*z - 27*z^2 + xr3*z^2)*INT[31, 48])/
      (4*(1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)) - 
     (Sqrt[3]*Pi*(-1 + xr3)*xr3*z*(-7 + 28*xr3 - 11*xr3^2 - 34*xr3^3 + 
        24*xr3^4 - 252*z + 816*xr3*z - 278*xr3^2*z - 318*xr3^3*z + 
        32*xr3^4*z - 3402*z^2 + 8424*xr3*z^2 - 2352*xr3^2*z^2 - 
        102*xr3^3*z^2 + 8*xr3^4*z^2 - 20412*z^3 + 34992*xr3*z^3 - 
        6858*xr3^2*z^3 + 54*xr3^3*z^3 - 45927*z^4 + 43740*xr3*z^4 - 
        1701*xr3^2*z^4)*w0[(xr3*z)/(1 - xr3 + 9*z)])/
      (16*(-1 + xr3 - 9*z)^3*(-1 + xr3 - 9*z + xr3*z)^2) + 
     (Sqrt[3]*Pi*(-1 + xr3)*xr3*z*(-5 - 12*xr3 + 79*xr3^2 - 102*xr3^3 + 
        40*xr3^4 - 180*z - 306*xr3*z + 1452*xr3^2*z - 1030*xr3^3*z + 
        64*xr3^4*z - 2430*z^2 - 2430*xr3*z^2 + 6934*xr3^2*z^2 - 
        1034*xr3^3*z^2 + 24*xr3^4*z^2 - 14580*z^3 - 4374*xr3*z^3 + 
        2340*xr3^2*z^3 - 234*xr3^3*z^3 - 32805*z^4 + 13122*xr3*z^4 - 
        405*xr3^2*z^4)*Derivative[1][w0][(xr3*z)/(1 - xr3 + 9*z)])/
      (16*(-1 + xr3 - 9*z)^4*(-1 + xr3 - 9*z + xr3*z))) + 
   Cf*Nh*((Pi*R5*(11 - 6*xr3 + 14*xr3^2 + 311*z - 140*xr3*z + 192*xr3^2*z - 
        50*xr3^3*z + 3054*z^2 - 1098*xr3*z^2 + 660*xr3^2*z^2 - 
        100*xr3^3*z^2 + 11502*z^3 - 3240*xr3*z^3 + 608*xr3^2*z^3 - 
        50*xr3^3*z^3 + 10935*z^4 - 2916*xr3*z^4 + 126*xr3^2*z^4 + 2187*z^5)*
       gsc[(xr3*z)/(1 - xr3 + 9*z), z])/(Sqrt[3]*(1 + z)^(3/2)*(1 + 9*z)^2*
       (-1 + xr3 - 9*z + xr3*z)) + 
     (Pi*(1 + xr3^2 + 27*z + 11*xr3^2*z + 243*z^2 + 19*xr3^2*z^2 - 
        12*xr3^3*z^2 + 729*z^3 + 9*xr3^2*z^3)*INT[45])/
      (2*Sqrt[3]*(1 + 9*z)^2*(-1 + xr3 - 9*z + xr3*z)) - 
     (Pi*(-1 + xr3)*(-38 + 188*xr3 - 428*xr3^2 + 592*xr3^3 - 518*xr3^4 + 
        260*xr3^5 - 56*xr3^6 - 2502*z + 10897*xr3*z - 21609*xr3^2*z + 
        25757*xr3^3*z - 19257*xr3^4*z + 8406*xr3^5*z - 1892*xr3^6*z + 
        200*xr3^7*z - 71512*z^2 + 269512*xr3*z^2 - 456276*xr3^2*z^2 + 
        457502*xr3^3*z^2 - 282984*xr3^4*z^2 + 101278*xr3^5*z^2 - 
        18720*xr3^6*z^2 + 1200*xr3^7*z^2 - 1157688*z^3 + 3693108*xr3*z^3 - 
        5200448*xr3^2*z^3 + 4247050*xr3^3*z^3 - 2075296*xr3^4*z^3 + 
        558182*xr3^5*z^3 - 67708*xr3^6*z^3 + 2800*xr3^7*z^3 - 11600820*z^4 + 
        30430080*xr3*z^4 - 34431388*xr3^2*z^4 + 21913358*xr3^3*z^4 - 
        7916300*xr3^4*z^4 + 1433158*xr3^5*z^4 - 115544*xr3^6*z^4 + 
        3200*xr3^7*z^4 - 73707732*z^5 + 152913582*xr3*z^5 - 
        132779322*xr3^2*z^5 + 62033508*xr3^3*z^5 - 15258594*xr3^4*z^5 + 
        1847058*xr3^5*z^5 - 100380*xr3^6*z^5 + 1800*xr3^7*z^5 - 
        291360888*z^6 + 453723768*xr3*z^6 - 285288156*xr3^2*z^6 + 
        91210698*xr3^3*z^6 - 14915928*xr3^4*z^6 + 1196650*xr3^5*z^6 - 
        42320*xr3^6*z^6 + 400*xr3^7*z^6 - 670324248*z^7 + 735278148*xr3*z^7 - 
        316776744*xr3^2*z^7 + 66617478*xr3^3*z^7 - 6935544*xr3^4*z^7 + 
        344754*xr3^5*z^7 - 6660*xr3^6*z^7 - 776966742*z^8 + 
        580333572*xr3*z^8 - 166334472*xr3^2*z^8 + 20535930*xr3^3*z^8 - 
        1188270*xr3^4*z^8 + 27054*xr3^5*z^8 - 334807830*z^9 + 
        183347145*xr3*z^9 - 29111157*xr3^2*z^9 + 1358127*xr3^3*z^9 - 
        15309*xr3^4*z^9)*w0[(xr3*z)/(1 - xr3 + 9*z)])/
      (24*Sqrt[3]*(-1 + xr3 - 9*z)^3*(1 + z)^2*(1 + 9*z)*
       (-1 + xr3 - 9*z + xr3*z)^3) + 
     (Pi*(-1 + xr3)*xr3*z*(-265 + 1402*xr3 - 3394*xr3^2 + 4856*xr3^3 - 
        4249*xr3^4 + 2086*xr3^5 - 436*xr3^6 - 16960*z + 78256*xr3*z - 
        162582*xr3^2*z + 195874*xr3^3*z - 141490*xr3^4*z + 57366*xr3^5*z - 
        11664*xr3^6*z + 1200*xr3^7*z - 467460*z^2 + 1841928*xr3*z^2 - 
        3199794*xr3^2*z^2 + 3142770*xr3^3*z^2 - 1799454*xr3^4*z^2 + 
        569694*xr3^5*z^2 - 92484*xr3^6*z^2 + 4800*xr3^7*z^2 - 7212240*z^3 + 
        23585904*xr3*z^3 - 33052846*xr3^2*z^3 + 25291594*xr3^3*z^3 - 
        10823034*xr3^4*z^3 + 2435230*xr3^5*z^3 - 231808*xr3^6*z^3 + 
        7200*xr3^7*z^3 - 67614750*z^4 + 176228460*xr3*z^4 - 
        189145710*xr3^2*z^4 + 105589674*xr3^3*z^4 - 30989088*xr3^4*z^4 + 
        4259154*xr3^5*z^4 - 250620*xr3^6*z^4 + 4800*xr3^7*z^4 - 
        389460960*z^5 + 760691088*xr3*z^5 - 578008386*xr3^2*z^5 + 
        214646598*xr3^3*z^5 - 38875446*xr3^4*z^5 + 3298242*xr3^5*z^5 - 
        120048*xr3^6*z^5 + 1200*xr3^7*z^5 - 1314430740*z^6 + 
        1736985384*xr3*z^6 - 831425958*xr3^2*z^6 + 189357750*xr3^3*z^6 - 
        20697282*xr3^4*z^6 + 1041066*xr3^5*z^6 - 19980*xr3^6*z^6 - 
        2253309840*z^7 + 1675102032*xr3*z^7 - 475711866*xr3^2*z^7 + 
        63077454*xr3^3*z^7 - 3696030*xr3^4*z^7 + 81162*xr3^5*z^7 - 
        1267486785*z^8 + 481485546*xr3*z^8 - 78889464*xr3^2*z^8 + 
        4133430*xr3^3*z^8 - 45927*xr3^4*z^8)*Derivative[1][w0][
        (xr3*z)/(1 - xr3 + 9*z)])/(72*Sqrt[3]*(-1 + xr3 - 9*z)^4*(1 + z)*
       (1 + 9*z)*(-1 + xr3 - 9*z + xr3*z)^3))}


==> anc/cis_NNLO_q3thsm.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"c_{2;q}^{(2),[3]}" -> -1/59908465540026335232000*
    (Cf^2*Pi*(-1 + xr3)^2*(-243919371533953626199181 + 
       3289599120732577216419443*xr3 - 20257355034304009308680718*xr3^2 + 
       75921594530195047661937146*xr3^3 - 193710254031800656225728455*xr3^4 + 
       355590060875775901278881937*xr3^5 - 483279289811263660848809556*
        xr3^6 + 492416515482276008144550396*xr3^7 - 
       376158157544520697310233227*xr3^8 + 212778062432205547244455205*
        xr3^9 - 86631352527866729371187006*xr3^10 + 
       24041252067393306674325738*xr3^11 - 4075955871460436228743553*xr3^12 + 
       318848658006481107203831*xr3^13 - 71000067321577003184710037*z + 
       963524851845697460277141461*xr3*z - 5949502983088568200871162166*xr3^2*
        z + 22334013294327847710131901662*xr3^3*z - 
       57056374274155283833669758455*xr3^4*z + 104855252112190769736244031919*
        xr3^5*z - 142657664955105235952814378852*xr3^6*z + 
       145500071706603987962564753652*xr3^7*z - 
       111254162294788710723680809779*xr3^8*z + 62989986941651935079828790755*
        xr3^9*z - 25668691833225067143029374982*xr3^10*z + 
       7129446531513619145659346766*xr3^11*z - 1209721134574599475139865761*
        xr3^12*z + 94707669595306046754685817*xr3^13*z - 
       9910811959386304145614396088*z^2 + 135634530287025933311840316524*xr3*
        z^2 - 840447344070492147516742893984*xr3^2*z^2 + 
       3161384417236667764381853168408*xr3^3*z^2 - 
       8088915951222573869961775362680*xr3^4*z^2 + 
       14885761256264966266286633502036*xr3^5*z^2 - 
       20278131710972364932031308120448*xr3^6*z^2 + 
       20707071277105084711631887568208*xr3^7*z^2 - 
       15851512417275660856170729831336*xr3^8*z^2 + 
       8984712416249092519335497261780*xr3^9*z^2 - 
       3665183700642774312498329428448*xr3^10*z^2 + 
       1019036352396997636300691116824*xr3^11*z^2 - 
       173079091313675606070524752424*xr3^12*z^2 + 
       13562962637153231815182235628*xr3^13*z^2 - 
       882785290541435098840011431360*z^3 + 12221950008508365154474851253940*
        xr3*z^3 - 76081062690036680094335032559760*xr3^2*z^3 + 
       286918971562334040006060448775240*xr3^3*z^3 - 
       735546826727002130564401911402320*xr3^4*z^3 + 
       1355877615464947633396381339027500*xr3^5*z^3 - 
       1849907829636666477440865904288800*xr3^6*z^3 + 
       1891799344576564290719035573926000*xr3^7*z^3 - 
       1450208945088939851883217377324000*xr3^8*z^3 + 
       823077611367355192556515189471820*xr3^9*z^3 - 
       336190070320085257998189020156240*xr3^10*z^3 + 
       93585595562999155002409546505160*xr3^11*z^3 - 
       15913779056603177709900389665040*xr3^12*z^3 + 
       1248455787142476413071909899860*xr3^13*z^3 - 
       56316484367588331424017250035834*z^4 + 
       792409284656602640673076066438362*xr3*z^4 - 
       4962923734957673341875609220113132*xr3^2*z^4 + 
       18778006437897515994682909055274684*xr3^3*z^4 - 
       48255708559387035715772136933445950*xr3^4*z^4 + 
       89137283941790760236462363201718798*xr3^5*z^4 - 
       121846555092639329820807700503509064*xr3^6*z^4 + 
       124827816811077059755352491737184104*xr3^7*z^4 - 
       95851643238477073200742939723539798*xr3^8*z^4 + 
       54488838213951913205268324091857750*xr3^9*z^4 - 
       22290409070239374074533746991652364*xr3^10*z^4 + 
       6214121932649002152868351673805852*xr3^11*z^4 - 
       1058168895764705316353651160729522*xr3^12*z^4 + 
       83126754735636971020268748426114*xr3^13*z^4 - 
       2737417133917778152268420285615346*z^5 + 
       39415661321514203933217132229964118*xr3*z^5 - 
       248897762995835694946883673166223148*xr3^2*z^5 + 
       945752464589228272198786280419461396*xr3^3*z^5 - 
       2437775027739303383394469514032889430*xr3^4*z^5 + 
       4514594033498955302819473370575566642*xr3^5*z^5 - 
       6185622312166062086632541989506331656*xr3^6*z^5 + 
       6350732204690212962479134924633532856*xr3^7*z^5 - 
       4886530343022449014145085223020168702*xr3^8*z^5 + 
       2783244246458906076797960746943975130*xr3^9*z^5 - 
       1140679419188767555221380779813373196*xr3^10*z^5 + 
       318558949847577005529975503119276788*xr3^11*z^5 - 
       54336929110859476756030405317992058*xr3^12*z^5 + 
       4275422492885906719683398994000606*xr3^13*z^5 - 
       105319172035189285785800312886981392*z^6 + 
       1568011254251967237590568734427968156*xr3*z^6 - 
       10012030940803863907702628059256813136*xr3^2*z^6 + 
       38252759780420276188647759805397103512*xr3^3*z^6 - 
       98975810013050406948474605809993890080*xr3^4*z^6 + 
       183876180112739554770164616014978632644*xr3^5*z^6 - 
       252650754493311260407825201711357185312*xr3^6*z^6 + 
       260075455909087335599076607348089020112*xr3^7*z^6 - 
       200605737928457750600496501893055528144*xr3^8*z^6 + 
       114525193789668233015233015341681182180*xr3^9*z^6 - 
       47039968115036411285902969094349867152*xr3^10*z^6 + 
       13164328988713478990850920570452031256*xr3^11*z^6 - 
       2249911152678019585223877875335621376*xr3^12*z^6 + 
       177365829565712951491748932745564732*xr3^13*z^6 - 
       3291281711199096685125557550142371176*z^7 + 
       51465355857514697862287796760442955908*xr3*z^7 - 
       333568103276023795507883321908485307488*xr3^2*z^7 + 
       1283434187780894574867728937046728249416*xr3^3*z^7 - 
       3336369624013303403265144264454423237160*xr3^4*z^7 + 
       6221920152554297657597330057435155191612*xr3^5*z^7 - 
       8577956275184383048767706668029176599936*xr3^6*z^7 + 
       8857372544224771574024865414512812628976*xr3^7*z^7 - 
       6851699200326891332916418926862070429112*xr3^8*z^7 + 
       3922181938870189079709968355312931289660*xr3^9*z^7 - 
       1615092960434762637795971945741718146336*xr3^10*z^7 + 
       453077088525411691217452899814052230728*xr3^11*z^7 - 
       77611528976867300166024791658392437688*xr3^12*z^7 + 
       6131512304377552361019461667497886596*xr3^13*z^7 - 
       85258915939593730162532712007753311641*z^8 + 
       1432932212119758964641490455579903880643*xr3*z^8 - 
       9472163701032585930935118219027156569478*xr3^2*z^8 + 
       36762878859939677605990937186556217427306*xr3^3*z^8 - 
       96098607947933249889253259305139502063515*xr3^4*z^8 + 
       179999551744322257720674085091544562968657*xr3^5*z^8 - 
       249108626301827174807473134527305521264996*xr3^6*z^8 + 
       258114689683928821982314074874634700396636*xr3^7*z^8 - 
       200305563202667126765172673600669258144767*xr3^8*z^8 + 
       115004274132411359672863705826088683848565*xr3^9*z^8 - 
       47488979816262641225390128423342015142966*xr3^10*z^8 + 
       13356827984394530010484801358703972074778*xr3^11*z^8 - 
       2293651996601188744770764827229925538733*xr3^12*z^8 + 
       181626457487702428623596915518282351511*xr3^13*z^8 - 
       1870609453599708820068119038877307088889*z^9 + 
       34871733391301885250167058649224405938117*xr3*z^9 - 
       236218578948176707616569382369496960816222*xr3^2*z^9 + 
       925999574633044611496098806138924567357294*xr3^3*z^9 - 
       2435190223855508553743258099276133761710835*xr3^4*z^9 + 
       4582283345501948830536412301865498875433903*xr3^5*z^9 - 
       6366473571105020945394175231395093198882324*xr3^6*z^9 + 
       6619758093222853739364409728692307411708564*xr3^7*z^9 - 
       5153594330716579683023582543045246120146383*xr3^8*z^9 + 
       2967653142313265880314244592870791752420435*xr3^9*z^9 - 
       1228807546726950396460937102346107798052014*xr3^10*z^9 + 
       346503271084009778163611597123574006941982*xr3^11*z^9 - 
       59645025335162659715025080115282900858917*xr3^12*z^9 + 
       4733749248348134858797453178445696427289*xr3^13*z^9 - 
       35944912388470850828127066175663572569664*z^10 + 
       769010336373639366793884411400165963430112*xr3*z^10 - 
       5350932296562414068627775172131636385155072*xr3^2*z^10 + 
       21185657877882875916811571742349966421882304*xr3^3*z^10 - 
       56022461115638225332855189051280105268229440*xr3^4*z^10 + 
       105838243569645214706969694780134152189509408*xr3^5*z^10 - 
       147532437174912151396954854789107961813978624*xr3^6*z^10 + 
       153844557572431007677530265140116287683905664*xr3^7*z^10 - 
       120082218039861946869141908557522519221989568*xr3^8*z^10 + 
       69312914396286515242455737717262042285284640*xr3^9*z^10 - 
       28763236495376980465815728244988639202271744*xr3^10*z^10 + 
       8127284642835552553461894928294847495589312*xr3^11*z^10 - 
       1401639372624105257196096468659330576044992*xr3^12*z^10 + 
       111439079228886311204348287252829004029664*xr3^13*z^10 - 
       643089607253277412555171124181228839110272*z^11 + 
       16011397926237625172048399910624137353391136*xr3*z^11 - 
       114034586196212381077919661157992968080599936*xr3^2*z^11 + 
       454858549297413719304592082722771521758912832*xr3^3*z^11 - 
       1207039648359007905120507396696301807891200000*xr3^4*z^11 + 
       2285421467752043433972660588258751198921262304*xr3^5*z^11 - 
       3191110139681926573773948256839494900441463552*xr3^6*z^11 + 
       3332312344254986113678907632178221127070317952*xr3^7*z^11 - 
       2604208447662355553319628622938265013353130624*xr3^8*z^11 + 
       1504840342374148989990737519892499092107896800*xr3^9*z^11 - 
       625101904219060379070179654197806914383976832*xr3^10*z^11 + 
       176791066291885158264345594626579668563998016*xr3^11*z^11 - 
       30515675667439219052829141913235038978742016*xr3^12*z^11 + 
       2428119015016715051675440697466980864316192*xr3^13*z^11 - 
       11729275675118227489683255803721956816628528*z^12 + 
       325798816117669921904365704205038725601742704*xr3*z^12 - 
       2348769347514867403094363854819520430974622624*xr3^2*z^12 + 
       9391787203125679890429988509271010334248695968*xr3^3*z^12 - 
       24927897514285185239758162830460966031374920720*xr3^4*z^12 + 
       47177932655813689691521600932946339348317596496*xr3^5*z^12 - 
       65831876460070975273425694454747123948891855808*xr3^6*z^12 + 
       68697508890830482093615999772611049628325046208*xr3^7*z^12 - 
       53650622815531655729275719868027667571096795216*xr3^8*z^12 + 
       30981682286083537664810896254232626994847323920*xr3^9*z^12 - 
       12861624108690647811589920239276930984104836768*xr3^10*z^12 + 
       3635391979967208414283637318004814398053414304*xr3^11*z^12 - 
       627155150092859646890870508841606558839798384*xr3^12*z^12 + 
       49876661313766227872843193756710210735462448*xr3^13*z^12 - 
       232745559460320157901989535488238157236667888*z^13 + 
       6553420936354943784564263698940926835796969744*xr3*z^13 - 
       47134265224797495225443416385596262078554701984*xr3^2*z^13 + 
       187889426586386653492631131938604574593661530848*xr3^3*z^13 - 
       497142022187003845714532042523142142828539776720*xr3^4*z^13 + 
       938050446641885074925427060614070193942966996656*xr3^5*z^13 - 
       1305240332502510574919758096859202531344334825408*xr3^6*z^13 + 
       1358445245552385723009218568348793794639702512448*xr3^7*z^13 - 
       1058280447720314799509779553718629755254802563216*xr3^8*z^13 + 
       609717886901381865980079040473547485104646142320*xr3^9*z^13 - 
       252571884658307138580948703441080077686398641568*xr3^10*z^13 + 
       71247106192118764257352278207661136635996906464*xr3^11*z^13 - 
       12268003020196598557839133552974314952652070064*xr3^12*z^13 + 
       973935699285665386550616720441726076658140368*xr3^13*z^13 - 
       4890634205925128415865489325496801631693241856*z^14 + 
       128415655664161055245486098965277196382895660768*xr3*z^14 - 
       911277491186867329750634343688615810257433627008*xr3^2*z^14 + 
       3607523465244774767802198445086911357743007660736*xr3^3*z^14 - 
       9495415690407958255607329724142351279081313230720*xr3^4*z^14 + 
       17835414520258926510642742652592064966044576048672*xr3^5*z^14 - 
       24714406569180426091658506380735551289206255844096*xr3^6*z^14 + 
       25623732063287618109502001171694072761885953335936*xr3^7*z^14 - 
       19891110425386664177200320582514592575356627439872*xr3^8*z^14 + 
       11422184604521271750651410187813693017369218578720*xr3^9*z^14 - 
       4716943190325325626990523217630386969250612562816*xr3^10*z^14 + 
       1326730777812087924978764537364368912924355227328*xr3^11*z^14 - 
       227827530136729216938137019754417387900311404928*xr3^12*z^14 + 
       18040534766751236570950233074209612959986759136*xr3^13*z^14 - 
       100604979940321572742272826026890163617893915584*z^15 + 
       2388477743067839389334472045388681016633466810912*xr3*z^15 - 
       16643573349675927559064799958192823030839491735552*xr3^2*z^15 + 
       65341791552078109996051014074410036932515498255424*xr3^3*z^15 - 
       170989251159953090031808256699695051139227486891200*xr3^4*z^15 + 
       319602990322249442717453225869861694876673277114848*xr3^5*z^15 - 
       440922356960415462207293817427110960257124921291264*xr3^6*z^15 + 
       455288075445916082345800925626518585137156258050944*xr3^7*z^15 - 
       352090724896797257425797828094557001713632091102528*xr3^8*z^15 + 
       201465268084351966944261440843046252357119856300000*xr3^9*z^15 - 
       82920093655851479126806848094965241621046846744064*xr3^10*z^15 + 
       23249519126736076597015651386601344228258343205952*xr3^11*z^15 - 
       3980576250294727368596890161601711721065096483392*xr3^12*z^15 + 
       314317015826224298289400440170567142905943273504*xr3^13*z^15 - 
       1912098732362739040600868786308971845255036284164*z^16 + 
       41248950973742941863254266975158642566033249854812*xr3*z^16 - 
       282237749262710566224734439884140312533051724549272*xr3^2*z^16 + 
       1099220819498359819277543273729149521427353372118344*xr3^3*z^16 - 
       2861014151673152583633896594902783403492277347152140*xr3^4*z^16 + 
       5323774748671798634964633680623467055445490329195508*xr3^5*z^16 - 
       7315201080535776985260453660294612323670748301364624*xr3^6*z^16 + 
       7525505854477245461632948541481676856983066345276464*xr3^7*z^16 - 
       5799508748682183645169064025780179358482782317302748*xr3^8*z^16 + 
       3307586649791449001642098485624895835932151003447940*xr3^9*z^16 - 
       1357134659105414005844131849773307540066920189472344*xr3^10*z^16 + 
       379402152246278146834514051967149451567465958165512*xr3^11*z^16 - 
       64776744316155158932547305548453215177462171174292*xr3^12*z^16 + 
       5101385064340419876518260092034951191858378041004*xr3^13*z^16 - 
       32759863731096943505413336900107421119829858147428*z^17 + 
       652909978365194346357967475869267065523542820216644*xr3*z^17 - 
       4396050712623359907586813636482027613110431429429304*xr3^2*z^17 + 
       17003022389142934184525287462933819098406015159476888*xr3^3*z^17 - 
       44053431468497808703189080833248946762439773168003340*xr3^4*z^17 + 
       81668013009318099456798767618107500392967714684743436*xr3^5*z^17 - 
       111840125045217192441613570689910241785236147349863888*xr3^6*z^17 + 
       114696588060885968747024275602581410539130442660342928*xr3^7*z^17 - 
       88131055233296965350420714454230897594451601640523836*xr3^8*z^17 + 
       50123248231591480795787507008805641500246689587373340*xr3^9*z^17 - 
       20511664787653555247414690951029430253034676051455608*xr3^10*z^17 + 
       5719817487579566043599262577929704564798052423539544*xr3^11*z^17 - 
       974217821056431670249314158078377899963981413907924*xr3^12*z^17 + 
       76546651607558425964490380157777402373859899990548*xr3^13*z^17 - 
       503134312421522675320348722692884632331281307421216*z^18 + 
       9420165885014938847498162787944007470679691002704528*xr3*z^18 - 
       62579623780430294370606376244078318034801802508707968*xr3^2*z^18 + 
       240669580761990237377125597741769410898211682254073376*xr3^3*z^18 - 
       621258284524349484695360551544314449631861971789055520*xr3^4*z^18 + 
       1148254091923855327727405579725056648373897097551370352*xr3^5*z^18 - 
       1568235246118661862409087377957283502304766784899178496*xr3^6*z^18 + 
       1604250651299494967006622611357443498560439391791551936*xr3^7*z^18 - 
       1229755135469907109009856612132306295943812306055958112*xr3^8*z^18 + 
       697825412956575395887793382027942616163866804992759920*xr3^9*z^18 - 
       284951306035003488399257115969645426523969030591243136*xr3^10*z^18 + 
       79296580615745046234216990498906017350531736754689568*xr3^11*z^18 - 
       13479329314836819290180121289651069360313914682684768*xr3^12*z^18 + 
       1057093085940110161075521728083835655242817180795536*xr3^13*z^18 - 
       6942270842785296669470767669526587925321980020578432*z^19 + 
       123776201747886422978004874971395909660070980580486896*xr3*z^19 - 
       813291248992968337223941753709959288486860381318814656*xr3^2*z^19 + 
       3113418476303947024769400626234678960642262096642623072*xr3^3*z^19 - 
       8013387703856624700600376384040550530736511491163910720*xr3^4*z^19 + 
       14775834328185821475803994259740261923193523542851170704*xr3^5*z^19 - 
       20137307405195773333155550354322514531641287846292664192*xr3^6*z^19 + 
       20558911746496111311170293961228503246473555465689892672*xr3^7*z^19 - 
       15730000494622495581358137185580189075742122934767738624*xr3^8*z^19 + 
       8909960544038952153231162961070255080243524363688808720*xr3^9*z^19 - 
       3632043090755220693821990519041422115978007303856327872*xr3^10*z^19 + 
       1009057159070377494640608852442594875996539299804416096*xr3^11*z^19 - 
       171252960599933737910706910376643565364109080210570816*xr3^12*z^19 + 
       13409647984933371348484945196535326104816753698519152*xr3^13*z^19 - 
       86469333134208114158934481649082593193246263760740120*z^20 + 
       1483306486803135592219391669076849298576717510669201880*xr3*z^20 - 
       9659659811797102875606496146781355195724799771453146960*xr3^2*z^20 + 
       36842511947650649505259930687593718882104640381452267920*xr3^3*z^20 - 
       94606684498086817282556535594284725434019106499378961160*xr3^4*z^20 + 
       174120124292002579825453272885112482044114863276258878600*xr3^5*z^20 - 
       236904654789672509170343179459522593336376271649312173280*xr3^6*z^20 + 
       241487479370208646518402039166869688801456897971308423520*xr3^7*z^20 - 
       184492513722760686143922418903298562901300988478946014120*xr3^8*z^20 + 
       104353833204396820235153195961900905235685333059230336360*xr3^9*z^20 - 
       42480546934541664384289058411799195417985416591311529680*xr3^10*z^20 + 
       11786454865671555014807073004878159263771836797469942800*xr3^11*z^20 - 
       1997810184665638375425123853281164805751570797698037560*xr3^12*z^20 + 
       156243325723535633608273152244861577409522719003583800*xr3^13*z^20 - 
       977285112371820547613563196588720169249746799717989816*z^21 + 
       16253346807306957014125484707116851676741685154420131688*xr3*z^21 - 
       105075016118526572943069634076304324851789211472763615568*xr3^2*z^21 + 
       399569841576070899147299095647750979130988265735849972016*xr3^3*z^21 - 
       1024156835525116153050920708276230431619257979225760634920*xr3^4*
        z^21 + 1882158130137429472961960788736674252520660099668438252152*
        xr3^5*z^21 - 
       2557467008202213950933742234504327255153983124356165685216*xr3^6*
        z^21 + 2603734374205122587747376496362978726272139930145592149536*
        xr3^7*z^21 - 
       1986879248457942721417321474466542472204765994736561888392*xr3^8*
        z^21 + 1122566394737675762508606848007559805288908666727334927320*
        xr3^9*z^21 - 
       456480713839480522309736449337389382926509535105663337936*xr3^10*
        z^21 + 126520405262744060651105507463372384218272689189688682928*
        xr3^11*z^21 - 
       21423576978980704121545432001508620357151367174678396568*xr3^12*z^21 + 
       1673841169301786720166248717017203938506229142617448776*xr3^13*z^21 - 
       10071511775369487953005145186071214042879635944901144896*z^22 + 
       163316071329176890408677008373213529766300318192016195408*xr3*z^22 - 
       1049444017001137651505168339796064112163206313733572366528*xr3^2*
        z^22 + 3981058937717622155823769100009888675144211962013680929056*
        xr3^3*z^22 - 
       10189023581709443197145023875412786283014776221790506999040*xr3^4*
        z^22 + 18703178222769420884632054145867186805656353034528112255792*
        xr3^5*z^22 - 
       25387284414545864229308794342904390629059747868514436936576*xr3^6*
        z^22 + 25821301401145172850743649617314836982007462279667460287936*
        xr3^7*z^22 - 
       19685540003862599764590083758271430749467023419997003369792*xr3^8*
        z^22 + 11112139151743805858779270259944706464137205836968499249840*
        xr3^9*z^22 - 
       4514725797583831993218184432166411273644723537562449730496*xr3^10*
        z^22 + 1250274391209223838991426777778528709005298360015817915168*
        xr3^11*z^22 - 
       211536063564890680986717950111933110152965498117884871808*xr3^12*
        z^22 + 16514514476759773711032825598361987139461077370985801936*
        xr3^13*z^22 - 
       95050191380656461714282010261015467978403591547310635616*z^23 + 
       1509167350184047346237602646581697348087912398318632353328*xr3*z^23 - 
       9648642010672807652806821888038447575440618647316074832768*xr3^2*
        z^23 + 36528939353768257590906036869682199035559943566616215123296*
        xr3^3*z^23 - 
       93379773419417223848367140423465625047875161131925788335200*xr3^4*
        z^23 + 171249125548708393210292915332266231747916472337549111670992*
        xr3^5*z^23 - 
       232255272265775527974466368360977164240513620044608603431936*xr3^6*
        z^23 + 236040360893044576001861960509024022593402393454305447031616*
        xr3^7*z^23 - 
       179816359935459193456203883198992078570254587721837752933152*xr3^8*
        z^23 + 101429712161950681529388687674487873364405436107995288315600*
        xr3^9*z^23 - 
       41180833055640958055285794179769276884871116631913535413376*xr3^10*
        z^23 + 11396597220914562839552837679553099998850513085961023354208*
        xr3^11*z^23 - 
       1926947668153718351562275711311031902260563672043681327648*xr3^12*
        z^23 + 150340624666591196062416070006498563675229557402387268656*
        xr3^13*z^23 - 
       824495442527648884502695616772841655965322816452142196644*z^24 + 
       12859248193066492499739702200297589765911695928149255473452*xr3*z^24 - 
       81860356701208135696785810253748713524117334435688304699672*xr3^2*
        z^24 + 309399482163449873400453222201325330653670776292748397790184*
        xr3^3*z^24 - 
       790151460202746908835878038563598384520141248511465154051500*xr3^4*
        z^24 + 1447953140528252836256142375512102894979894294399199856608548*
        xr3^5*z^24 - 
       1962439796504365868767401941838790907854143091774158982775184*xr3^6*
        z^24 + 1993148645096646705448030459778729790295099903599300143991024*
        xr3^7*z^24 - 
       1517459638441291098240554944259225036554139066523189749866428*xr3^8*
        z^24 + 855455073971393729310951919505304331628182279275707285438900*
        xr3^9*z^24 - 
       347120125924708923060704176391024923591971306296096718150104*xr3^10*
        z^24 + 96010937828944352056789320949158283337353370307779505099432*
        xr3^11*z^24 - 
       16224987248166958088523367426417033048295361716585598875252*xr3^12*
        z^24 + 1265225552461384237877296724210591182113518256159362437244*
        xr3^13*z^24 - 
       6592861994058277559717351063903959501720310428160664631268*z^25 + 
       101257477740789094887746358300592106240683528829651282525684*xr3*
        z^25 - 642208785133186497205883644828663140408038493666410512447224*
        xr3^2*z^25 + 
       2423870889539958994535011488475964758210228907411735440790648*xr3^3*
        z^25 - 6185104874464359629037157757826370474936139821077689694363980*
        xr3^4*z^25 + 
       11327077744214097429821060869560463277792058633648684996817116*xr3^5*
        z^25 - 15343217020719770025835192823829174503126728474167024830126928*
        xr3^6*z^25 + 
       15575115761329016741659661985386957490368235395821200021079248*xr3^7*
        z^25 - 11851955011095385790529081254704718386051239338621556898008636*
        xr3^8*z^25 + 
       6678197801312350867171281349092205405557923388772126683587180*xr3^9*
        z^25 - 2708560051324092075569813659997805383230105118283816173640248*
        xr3^10*z^25 + 
       748830019235600904848922161209599804756083936041873240530744*xr3^11*
        z^25 - 126490575719239705855729904006847258139119559185542142127124*
        xr3^12*z^25 + 
       9859635605710419095054528545706405454950828596448807646788*xr3^13*
        z^25 - 48691302550424670759898038195667727323842415396346922190784*
        z^26 + 737929557886789148470848680523932223237597561263165485591712*
        xr3*z^26 - 
       4665202029823005237630787097960756702178752169438752887828992*xr3^2*
        z^26 + 17586545929112746181334949482411374667018029790854963283738944*
        xr3^3*z^26 - 
       44845652748373396221038115706606923876354752865560068108026560*xr3^4*
        z^26 + 82084601828305314172228912827230230647238181874356893695182688*
        xr3^5*z^26 - 
       111136333503166651637057827192184804818057843147806116399322624*xr3^6*
        z^26 + 
       112766251080098935906650692045653078224254922325884123538606464*xr3^7*
        z^26 - 85773755836889786621251630256760353587587503895945800785528128*
        xr3^8*z^26 + 
       48311152299963959714224091494694680707446734680851239729835360*xr3^9*
        z^26 - 19586513428410246967283044033841609828016710463514131236962304*
        xr3^10*z^26 + 
       5413018258602343369006453669803913800459153984868644130773312*xr3^11*
        z^26 - 914027925184067505822620054554215408509102644361734634334272*
        xr3^12*z^26 + 
       71222206280347210950775256448194865402935547369919450561184*xr3^13*
        z^26 - 332218623992988304390885819220286632575679455558327368562304*
        z^27 + 4977344319488592082037609406788234438972993567537297930871392*
        xr3*z^27 - 
       31379995280595267223746764473620032466254498680685287729567872*xr3^2*
        z^27 + 
       118171973315894311053273597444642953448574864506027837415093184*xr3^3*
        z^27 - 
       301160769091145588059248722783238047562385395919402352024556800*xr3^4*
        z^27 + 
       550986817801669997355685617477691294393140857900308170447254688*xr3^5*
        z^27 - 
       745689540321702486661886828927957434501660983802936306022049024*xr3^6*
        z^27 + 
       756334922653882424732873366475050615840175786995958533740128384*xr3^7*
        z^27 - 
       575082348036715224650212809656511394502142162165410815159659648*xr3^8*
        z^27 + 
       323795286036199319382407928698406586296813072619661890174378400*xr3^9*
        z^27 - 
       131230518039686925355248392720487256889995785014834790652371584*xr3^10*
        z^27 + 36255955744825752495145093370642910990511870528085534245789632*
        xr3^11*z^27 - 
       6120259540768834958544455449653523513367759180551591331981312*xr3^12*
        z^27 + 476766561816839725759469253568531530025080760489086549248864*
        xr3^13*z^27 - 
       2087326282698991681289102202267731827971132504379067063655888*z^28 + 
       30977540750399718837955672010067914948667424424227424355868944*xr3*
        z^28 - 
       194853467609065217162941785784792755393518192506390568903374944*xr3^2*
        z^28 + 
       733144430128321597400005818603609064613542564004881421307297888*xr3^3*
        z^28 - 
       1867437549835802377665026839843342949501183447693084454832573680*xr3^4*
        z^28 + 
       3415115633146035055953996539269465544696062752630287268423871536*xr3^5*
        z^28 - 
       4620136138726933166850505234857251074481710725241714569984410688*xr3^6*
        z^28 + 
       4684380649154090589129880429360337041269172877586030469617841728*xr3^7*
        z^28 - 
       3560546438113898347495373637441018049758672702835394884842488496*xr3^8*
        z^28 + 
       2004071349987818594207497197373934647940291844058772056466567280*xr3^9*
        z^28 - 
       811973194305833585424588965128183353909406762601987636197354848*xr3^10*
        z^28 + 
       224263972884391347019025174622464029211346076018434869738619744*xr3^11*
        z^28 - 37847189422771627396583116005646902499359306813660769641277584*
        xr3^12*z^28 + 
       2947577138619173622258697700486752612948978576322754993277008*xr3^13*
        z^28 - 11942290290597956389863085812986162621328469423242388068173328*
        z^29 + 
       176066909082704888391082069847608181762201687648805748536330864*xr3*
        z^29 - 
       1105691664186308929564413573970557822101637465154249010095926624*xr3^2*
        z^29 + 
       4157291659172349327405188459651000218273672963453317235552086048*xr3^3*
        z^29 - 
       10583999387882537781623108247184378437695087569838042398161722160*
        xr3^4*z^29 + 
       19346964220728142410921331986571068289080685487514656265763828176*
        xr3^5*z^29 - 
       26162146096946402532852432748227257859330599088417377578109809728*
        xr3^6*z^29 + 
       26514778980056129769229667333308303770490892436373189314657179328*
        xr3^7*z^29 - 
       20145451364207626776824213651325468603564691973653074511299194736*
        xr3^8*z^29 + 
       11334619766629023902185384431400130845180443571033467438405964560*
        xr3^9*z^29 - 
       4590705904664281348140347421878107196904290508298609765228695648*
        xr3^10*z^29 + 
       1267516358433634381423862904219889254247751424340399920194520864*
        xr3^11*z^29 - 
       213844536954584645435492828891375263421679980734806804875885904*xr3^12*
        z^29 + 16650093737739216879423929495856711822365394793008711899802288*
        xr3^13*z^29 - 
       60253999663733916771540200850004557142676475293513508479810304*z^30 + 
       887492562744008666847781700476079714393356335068692377875616672*xr3*
        z^30 - 
       5571556655001535131304035678652354716337145616689886595691160192*xr3^2*
        z^30 + 
       20939362727395195003861298428078616561111294984204743092847485504*
        xr3^3*z^30 - 
       53279274522056622086988895902017875151278013592041780802249425280*
        xr3^4*z^30 + 
       97329696111047269903861311431016162907094783835424784174428254048*
        xr3^5*z^30 - 
       131527710844127631741429314115040446310145410835666474710342243584*
        xr3^6*z^30 + 
       133211760865829753743246394536252105775562599675879822150100104064*
        xr3^7*z^30 - 
       101146094959852691055818068940935244150362998847785865368415185408*
        xr3^8*z^30 + 
       56873325148958224454774636837604376337381399318796546917682883680*
        xr3^9*z^30 - 
       23021122025908431861679503870263320920410969972183849553191458944*
        xr3^10*z^30 + 
       6352797721932714340384681874771252143736741487050827467363266112*
        xr3^11*z^30 - 
       1071263741331751865362686755880918181862138018947939906547878272*
        xr3^12*z^30 + 
       83373448459183170527446746250071088911530266947736836940319904*xr3^13*
        z^30 - 
       241889490061497014034431273857588565563622666967964138249309248*z^31 + 
       3619494281724475899273092510846189141034418706929821298487547744*xr3*
        z^31 - 
       22800685253100523054399967625265904593674311828824397826855058944*
        xr3^2*z^31 + 
       85711371836592422581622982010506269296948687097305444861146763968*
        xr3^3*z^31 - 
       217891456278307585501699746576860771069960327863626978499446999360*
        xr3^4*z^31 + 
       397497981797218279934104366058309963564277600966376055201306894496*
        xr3^5*z^31 - 
       536333066614252406128946118920938286641058784826890452618913827328*
        xr3^6*z^31 + 
       542328550707507681926458895667551835451412117407628372040001339008*
        xr3^7*z^31 - 
       411125743022932216606267610089090202787786869557933302917004363456*
        xr3^8*z^31 + 
       230812445588506090347325032578108820593872062279930414120926758560*
        xr3^9*z^31 - 
       93289412741652218648489598855668531211766409448256202602411880448*
        xr3^10*z^31 + 
       25707789420200589018042123108845464531035159488484882655578081984*
        xr3^11*z^31 - 
       4329483320428236621894214305469019374217741432698300847294000064*
        xr3^12*z^31 + 
       336559200623704877696135278660359955588543315154948780386805088*xr3^13*
        z^31 - 
       411557817232964945811598198619177474082026827936328557143135990*z^32 + 
       7244949144665377866304482502642613127083297133873761519807205930*xr3*
        z^32 - 
       47158566741201417787160423953892346280887249033892309975918636740*
        xr3^2*z^32 + 
       178197729312615864546364177605844250854122338743055279853103832940*
        xr3^3*z^32 - 
       451248413743122056536377231403335705102503747720424234742865029410*
        xr3^4*z^32 + 
       817108112829253363314194189828020584126377988690387265683268427790*
        xr3^5*z^32 - 
       1092680793098662175065911091253725216633734900365984537423005577880*
        xr3^6*z^32 + 
       1094375380643744067864671270428112261808663601218447285457321924680*
        xr3^7*z^32 - 
       821574431337032951775418472843446281610478522300290287694835301210*
        xr3^8*z^32 + 
       456806812212737825660022932481096844494516250011274687220326262310*
        xr3^9*z^32 - 
       182899104733855772645238801591537592269645701994791516516418310500*
        xr3^10*z^32 + 
       49947073373609061416126873930417619307165548887265082767229941900*
        xr3^11*z^32 - 
       8339836437223579943004919089042231831269078257134828094395568590*
        xr3^12*z^32 + 
       643162502524300021397089103156807109156281650779572884413052770*xr3^13*
        z^32 + 
       5714210990186836399471083562891370800227199128809105279676303450*
        z^33 - 
       68508812295473842707148735695366244845492553764522585635553481530*xr3*
        z^33 + 
       407541660368758920924734003105563221189758311927249557458128579980*
        xr3^2*z^33 - 
       1515481518968909019284596763054164884800760703310230914810411132060*
        xr3^3*z^33 + 
       3872905332348361590587885608933005203283069645843052760305364653950*
        xr3^4*z^33 - 
       7146119046605940998202759288259651639324699893425146075874826096270*
        xr3^5*z^33 + 
       9775227055835426142207937131554649382127233998513182225305314531720*
        xr3^6*z^33 - 
       10028505659309996573722397313276596520980051217444701227968858394920*
        xr3^7*z^33 + 
       7713101752635838547284852965565796048941606194592736768153857393590*
        xr3^8*z^33 - 
       4391635468970555347465004816335694718703160495259612627367469037750*
        xr3^9*z^33 + 
       1799074519585743735451522984183598733878589785175961348673123455020*
        xr3^10*z^33 - 
       502119323550949831115471570988579040533042717069718965354588847740*
        xr3^11*z^33 + 
       85572084378657642997300164820748923143644080303827933756838339890*
        xr3^12*z^33 - 
       6725038184132484501951393884280513537491313581228300658417963330*
        xr3^13*z^33 + 
       93932268132162458485613920694442764205082251480359684580192149424*
        z^34 - 
       1217474202289082833245932691813736664808922992122549217952580457912*
        xr3*z^34 + 
       7400819097043824621112768555496028533040464846456452194039419925312*
        xr3^2*z^34 - 
       27619642956647448732154916577238757521903220725045159550556120355824*
        xr3^3*z^34 + 
       70380443107738929930203379804698918789573576991031609679781084360240*
        xr3^4*z^34 - 
       129174149536433767961034732237705247239288123669379995676658764772808*
        xr3^5*z^34 + 
       175606839821083924110913126536614179352825190192520436751636715716864*
        xr3^6*z^34 - 
       179005946576944261005698388093660952934171794549195496191176473719584*
        xr3^7*z^34 + 
       136810248038962637650293585840624085747624644838386772944762809756688*
        xr3^8*z^34 - 
       77425372549116145237033709797229897700745461961034575773924705533640*
        xr3^9*z^34 + 
       31536951853743206279349539066484761257038167772113800049525065665984*
        xr3^10*z^34 - 
       8755077962173290646312332044088189200502028595570456866209604922352*
        xr3^11*z^34 + 
       1484751461012103600801855690550344095831945268040663003023749497872*
        xr3^12*z^34 - 
       116168204063210199187905838270072707656976387779416425197217006264*
        xr3^13*z^34 + 
       964159198652108399607385231142876457280278916862762956691255447040*
        z^35 - 
       12676540827294278358696962445402531801105119194381449363083275691400*
        xr3*z^35 + 
       77330378318950074578309345741259014604117364497684897625869630448800*
        xr3^2*z^35 - 
       288680738192661067778438431428140446062912796255298927586707228901840*
        xr3^3*z^35 + 
       734997405598961937428842107573077929661800047740923223600381949156000*
        xr3^4*z^35 - 13472794764830616794030167079779355045593981051211281791\
89283675752760*xr3^5*z^35 + 
       1828967565383235360603953815774011758074379947674385345504634988229440*
        xr3^6*z^35 - 18616622602487380740702128325721989589510797631049061505\
55202104876640*xr3^7*z^35 + 
       1420797956163156757124229411731877278220358513975972550481791193437760*
        xr3^8*z^35 - 
       802974659955088232522982320810348192678808622603740927946020754145400*
        xr3^9*z^35 + 
       326644561294787926223371981860627585915946698126310008492982374949920*
        xr3^10*z^35 - 
       90571275664436876198028002482631391925853062117867919995403723052240*
        xr3^11*z^35 + 
       15342663714192250235393863816654360116995576994072255777765363582240*
        xr3^12*z^35 - 
       1199214083765335139567516300019620449497041392488721483529389054920*
        xr3^13*z^35 + 
       8211488424271482827007995041535645976323966041243237306961270667876*
        z^36 - 
       108425950714226750708784310076601981306850392025130211190733409262308*
        xr3*z^36 + 
       661990240300410173754833181185989049654272481592418544149076759611128*
        xr3^2*z^36 - 24708410109697897629455816874192885995081783938101077220\
67103617452696*xr3^3*z^36 + 
       6287566583217550818532442821278106252908883678910383343699377198379340*
        xr3^4*z^36 - 11517759014814903976940228658580787633178991680309263556\
742785031170732*xr3^5*z^36 + 
       1562473326590256952708622871145549568494371959258580685270933685411361\
6*xr3^6*z^36 - 
       1589292636796973075768707666184994215832577473070291172292879469340097\
6*xr3^7*z^36 + 
       1212104670029270001013242544421371438287864252069371205881188499000185\
2*xr3^8*z^36 - 
       6845850713367014199968227797708094166340164308426907360489238738962940*
        xr3^9*z^36 + 27831361909973407495585607505226861730518072863971025855\
61755381529656*xr3^10*z^36 - 
       771259410932383993026123467326938964592909897970217782099653203627608*
        xr3^11*z^36 + 
       130581230998285512624531887900639670422534594599114885622565699612948*
        xr3^12*z^36 - 
       10201574455062227467662414084312172532579780417747223577610474823156*
        xr3^13*z^36 + 
       62012765087889001542006908697085656465091556187775397264364813223956*
        z^37 - 
       819939778280352982517308131078941541480899936071721501260552209605628*
        xr3*z^37 + 5006540478110229277643419553803879358021277406767770880808\
060426311288*xr3^2*z^37 - 
       1868118158528260691476090362819899347463714789862169510302386155514637\
6*xr3^3*z^37 + 
       4751813674544085727443358593162525062036548397317645470112898373208326\
0*xr3^4*z^37 - 
       8700492144957124574698235098683494577251901978030136295797999618950805\
2*xr3^5*z^37 + 
       1179734674072954117599172177834565122153854251750207365524991365654704\
16*xr3^6*z^37 - 
       1199430541647843764701707963436923256722954612294388324416191591133224\
16*xr3^7*z^37 + 
       9143611023816412474538954232265064813804261099284439432756230621721761\
2*xr3^8*z^37 - 
       5162024527090217952540706149100697784839256953522569452130063587849546\
0*xr3^9*z^37 + 
       2097740599755163356982552675053362590387077212763513652219105238679429\
6*xr3^10*z^37 - 
       5811026199908200719519978654546520003300026312662327277150671203151688*
        xr3^11*z^37 + 
       983510536320169679457319229169000419912424828591030437660121840998628*
        xr3^12*z^37 - 
       76810870219603442768365982727506933189917189109815606259255767717836*
        xr3^13*z^37 + 
       425151915614422603379350962169337178754322444514182861001503278936608*
        z^38 - 56232663203973857684462039312507321360303141431971387988512106\
18817304*xr3*z^38 + 
       3432980617229618488420066612630920630854015741914547407812880238718518\
4*xr3^2*z^38 - 
       1280564237565864976879286112084158505490344773106177030750306708385546\
08*xr3^3*z^38 + 
       3256114541848581207032283855933080325911461085946447381417116959789219\
20*xr3^4*z^38 - 
       5959675829385404116918155902626632924230606353052571157091241898987209\
36*xr3^5*z^38 + 
       8077988678233843400713593725295156286361545608223434611966186641536996\
48*xr3^6*z^38 - 
       8209909471720841258704901898008132365696217474805855533145362878380943\
68*xr3^7*z^38 + 
       6256493299267705024420323824145075300536501213228563425726936707093597\
76*xr3^8*z^38 - 
       3530933566806912400216359166584021505034357754128400458845864384285117\
20*xr3^9*z^38 + 
       1434445704685921412349910494271279253795635590101817190206980169550409\
28*xr3^10*z^38 - 
       3972416665507093232357047657493184618686934102718797145884279122571134\
4*xr3^11*z^38 + 
       6721364899758013399818314501393306094761376101645782214099236448563584*
        xr3^12*z^38 - 
       524788739248969178996600997490595896827920365792355184653314339201368*
        xr3^13*z^38 + 2672247064379056898565271880189091126341757286588202078\
188594304171664*z^39 - 
       3534279026933775857773832914093699729200851705359823532690521292877111\
2*xr3*z^39 + 
       2157131563147897616735357466673919545215011776154255438161226776941313\
92*xr3^2*z^39 - 
       8044064861904198268357233843108533301357282417745590089004558103531844\
64*xr3^3*z^39 + 
       2044732929284777099390867542688677604157014697571686960274721556320447\
760*xr3^4*z^39 - 
       3741300435683535838132513646903939676499946835453844184031524008529043\
288*xr3^5*z^39 + 
       5069546736944309008456427083028763737208773178911338256756411284983538\
944*xr3^6*z^39 - 
       5150794628482534784279614923648201063519382527102223889049833291905644\
384*xr3^7*z^39 + 
       3924111496433235682849958142624241684963336003987129823072826114363922\
608*xr3^8*z^39 - 
       2214007518870442011553828256708163145013098819001105357201873633776124\
760*xr3^9*z^39 + 
       8992026662534306766531886187039208137464382356928952667840891437960858\
24*xr3^10*z^39 - 
       2489527204185548466015470596523847578714676309045823290629335151385484\
32*xr3^11*z^39 + 
       4211266499676255404663459646124372109520287744254900049318577122505259\
2*xr3^12*z^39 - 
       3287284525863459539125480220188314439010702950393106855328185424994344*
        xr3^13*z^39 + 1546819072621271550846746327747608822403313259637041959\
6179929224767538*z^40 - 
       2045440636811312173323309166151480453469385919109539392760948381135436\
54*xr3*z^40 + 
       1248106455071462750546549781179559639338290535254058864770819533005231\
244*xr3^2*z^40 - 
       4652980030484009118335502894202451713636843426356195360550441699284254\
868*xr3^3*z^40 + 
       1182420926090287013993031721867420378642347122602802586262239912299214\
6870*xr3^4*z^40 - 
       2162917694255132613819297068085738029253679076325322135038760140340829\
5746*xr3^5*z^40 + 
       2930026164716651982979898631179935988619488944657685058815523762741568\
8648*xr3^6*z^40 - 
       2976220007203979113148079562733699736752394547674365960157681949526486\
9688*xr3^7*z^40 + 
       2266857179532372291085533675483654081818870832160925057424308478682218\
4446*xr3^8*z^40 - 
       1278667144010129533103611385486009499814155834429830871767083270994206\
0170*xr3^9*z^40 + 
       5192004584367914080266931007743684125610434417615380069502124992757296\
108*xr3^10*z^40 - 
       1437132273700771782515208224412904969181585305416099158031502770344518\
644*xr3^11*z^40 + 
       2430513773915909090197373042830064269666936348012131554799946144063799\
94*xr3^12*z^40 - 
       1896841251845592779183368487888666365788027710825293789450058334160807\
8*xr3^13*z^40 + 
       8264318573259558188784070721818488255189827621770545544614280570318072\
2*z^41 - 
       1092606483991467934502814579628494869794320970989473555610302176266845\
226*xr3*z^41 + 
       6665383253367098368006756165476619822401672896952676021129854645021618\
876*xr3^2*z^41 - 
       2484273094439620422360417834620947694706398573244719034300037518679019\
1132*xr3^3*z^41 + 
       6311551760668951285957023388537774459815277823674089807664209073009249\
1430*xr3^4*z^41 - 
       1154256421015833390656646011186842474887046858481696716642577317917961\
15134*xr3^5*z^41 + 
       1563273020447410649846905981231337616585972048281431221520416623166735\
97992*xr3^6*z^41 - 
       1587567705830373923957357850539581731554957197562398653130656375384848\
62632*xr3^7*z^41 + 
       1208921490129452837596891945737927552830156568734198104364610949562655\
70014*xr3^8*z^41 - 
       6817746948655932309187673946509545623264710422807808596639379428233002\
3430*xr3^9*z^41 + 
       2767772802604038005186146608848082766696263794185589541509062535226443\
4012*xr3^10*z^41 - 
       7659606972726267382754498952835402891475594078333816184787289161720040\
316*xr3^11*z^41 + 
       1295162745810316431322672880401944278492990867460075419071432343231559\
306*xr3^12*z^41 - 
       1010591415273324466132292587128253347939637029132763829155249668698144\
82*xr3^13*z^41 + 
       4080350961337120864788847580233137568055030431102677858059153096202414\
72*z^42 - 
       5393454067308276746029116399543768780512725509647916147244828372521367\
776*xr3*z^42 + 
       3289554094570256961383980810003051472256716451586983390212465046435337\
1136*xr3^2*z^42 - 
       1225802228877414950763305518698621135204419920768001229905865213457611\
07392*xr3^3*z^42 + 
       3113638398947532003214032293002619438661901658912563109367355933215287\
99040*xr3^4*z^42 - 
       5693082811196494114597100499745119769033592322841727739409601887595640\
44064*xr3^5*z^42 + 
       7708955398935032351188316264228766120737195367537232353207601480600639\
13472*xr3^6*z^42 - 
       7827277735732643826558874164209522026298938044565568401944015859058615\
97312*xr3^7*z^42 + 
       5959318058989185904980937562461489918142670312879877359207612858988217\
04384*xr3^8*z^42 - 
       3360170992523093004084471048630944898975523716139082071890260565691798\
76640*xr3^9*z^42 + 
       1363875915204965203434535135090672564593221439085996879734063627413388\
24192*xr3^10*z^42 - 
       3773779533978631941721213946766082537186098308715346259358125189307748\
0896*xr3^11*z^42 + 
       6380011525439574573111964314213193996141990493739497138254156731693898\
176*xr3^12*z^42 - 
       4977382186221523807239116460342807858136257495346904358332720054857417\
92*xr3^13*z^42 + 
       1862939019783413138202301141957643921627871231345048482835616751527327\
872*z^43 - 
       2462015545992517268308365557163972421001616436944252212477501749984810\
0896*xr3*z^43 + 
       1501353291827088879153595214648558496059322436189573171195502720051090\
79936*xr3^2*z^43 - 
       5593576424321819236792923193498408921029165248256335129604592733366479\
24032*xr3^3*z^43 + 
       1420569228411964864197700963425450559825723350243348285282219702473771\
128320*xr3^4*z^43 - 
       2596980414607203643197368914336425812995402704476475248950345445621381\
094624*xr3^5*z^43 + 
       3515972894781068881239775367984233892940563640712791831686380031588581\
331712*xr3^6*z^43 - 
       3569367999280840819254459810275255177077107478334594420854736688145653\
869952*xr3^7*z^43 + 
       2717123697261903796315107530066405184233575256810811581743183894340486\
035584*xr3^8*z^43 - 
       1531820985333991249218635245226456098724388111274982209775258930577392\
433120*xr3^9*z^43 + 
       6216653426294987832569775930622888678038426890584045761249165023133547\
59552*xr3^10*z^43 - 
       1719866220663589900601085339839322512463941105790840808676960289930673\
96416*xr3^11*z^43 + 
       2907213490104360838143152666316010862180952343176314765112016167845375\
0016*xr3^12*z^43 - 
       2267746438920320900350116140267077778973849530114994993677626257884465\
952*xr3^13*z^43 + 
       7868005479147008486239690832630563883739246412675326998070875152857739\
440*z^44 - 
       1039660515690727215424099054435232963111520145823844001878559651195470\
68400*xr3*z^44 + 
       6338974278297085978618645071580419617101908829305414341791790850976061\
08320*xr3^2*z^44 - 
       2361360661625612370301603697266827469317715777050906416365571583418350\
022560*xr3^3*z^44 + 
       5996161392518069339742985215874942715694730919956017793348603972750503\
208080*xr3^4*z^44 - 
       1096021959817509856847431620668588885265668252055284199534849460050473\
4083280*xr3^5*z^44 + 
       1483669652571540030899901650697265025482173072404960936916034798444954\
0739520*xr3^6*z^44 - 
       1506001769158671615424663358720093620707215610118488317805917167462361\
4206400*xr3^7*z^44 + 
       1146270880955921769550687820862420753112519651968564205843161674025273\
0947280*xr3^8*z^44 - 
       6461460013576105052225031776930983078153246628809979352082343626778044\
033680*xr3^9*z^44 + 
       2621953931705124667653468397486541329003083545735676286135012777756538\
535840*xr3^10*z^44 - 
       7252865369728018098969719150845632230782951716343560737052884725242375\
83520*xr3^11*z^44 + 
       1225854798430218859252438459017762256619499780313388810023875525756001\
19280*xr3^12*z^44 - 
       9561018208331816757416887319361134212876393981986512515878764441643103\
920*xr3^13*z^44 + 
       3074379062948811173397388674010093440154030667822949254719662432098576\
4720*z^45 - 
       4061919963628347937679703419084092452258087922984932105854389541129813\
08560*xr3*z^45 + 
       2476319783297895274613670803259707051929962641041431886395908093311153\
245600*xr3^2*z^45 - 
       9223571936276605861783854598530331605702005595437567111655497339966457\
454560*xr3^3*z^45 + 
       2341857097172034567644394929243773409532247962841780011992147760376829\
5371600*xr3^4*z^45 - 
       4280137625375753226033534197554923476105203792963981759079908286546674\
2665520*xr3^5*z^45 + 
       5793328530867400530490111580089901581547148160251733631431119918008370\
8429760*xr3^6*z^45 - 
       5879898964929355286558892108663510223498196643005045760203382912340472\
6149440*xr3^7*z^45 + 
       4474926921050934348411998705676094830954513146358735323134484441227362\
9757200*xr3^8*z^45 - 
       2522228376665506363031538755553238741869558719940454108595762558350424\
4937200*xr3^9*z^45 + 
       1023374259270092322353145472975315733594974879924126442335632380488424\
6244000*xr3^10*z^45 - 
       2830578603921423361621487949862909160422500039082848102235452541945966\
975200*xr3^11*z^45 + 
       4783669103204219496256729903469972258628982379344180700405546113480970\
06640*xr3^12*z^45 - 
       3730636017858503904723077319997399410038622701234466710898343117784087\
3040*xr3^13*z^45 + 
       1111379089936541596512120367541783565653818745011263271572691069841579\
05920*z^46 - 
       1468233141510059332428947332920625450158095183079472303496741258321761\
924320*xr3*z^46 + 
       8950144333314542154035986570078266272708177727092221472884659564228657\
356160*xr3^2*z^46 - 
       3333365845843906336833816756398288257115105948354845158467100733843785\
5928000*xr3^3*z^46 + 
       8462635219906019906062679600272761772337597991579298765500044167963500\
5546880*xr3^4*z^46 - 15465542384710559414724894028522927760656193875809358771\
6520093252396437547040*xr3^5*z^46 + 20931410771530357062201381069309292071584\
1851213272947219829238181592203375360*xr3^6*z^46 - 21242409515567249855069266\
5920597324696130285929238600807945735900182725130880*xr3^7*z^46 + 
       1616530823103667134553207140776994708573393570007193147853520834666294\
63407360*xr3^8*z^46 - 
       9110601279356755707736480832561163963773750897993016797028460100426759\
8459680*xr3^9*z^46 + 
       3696256200028450740564300285538482809035060499479292350361106172262087\
7160320*xr3^10*z^46 - 
       1022275551933315228282356518977222380318752412454416444282156925145488\
1755840*xr3^11*z^46 + 
       1727504402641033314907404119572413702489507551675432997362730573788577\
025920*xr3^12*z^46 - 
       1347119524121059582440817612089170316161535850036099039343214894662703\
44160*xr3^13*z^46 + 
       3716139483777215952096347491480407702762998867115157408348859021001641\
18976*z^47 - 
       4909018863066725074660116625456260883769359363194798859596542872646568\
856608*xr3*z^47 + 
       2992265943601086299376855302600487348674282661795139351679964410002064\
5413888*xr3^2*z^47 - 11143566084410489157051813772080969959273885084515952891\
6740458627512282673216*xr3^3*z^47 + 28289055327812799192879128122307035876434\
3061395514013711549754910439213496000*xr3^4*z^47 - 51695184534807475401307327\
9779537324650238860589331837991723327315063330084832*xr3^5*z^47 + 
       6996099567164903022459053810176704502693942114323111218640328214474560\
36563456*xr3^6*z^47 - 7099604767255712090508890068055193123887010316188041052\
13873357416616904735616*xr3^7*z^47 + 5402410653037564242075618652435742020016\
69964797376804202762898700424718843712*xr3^8*z^47 - 3044556681747133237901729\
64778315622279436280553542267602400025187891564856800*xr3^9*z^47 + 
       1235129894599745835772875294198991169166610901109457261890074519859814\
89977856*xr3^10*z^47 - 
       3415797451998884233047855334083535294579553153257627745234000631207048\
4650048*xr3^11*z^47 + 
       5771873171827791915012689183113448877993033797413789744392599567735551\
883328*xr3^12*z^47 - 
       4500668366606679895707788994600909149491020246471862344440042552816206\
32096*xr3^13*z^47 + 
       1148909601128985179351348909556572113145501108135538003501717125759370\
087660*z^48 - 
       1517639705368256771253504186653674676064487031400278644844859543586266\
3487860*xr3*z^48 + 
       9250274416623981223199724731182127178371538265219039026971083888582942\
2510600*xr3^2*z^48 - 34447631919301006113232322598587566488495800665148741062\
0847950746320407120920*xr3^3*z^48 + 87444932185427340435838668924155416255707\
1505696629529115144601350244406223300*xr3^4*z^48 - 15978924184323507615305619\
80252550964477529224589490801292680163598548286232060*xr3^5*z^48 + 
       2162394106092826103198138045608392856543701931479345320821446651792816\
855547440*xr3^6*z^48 - 219429281775983455592500900775268736415922084274693984\
4087082508674824574754320*xr3^7*z^48 + 16696660088033981010788524523426235639\
73252588918638822114598217520912891801780*xr3^8*z^48 - 
       9409091174077714948973496526977232917761599175001440496219181684996035\
29664300*xr3^9*z^48 + 3816961430878341968789765113721921171317729785431636674\
96111644240433840489800*xr3^10*z^48 - 105554953519767836871429988012552742557\
352988283583011803906579968553357896280*xr3^11*z^48 + 
       1783546404607217487539879857392568229624724706244329041102488991268249\
1931420*xr3^12*z^48 - 
       1390674282688300098866508927215926450519166461377967917298500445157285\
932260*xr3^13*z^48 + 
       3282498478239148860722401831441855199072652181718590416660643203776314\
685580*z^49 - 
       4335877152109528601654896302588656474237815473151032275105427098241077\
5249260*xr3*z^49 + 2642728662104885717088337246684348738985495351177189834872\
94579164039981880040*xr3^2*z^49 - 9841176887356951998230961146621425712834223\
99722524956857902197564338883935880*xr3^3*z^49 + 2498112712111512313676076475\
282687952084225600295276180603458394938645915429700*xr3^4*z^49 - 
       4564724970744125442953812481156128557600360655248519992613392935431357\
302832900*xr3^5*z^49 + 617719861624722536801113656002525244486028780729747021\
4778339127181704211443440*xr3^6*z^49 - 62681709901887753165458568516590594361\
69075148390253963840230208090089687306800*xr3^7*z^49 + 
       4769416521720768506226876222351393322619991096497668096097524931609606\
982114900*xr3^8*z^49 - 268764881763419924248499116261290947749805739079265888\
4307440695068392937374900*xr3^9*z^49 + 10902637277485509235254040742637655214\
08789099503610973261411695928077642590120*xr3^10*z^49 - 
       3014956472153230324423672260552749640443588348939793846774720730129842\
88391880*xr3^11*z^49 + 
       5094189459414113225697048389865040152570623118772850869840683724784984\
2644060*xr3^12*z^49 - 
       3971951069037149465651686958433719824633520877613476193482438402553692\
944220*xr3^13*z^49 + 
       8660121531889857577836435663984372014155229272495973174778863922442353\
168864*z^50 - 114391795431989288739147759044489334373126945771674418113731912\
755647220469232*xr3*z^50 + 69721823467167127228849366098197121486115737949511\
1905110694877680506306603392*xr3^2*z^50 - 25963380795735363599744098858235225\
78740921547426566814599292439506328805404384*xr3^3*z^50 + 
       6590586273147257070740295251750467388673131283957408079537303195428909\
035927520*xr3^4*z^50 - 120427092857848791572791898859080488211241352255964988\
21051934961512765610861328*xr3^5*z^50 + 1629665402984465119788007795971801845\
2321774189459174670672645573201921100678144*xr3^6*z^50 - 
       1653654241160453580099924467567454503459498789593884646968514273687811\
0243164224*xr3^7*z^50 + 12582466645744472115374485578010622151749748174674160\
505099488249400549233621408*xr3^8*z^50 - 709037739394436208559121185044325926\
2203458436029878933639567817207489031464720*xr3^9*z^50 + 
       2876234431882881770002002659826551720492275170780253983926345116982420\
209870464*xr3^10*z^50 - 79536998019468855098882574839409007752400465124750838\
8318733509458486807295712*xr3^11*z^50 + 1343872801243231992056191633214865230\
35892812913657641975959025525721815427232*xr3^12*z^50 - 
       1047807041076427242536346614599380437040905793728250239179392205614303\
9869424*xr3^13*z^50 + 
       2107789436502685716935536600309929574584791660276400921381234241646943\
3736320*z^51 - 27842285755318223329149630607444259720738004186870629491629772\
2906653893119120*xr3*z^51 + 1697012632589368708392748544821419722200505833730\
087346231216504615896579972160*xr3^2*z^51 - 631951084988086310056699608073637\
6339869813802021742032067929589717298137989280*xr3^3*z^51 + 
       1604174844083717885146073201300707853189342252594017420933006600629109\
8898687680*xr3^4*z^51 - 29312767718496350594424776986303173765889963684556877\
359632086803869048483361520*xr3^5*z^51 + 396675676018830279597029356259965843\
82332514253878919251386944632719346256566400*xr3^6*z^51 - 
       4025185024406927042938419243026550531450552517164032967433338335165220\
3233622720*xr3^7*z^51 + 30627421572686448541530848705262493355084147480952828\
737611882800397640259840000*xr3^8*z^51 - 172590537767666606042967073294823681\
43924834023627418506935331695123651048295280*xr3^9*z^51 + 
       7001229884237233039985677282821015992248432341316673188726301315029663\
492641600*xr3^10*z^51 - 19360701591740906744581748494918515697267719571838743\
31106516437888869893086880*xr3^11*z^51 + 327123145196262230459770599571137060\
598702758067003505272850884689379786656960*xr3^12*z^51 - 
       2550556585223995386483042118780051516008488710085113555584173210016603\
5266320*xr3^13*z^51 + 
       4727095204411913089168541311324761406252751428969010265209672683673652\
3904104*z^52 - 62443425834270135025364947419897495858024988359047794064051797\
3698489040777512*xr3*z^52 + 3806106528690183096799588054565900121342423825304\
550461398681197457941412564912*xr3^2*z^52 - 141740084295245546887178774447874\
15741596740038610584323934646265907560432164464*xr3^3*z^52 + 
       3598103231960925173019701583125342252651669197402161800076278633437235\
1610364280*xr3^4*z^52 - 65749246313737221746382266110148861460258307529729652\
129450418517480365963504248*xr3^5*z^52 + 889776430255562758961227060720170978\
48480156343148128152866822407897275983410464*xr3^6*z^52 - 
       9029046428580211822399648759102267059181907633484431534967322112959273\
2115910304*xr3^7*z^52 + 68703128796238514668351991252715539412776743545593800\
823119242611778645004787928*xr3^8*z^52 - 387161729942556598888187819981439855\
69957366335313343474997424941872234006313880*xr3^9*z^52 + 
       1570574141918782105000947723582551048260955447144728244758961410650152\
1634922544*xr3^10*z^52 - 4343233183317366576623418408350032141346064473036110\
388559498321878279479149552*xr3^11*z^52 + 73385547745364853765560389888384714\
3246198931383430415311693092362119155614792*xr3^12*z^52 - 
       5721905379888621975108940778503840568729040445988082986206758309282055\
7957064*xr3^13*z^52 + 
       9754172968312674696705497511476563349204173038459998467590556848371883\
9023304*z^53 - 12885617765591570879205347812721851666029774831277808354192650\
72894110931682712*xr3*z^53 + 785454385768023479526331274434753527431091530188\
5094585372945195075957653604272*xr3^2*z^53 - 29251849664306190946603719981066\
202499510215840787866907937710510976230730385104*xr3^3*z^53 + 
       7425984022376649306879070836875781161910385956298424707298167348851637\
0064206680*xr3^4*z^53 - 13570319057175824794970766936902869855734499111140309\
7529111241066648161319706248*xr3^5*z^53 + 18365308215279820844888196897178007\
7695854209669412364191361158826516403090898464*xr3^6*z^53 - 
       1863701771922471910637777876856229373398282709348970731262411271719594\
78218809824*xr3^7*z^53 + 1418167158637123567190396530226338540073259084288844\
42539429221962419124542031608*xr3^8*z^53 - 7992062580904944157084676696153989\
7186286491895724782523456668550246022405661480*xr3^9*z^53 + 
       3242198567201209398758781969784312225085528635433919791792721121005563\
8326295344*xr3^10*z^53 - 8966195111150033054256204377632784973031089844501802\
111276478264781163060803152*xr3^11*z^53 + 15150208093886347520123295753861320\
34720041934198211878279719552538087918245352*xr3^12*z^53 - 
       1181301839701070079371332825613999007266734080528871320943917500785092\
79320504*xr3^13*z^53 + 184863316256709209398270315345272522287333553701564700\
338063023178071038075840*z^54 - 244228087615935416658575440787687527268979442\
3545701822675687749141839713905200*xr3*z^54 + 1488813385922873954079017779339\
7239624620389660611037120899079831426696781422400*xr3^2*z^54 - 
       5544985935763761014076816118933863870571594481871041931724030304075757\
0316646880*xr3^3*z^54 + 14077575545566663035238201648665881998727184711838369\
5054886962742941884857267200*xr3^4*z^54 - 25727026944808693098652444857824741\
7010025054931723496423069642179366585742078800*xr3^5*z^54 + 
       3481949118340484550792733430438225159236734589497339827876621713124713\
40554028160*xr3^6*z^54 - 3533655955537230149753122451818371500587432108813801\
83666614373449875287540816960*xr3^7*z^54 + 2689044075466921384844234945171715\
22127927786419449297932586806718814893690079680*xr3^8*z^54 - 
       1515482905322432220216727021748587880549358541043897106621533669638520\
08499432400*xr3^9*z^54 + 6148263481153187960939873983636207088717489281695538\
2138153986815001018164714560*xr3^10*z^54 - 1700359578010467656065712531122621\
1908253411469300298549418804979740342756206560*xr3^11*z^54 + 
       2873227016265049757155153165222219902816694214830045694176124537584955\
165957760*xr3^12*z^54 - 22404229173439689566296797078612346323034070328164068\
1037129350639883568666800*xr3^13*z^54 + 3211161021028292272899033032928750296\
86029472162838563885250065196922882699168*z^55 - 4242724617046054594305652950\
246420009954541714692565774081890137991597929995344*xr3*z^55 + 
       2586580523540897583944357262672858702823750867081893278290750128275865\
9200037504*xr3^2*z^55 - 96343262746321017825482912210481544278182230949684618\
196895564869570733805097888*xr3^3*z^55 + 244614745768094904672075254054591307\
070405354719849197675662252926689597798562720*xr3^4*z^55 - 
       4470714905967373149690377238689233615914816472777872309755896335996751\
39235061936*xr3^5*z^55 + 6051195445541636495025620568153742355796280770880245\
96877766704436696899206125568*xr3^6*z^55 - 6141482467840706456922052723815401\
93083099197243731521484568412219894208312326848*xr3^7*z^55 + 
       4673862183146532123730446374594443480076158596521112061701928999726122\
17424482016*xr3^8*z^55 - 2634249527389243534017189621599309149020693945037777\
96392898345953793416967212720*xr3^9*z^55 + 1068772092571660121694921945590963\
86720139627332365990063370170978639229694890368*xr3^10*z^55 - 
       2955963490561933778110462726100585674631703315100848924241395092239951\
3530885024*xr3^11*z^55 + 4995199059426483554840477787570019780259474197953733\
373430285116005645620210144*xr3^12*z^55 - 38952590229717531888489203918199496\
8055615030985316166481699625629104441819728*xr3^13*z^55 + 
       5099643830400482171267562147341508743431999618787416705420418382591907\
64122668*z^56 - 6738585164277143640156151135236822334260977054162318381134372\
561273403167134084*xr3*z^56 + 41086046052280514768592454849514329471687804563\
968717456811459461760400577116104*xr3^2*z^56 - 153049733285933004077560098953\
993196814508988278037258083044237704584760495194808*xr3^3*z^56 + 
       3886290067018280656052507973052687236932408977849218923041348747466542\
33967692740*xr3^4*z^56 - 7103451662712040908817986817818543872234372503747632\
20116510852401531957385248876*xr3^5*z^56 + 9615504548411757676588281562563281\
11156068428417410588612292905327801243964054448*xr3^6*z^56 - 
       9759805668661220121978772956987355700659320408103442923232168058103019\
48519782608*xr3^7*z^56 + 7428131173269120082451417136190508083178659514414642\
06058120535624945241640834036*xr3^8*z^56 - 4186922932927463373077415852328342\
26494462576437352823356547942057991368940819740*xr3^9*z^56 + 
       1698854842943287795543470727066335873431579959770844664993061841774291\
69888576008*xr3^10*z^56 - 469896367838424164733684579123501376102612097815396\
24452745441509798612960150264*xr3^11*z^56 + 794120565885687446046561093803168\
1079756284543007567661652190132785632226613404*xr3^12*z^56 - 
       6192975942969964456699993103877013483887925484523582717983288235250799\
12807028*xr3^13*z^56 + 738241314293102025975491818537505064410446795070818562\
472901480470671079795564*z^57 - 975623611706277636331565850666358164131067761\
9885434127133225676722831566051292*xr3*z^57 + 5949234286247584275938805781880\
7766415514874101853305755469815291661601543756392*xr3^2*z^57 - 
       2216412460775964390935262901246003798957719856085797051680477774988960\
42430103144*xr3^3*z^57 + 5628630144721521782591339476835540764903071937490226\
28220129527447523542201450020*xr3^4*z^57 - 1028927323183295901344533682230045\
436171411369876289701966113927314342291837543828*xr3^5*z^57 + 
       1392943358612296290709118288767501109149488926408743143503966439032920\
876890023664*xr3^6*z^57 - 141399232614978578143376197176310602627821061861059\
2733342692651617685545316647024*xr3^7*z^57 + 10762877431235773022974619862597\
69012174135909360241035839773372501227677452189428*xr3^8*z^57 - 
       6067157055571033593501808698016133379387586099794666866791493909019533\
79821278020*xr3^9*z^57 + 2461991320308607662122147667735860436668319092526805\
16539952121068501396793089064*xr3^10*z^57 - 681037271954075436354183139382328\
27068363278404507790901250058796537240542063272*xr3^11*z^57 + 
       1151045234607164871841101901487005943168956020666012527690384234242636\
1741441532*xr3^12*z^57 - 8977204814753144648990993540312445936750960186873343\
65885667411006264013211084*xr3^13*z^57 + 970761789764334519654596073152985424\
590390239540506271270806824754563203665344*z^58 - 128310398886470446455383484\
62014016292655534933053452864819600917730809965159072*xr3*z^58 + 
       7825346514194004223712042369447452617684323109307667109580121464838951\
4143073792*xr3^2*z^58 - 29157740351289711508346045632303700085173507551384880\
0251407463679715368577885504*xr3^3*z^58 + 74056755338155429754899024662455278\
2120105747172748130225368468736522457198691520*xr3^4*z^58 - 
       1353952249850615768566333110002351007209706111505795794571987841534893\
457928022368*xr3^5*z^58 + 183318736240050116985052649302854328746671231534294\
3244579839793123684122234801664*xr3^6*z^58 - 18611155570349886900917418276048\
24917903303450156324895747055105327695947753595264*xr3^7*z^58 + 
       1416790955413977857624040305977836548869005449924317095010354304662043\
185965035328*xr3^8*z^58 - 798752036028341555699314535696034781725235951143710\
095453081648852019201096058720*xr3^9*z^58 + 324161130997055471989380018018757\
240282617152643538859960498715639960492757300224*xr3^10*z^58 - 
       8967912344254646095746288971895441198051149159652176958998984120163503\
5390876992*xr3^11*z^58 + 1515853867922387676355372758786600332595705788489679\
3163687353393243628974929472*xr3^12*z^58 - 1182358045980412530035194742395470\
336018863825316598672675708380019681905035424*xr3^13*z^58 + 
       1154697957363094216669171708188722589013799485217317440572513486194830\
784881792*z^59 - 152649275457965219278437738542626173510932125832205080254595\
27003692033460198496*xr3*z^59 + 931131379995441012221759222967572366086032153\
32109355430877925511192883727510656*xr3^2*z^59 - 3470029639217031145071357349\
62498237893761780751141282307935174653905879434346432*xr3^3*z^59 + 
       8814820745982123055141297929396029295744670207917645877789190837512625\
38151796480*xr3^4*z^59 - 1611830201226124612018721260431596552496503050127783\
166528530669354162346532811424*xr3^5*z^59 + 218266797650106805652025879333011\
9177567349126982159604125766694514870437296332032*xr3^6*z^59 - 
       2216240442179635264529821056092319415202192586650524658540183528640317\
633561227392*xr3^7*z^59 + 168736851346816438648352925252257968025236179299591\
5014681601886567935767493889664*xr3^8*z^59 - 95142544636692986793552537211449\
5680857108801331011979754955768433269871072229280*xr3^9*z^59 + 
       3861716642035352121801363573457223087447903886620658420405358140288469\
85300514432*xr3^10*z^59 - 106847810272760256559954976822061100788837796924898\
668223917502451385917276851136*xr3^11*z^59 + 18062780383117849661892042046958\
101916069995222066412967757797246492172675124736*xr3^12*z^59 - 
       1409053598055367950373777779196520055581507412159393933914028606401169\
383521632*xr3^13*z^59 + 12362149206370239108123528110565334094860908712146831\
18493942734842205198302544*z^60 - 1634602426966693039602222104353686010875962\
2458528275474980908307575019907474832*xr3*z^60 + 9972797113702657834827226496\
2391857027085456787498956646242577289512322972083552*xr3^2*z^60 - 
       3717275912672865439119489180649444666971879286569449943567917322717124\
27158943584*xr3^3*z^60 + 9444691750869495577118468607092098484073477128731694\
14401776488990125118691502960*xr3^4*z^60 - 1727322796053708684882828387817948\
892349240032955818953169286884637032784017243568*xr3^5*z^60 + 
       2339478959941449305166808918768519497564459749617048676026219954546832\
345706222144*xr3^6*z^60 - 237587201520872771416852870452052889860053471938572\
8287119704923261527310577152064*xr3^7*z^60 + 18092074033003538542151134096713\
86073418003801548104183239337247227424638798104368*xr3^8*z^60 - 
       1020288687376552761258506136939669872934575391238008428594104533817188\
969250533360*xr3^9*z^60 + 414186880919961471069455018451237256044247160613016\
628314922912709892538510320224*xr3^10*z^60 - 11461646329020470296254386483388\
3422588361993213676966457973878254025743132156512*xr3^11*z^60 + 
       1937890856760630945040133776914744856045050420543136984583018217669972\
0566928912*xr3^12*z^60 - 1511936407836762270074951038498094652073599931503908\
323957334226767429170520784*xr3^13*z^60 + 11840434916493593734079744543866471\
63966755864139627991409466052796889523050896*z^61 - 1566016450583687987896859\
4842180581189520933208073171526449130631010143703765488*xr3*z^61 + 
       9556697335933892459307350444216120002191034603266747940598193709912631\
5322599008*xr3^2*z^61 - 35630232252301163794982799380334802310195659042713667\
7081800294321033393878218016*xr3^3*z^61 + 90548478796673341972663936904580765\
0496194275023121916138715933901648165381757360*xr3^4*z^61 - 
       1656391726015694026824331025999705616039996514671053235163064466453076\
596659249232*xr3^5*z^61 + 224389059246763096475692337305251574204214363655072\
7188437714462655160202571971136*xr3^6*z^61 - 22792685984995143796530272861930\
78286346412835113797855295919267311473290927473856*xr3^7*z^61 + 
       1735992420901759276299926766562308417802423433636721238062825874988490\
819279505392*xr3^8*z^61 - 979189470982430877766691853280696619349651640930386\
833795200020111774830022786960*xr3^9*z^61 + 397577227351463829557130504572178\
593841730756767083021382160892615289572444586336*xr3^10*z^61 - 
       1100401240594370049248101118493460566346955767125520846179396947707798\
56448470048*xr3^11*z^61 + 186084325900197082680286709983817623424311740946292\
85082709451284484041093604048*xr3^12*z^61 - 145207154267067557747329715938483\
1048566286906089899021145144997847893977110576*xr3^13*z^61 + 
       1007129150200997515884516386632062168662959802252567244914394020363580\
384263424*z^62 - 133244485335762632926092851814990262524429356069078938036342\
17556687227272506272*xr3*z^62 + 813376144058073092797335963449197785442793023\
53053408726553751954192741836895872*xr3^2*z^62 - 3033391160676675903955551580\
73184866534324498437866436876738849856139287311239744*xr3^3*z^62 + 
       7711037050290602163073574187772583818689700809696641914919868859391338\
34541682560*xr3^4*z^62 - 1410952691467220879990740356981141264857483421802702\
670372920378181485327541874528*xr3^5*z^62 + 191189894174831820822388470306344\
8649927046933892706306279219995893191084461780224*xr3^6*z^62 - 
       1942535111590605576271697929918905869731923937774939497452850726857721\
459135890304*xr3^7*z^62 + 147988419718471680774684112523257491026217522594935\
7685805586386881163616264972288*xr3^8*z^62 - 83492940219144428108416983094052\
4040120470528841978042681301980103576959425905760*xr3^9*z^62 + 
       3390816988540918737468331213936279376587057412749770809962383862994927\
30564095104*xr3^10*z^62 - 938708178543647591958615541475690917568643659140418\
80141642480981023473483314752*xr3^11*z^62 + 158775314333757696596929167260779\
38842838637068300963544911946446520679877032832*xr3^12*z^62 - 
       1239230100691832249593282681715500019169192931875782760323113897424533\
759990944*xr3^13*z^62 + 75381504148594565693124565189224271823319278019811433\
5214118337738411398648384*z^63 - 99769769301295300445714222763910257759423054\
03999982170831033854138436308426592*xr3*z^63 + 609263589452640233599770208939\
16266262772837383083289557472000652000001827297792*xr3^2*z^63 - 
       2273005872083089679224272797490034267439518205123191448346833749689138\
20088494784*xr3^3*z^63 + 5780133009324586880515799631565395197493068324777647\
22720422568105732893889958720*xr3^4*z^63 - 1057998888011117877354059229019081\
923581515712300786765140392586180950611853344928*xr3^5*z^63 + 
       1434103401055084070774724681275642597145230281643253809795263005249238\
734907052544*xr3^6*z^63 - 145754666811818778327405055868596990748527637742777\
8591603064238405028646098546304*xr3^7*z^63 + 11107463117372270614107565855356\
48362515937530627750961509998098620322063852568768*xr3^8*z^63 - 
       6268536429933825253743340758656029101129689506426820112702549578898283\
13980751520*xr3^9*z^63 + 2546512921251724613229648480766240947158092838310298\
22262293933109893102607289344*xr3^10*z^63 - 705169188916262935205679830588408\
98876956744990332242896173769321618341435343552*xr3^11*z^63 + 
       1193062302290551736455598610114880980537743970455431713420765832896996\
2071384512*xr3^12*z^63 - 9314207068447904514797820365218003360554871697362993\
99471421783417000789292384*xr3^13*z^63 + 490733778477223814264242334823071483\
030379980411802860158825742619702291846555*z^64 - 649831750144568839420331673\
2697435564467228269071851756983775738491086281142405*xr3*z^64 + 
       3970269894205792992879670445221680822524857132774038038571711581547820\
4197326690*xr3^2*z^64 - 14819060124140860055234023573399891922135328265008817\
2678328501157022244639572630*xr3^3*z^64 + 37701276968568462071827543602107816\
6337261066037854786581213537586280674455184945*xr3^4*z^64 - 
       6903904064483985005946853938868117909260246011268473153375415299402310\
32016648855*xr3^5*z^64 + 9362133382710911816378756683734122619408074810164357\
46062444697353127078744858700*xr3^6*z^64 - 9519090840060614223493341402340530\
66587941265292672390187997200823508799164078180*xr3^7*z^64 + 
       7257058709065097991579641898611958958942677048011021308636882097590680\
47147071245*xr3^8*z^64 - 4097123415170962184949838178260547609215901750553565\
41000795907802084069129196195*xr3^9*z^64 + 1665024183521709289031016430929208\
97534176432143698859308172191501314961527408050*xr3^10*z^64 - 
       4612375232612242040484565579348034601551923836122250034164639909401829\
7659941670*xr3^11*z^64 + 7806316634917740666023352806934559188384137201579821\
045936842619372287130908615*xr3^12*z^64 - 60964353037657403590867673548534136\
6279981753564755804038105821905426604024865*xr3^13*z^64 + 
       2736488138598490291440638606806723663092886293154308276635049581403184\
67281683*z^65 - 3626167875705275344307408453379876830209655037189720355452017\
798473808472548979*xr3*z^65 + 22169469327845863293809216442512365674015319081\
960668327027885543299468767560954*xr3^2*z^65 - 828006466998396471896704668328\
66243719348401857250017168024858177319616499414098*xr3^3*z^65 + 
       2107836848447234525092760902837338665304505387627738213170102970931672\
29928988225*xr3^4*z^65 - 3862194261723974498615898165140924941830809690877061\
99282036531758324141142286121*xr3^5*z^65 + 5240390737359525401618207438305691\
42866673006259662931506749180719788077701852348*xr3^6*z^65 - 
       5331203802116006059714383210850447498450620461224684479224117502564865\
85236693548*xr3^7*z^65 + 4066523810494571192905863755969880136977959124678215\
08664385000033109363614688101*xr3^8*z^65 - 2297031158574386759346651826339926\
13486957171136489371887349529044709588793170325*xr3^9*z^65 + 
       9339555188377787876203840567090971522319241061147197347380598269504670\
9728199338*xr3^10*z^65 - 2588457708844113079335698923398343069839977687734165\
2585410420474932932222474594*xr3^11*z^65 + 4382951922999356009065411974423950\
860136197817081561956042315529271869791078119*xr3^12*z^65 - 
       3424476731932739607121229064583184555146535116424868719990590615763656\
33061103*xr3^13*z^65 + 128000965359294511423132601552598806830145235947872035\
285762449936062491842376*z^66 - 169784404088124387232421229387604769055689911\
3571050009814500309376974454064468*xr3*z^66 + 1039007938130130961844859117975\
9297986452508512740522471287035016285763688119648*xr3^2*z^66 - 
       3884144367020956353531989368895553578639943992807704352410429173512713\
3851177576*xr3^3*z^66 + 98965069528592025246467041349486970145536735734884312\
572017875364381679630554760*xr3^4*z^66 - 181488200694736878942536921623362958\
126612887055169884771314341932965517954833132*xr3^5*z^66 + 
       2464529709457093009710525169682690771650534192408467171398314699162833\
49097356416*xr3^6*z^66 - 2509222837685394776865843354670243192699361759547585\
22069330436354334440165390256*xr3^7*z^66 + 1915441597461496633111921204610971\
66868455332437514120298851913904899929172004952*xr3^8*z^66 - 
       1082761523545990308592084998708602759881645118226113462646156214441918\
73635806060*xr3^9*z^66 + 4405565814294556898727802649802564252755959621166942\
9904168482291873265056391456*xr3^10*z^66 - 1221844408322715473650542274458670\
7672395014067469618446303367672236077541702248*xr3^11*z^66 + 
       2070289665789300405934815657366934350715927408985059919765014652915251\
869230808*xr3^12*z^66 - 16185976365311341931695902689184331653873684093056925\
5724994148343283402526676*xr3^13*z^66 + 
       4870551168638922650049494400836779001072162474504869959323869683782519\
6551104*z^67 - 64704367504918918349104725195344874387943827146238237849251132\
4612211162669452*xr3*z^67 + 3965503115353160316741550126313458228593515585224\
893337905887291545110038977392*xr3^2*z^67 - 148454283490575227921351086874135\
04009170986226726598019200384994863453800455224*xr3^3*z^67 + 
       3787677980837205913907989169499628218086125754388183800823663371828757\
3957384240*xr3^4*z^67 - 69552130992185913350026605315827504021393014574958517\
016932447444354531961972628*xr3^5*z^67 + 945682812415680017868857516659936214\
61465783311163741700692132966260386080045024*xr3^6*z^67 - 
       9640059311249679350551121231182728882169614675795949697796985426259248\
2932436624*xr3^7*z^67 + 73674834077494995688113694481653720758486505394414916\
179233397938045993733823648*xr3^8*z^67 - 416941000276514247172297900778735110\
56597224605888243935622876814434823556077940*xr3^9*z^67 + 
       1698312981201531385853026181964379302280585694918991097593080425545282\
9380443824*xr3^10*z^67 - 4715087745879205632747595310737877275781726600612028\
282359742224286175086169272*xr3^11*z^67 + 79973709534438788619609078245129439\
4006518845130211429792782729796606672498032*xr3^12*z^67 - 
       6258675951425872090637655942740390771162221614329372080706053108264655\
9942124*xr3^13*z^67 + 
       1433887145648761258095590473872134623011901074375156185258878713872084\
5235142*z^68 - 19100998144575226504003174335237231211692493577706690863694875\
3224067646844326*xr3*z^68 + 1173690170763247332917094441661275121106972620400\
414954575365781261391839686036*xr3^2*z^68 - 440485039667344034684695931765010\
2765797266721222872734550586514532896255797572*xr3^3*z^68 + 
       1126544740235641674055416539733446390473509724468772762842540622468893\
4561661570*xr3^4*z^68 - 20733823695698379511141270164078025469947760185139542\
299163431508999177216903794*xr3^5*z^68 + 282531762154003059109589675818080861\
85209949186125248407613555734296622991933112*xr3^6*z^68 - 
       2886130798084196653307427886960819700452144861919496658115046440383118\
3006602392*xr3^7*z^68 + 22102120433469054500144650460567636086103321775101222\
127679550421360859595391594*xr3^8*z^68 - 125323893179388437434563311711395881\
49854343720318934131335105153204719715760170*xr3^9*z^68 + 
       5114338282450772968629897946186914222722282792742434421921155828974177\
006568052*xr3^10*z^68 - 14224718303232759196162278065816164698261517966024031\
45246619480316809465585636*xr3^11*z^68 + 241687776086649675629915514781361358\
218995389447174727495704669768505669413006*xr3^12*z^68 - 
       1894594906127642224054817466855605226284204099218802948017163338035920\
2394622*xr3^13*z^68 + 
       2955123287846373265253251263817750903533429921338688186667855910089004\
411598*z^69 - 
       3960361664919015868908868197421283257570499076081007670762482095140819\
5648554*xr3*z^69 + 2447442408555072339579319796422365742499406849949844276927\
32666238140213324884*xr3^2*z^69 - 9235132181423481559353151342088813787256530\
05255221947808772450158304022211308*xr3^3*z^69 + 2374081446440397797298366438\
451743779144061099200501965201360298302540053540330*xr3^4*z^69 - 
       4390891372825760602936930346933160008755931562653864330685616542229806\
512652366*xr3^5*z^69 + 601125842973038478545817076919550281495417444983900832\
0803693211159781825264888*xr3^6*z^69 - 61680053134287108256409599355733279292\
11689373521896668019837804485747602735688*xr3^7*z^69 + 
       4743571894314372260610242616639580901915731034297174484230091446410762\
565383746*xr3^8*z^69 - 270063754627684945674039010550641939518163633841988427\
8313188115502560571665830*xr3^9*z^69 + 11063846856444603009637942805359887687\
20636528884227066741850913208700262129268*xr3^10*z^69 - 
       3088680263091461908727759938082820956832711416958230648414273984124590\
37603084*xr3^11*z^69 + 
       5266587538370514384989702659253958436404839737705709025794218661609037\
3450054*xr3^12*z^69 - 
       4142602024668504588196164317126534118239212206791676737871446105818354\
987938*xr3^13*z^69 + 
       3099215623685025053140458536322954560350188710856749666654292173354819\
27280*z^70 - 
       4251526245090799069551586480155837796617155240401309525516381066289671\
753380*xr3*z^70 + 
       2684449034949910631541942609642676310949387178063543389453142783582718\
0188080*xr3^2*z^70 - 10332622895073829254400212899758046188841673138590625281\
6029901778715211192040*xr3^3*z^70 + 27055717711142858209375909495952571205274\
0025986144158408892431005515409314400*xr3^4*z^70 - 50903875833530380131908306\
1602651079153973608402978108524170666816316633707260*xr3^5*z^70 + 
       7081007345124540403351357496175111321748725780365112196125521135085672\
56782560*xr3^6*z^70 - 7374843979326703836239530432747999598435053060737664140\
86031046484392619738160*xr3^7*z^70 + 5751520030326117268713141320290578196645\
51703893851702962284920119964001756080*xr3^8*z^70 - 3317731481308269449243289\
00349729875962820591083340832653047580560819086023900*xr3^9*z^70 + 
       1376071758355453917439534684344388265209687815846354677504249141421924\
05658480*xr3^10*z^70 - 
       3886508357017152521064860931533015307603354671778420776602127152237446\
7576680*xr3^11*z^70 + 
       6700165975565023872726449672433728022422358914088912883187766652075286\
110080*xr3^12*z^70 - 
       5325252146706270460550366427789092797174001627754451077221542525693317\
45540*xr3^13*z^70 - 
       2490654106784171426101800343178036489191294720678318133933493964427599\
5240*z^71 + 
       2968551392769957475509405270662104553583385259472053934816160453660018\
02180*xr3*z^71 - 
       1619547984120722215711848085645996714710222168009761888855228188624296\
570720*xr3^2*z^71 + 
       5345859378448955313119403137225258167249204036731814670670643818974077\
972680*xr3^3*z^71 - 
       1188340843528207003162143016256610164454653958231645472799993595026752\
8220200*xr3^4*z^71 + 
       1872384567945419800288927393847490941540572502079042864325722768759549\
3174780*xr3^5*z^71 - 
       2140999825447961966259921740677525482438303931087412855545323482230023\
7349760*xr3^6*z^71 + 
       1785479229029903505213198885658477075843791284702016244053063999716080\
7078640*xr3^7*z^71 - 
       1072463226004788262933800970054632026702919047711900488468138933103177\
5064760*xr3^8*z^71 + 
       4476729343239185426481370683002593173827526115954025321911196731227048\
488700*xr3^9*z^71 - 
       1198119086904939934240969828669693423646556495568854203260949856311409\
323040*xr3^10*z^71 + 
       1651455442286648750661636787498895968235795237058666600232575783399841\
87080*xr3^11*z^71 - 
       5879755952803633453381478836701165295779872927082172380664766043826129\
20*xr3^12*z^71 - 
       2026837448677866121309485584814211365247101761807471046442293879507567\
420*xr3^13*z^71 - 
       1297872578658052211625320804243186921026266024691000374502123374282549\
4305*z^72 + 
       1671498013995294356773079538969428147895469325556365211158062215626787\
56475*xr3*z^72 - 
       9934570054410725030599452194536279790740756914086579612780184268117565\
21910*xr3^2*z^72 + 
       3608055742444884104205489956927196587839855887439488251491064922240615\
184890*xr3^3*z^72 - 
       8933589495681255909644618606311059797686918932618076612406822365428641\
140275*xr3^4*z^72 + 
       1592467134345054280579592217654743062639355666394737867295476836546033\
9772985*xr3^5*z^72 - 
       2102517545956643329897537448231327148926754566557629259143634196419883\
3991300*xr3^6*z^72 + 
       2081745579453214285688951939589663547667701577922274695226632610778388\
1618620*xr3^7*z^72 - 
       1545730209712338931110274823210999959806486441965190098482223268852669\
6934455*xr3^8*z^72 + 
       8500840193526484155299087176276401438123315002714856530802622664564157\
030525*xr3^9*z^72 - 
       3365716133238211921771992356107787906484237686693685005792713089756504\
083430*xr3^10*z^72 + 
       9084807788361355040248226841013677921052225560822074725266483037329123\
69450*xr3^11*z^72 - 
       1498398293133385655034866966955564804070027753595077178516382335280993\
92085*xr3^12*z^72 + 
       1140509196056317028226945738776038426639500959271647617555141664877282\
4815*xr3^13*z^72 - 
       1346713168395691364200455172809030746744294792495727547785588765834484\
545*z^73 + 
       1750727118914398773460591724651739970767583230244445812121265395584829\
9085*xr3*z^73 - 
       1050436271348639264076355034791043982460549938146667487272759237350897\
94510*xr3^2*z^73 + 
       3851599661611677301613301794233827935688683106537780786666783870286625\
79870*xr3^3*z^73 - 
       9628999154029193254033254485584569839221707766344451966666959675716564\
49675*xr3^4*z^73 + 
       1733219847725254785725985807405222571059907397942001354000052741628981\
609415*xr3^5*z^73 - 
       2310959796967006380967981076540296761413209863922668472000070322171975\
479220*xr3^6*z^73 + 
       2310959796967006380967981076540296761413209863922668472000070322171975\
479220*xr3^7*z^73 - 
       1733219847725254785725985807405222571059907397942001354000052741628981\
609415*xr3^8*z^73 + 
       9628999154029193254033254485584569839221707766344451966666959675716564\
49675*xr3^9*z^73 - 
       3851599661611677301613301794233827935688683106537780786666783870286625\
79870*xr3^10*z^73 + 
       1050436271348639264076355034791043982460549938146667487272759237350897\
94510*xr3^11*z^73 - 
       1750727118914398773460591724651739970767583230244445812121265395584829\
9085*xr3^12*z^73 + 
       1346713168395691364200455172809030746744294792495727547785588765834484\
545*xr3^13*z^73))/(Sqrt[3]*z*(1 + 3*z)^29*(1 + 9*z)^2*
      (1 + 18*z + 49*z^2)^13) + 
   Cf*(-1/14977116385006583808000*(Nh*Pi*(-1 + xr3)^2*
        (-628243012068108332541 - 3426845906647914960437*xr3 + 
         27150585690906887551602*xr3^2 - 104400158634522468195094*xr3^3 + 
         268324475827209816786825*xr3^4 - 494547134011698264402183*xr3^5 + 
         673781326971188989004844*xr3^6 - 687487890308217535178724*xr3^7 + 
         525550501717269852031653*xr3^8 - 297361006041838242349875*xr3^9 + 
         121063750497662565569474*xr3^10 - 33588481837223537138982*xr3^11 + 
         5692436275935218196847*xr3^12 - 445091212791384407409*xr3^13 - 
         88857557955685549635735*z - 290934009103112505747605*xr3*z + 
         2552398347898565487563550*xr3^2*z - 9975725223519544104405550*xr3^3*
          z + 25841557534757877538478115*xr3^4*z - 47866163750702149863270975*
          xr3^5*z + 65436525997487687681109780*xr3^6*z - 
         66931628773311820312981140*xr3^7*z + 51260432866428656350242975*
          xr3^8*z - 29045581724050576376584515*xr3^9*z + 
         11839151648617379625705710*xr3^10*z - 3287942976899295596013150*
          xr3^11*z + 557698155574835945923765*xr3^12*z - 
         43638718664438657025225*xr3^13*z - 5850965665327591107718653*z^2 - 
         10880793722534677510182621*xr3*z^2 + 113844711407289405474971826*
          xr3^2*z^2 - 457681550044831024668397062*xr3^3*z^2 + 
         1201895602981095160570862985*xr3^4*z^2 - 
         2244963008167005513511132479*xr3^5*z^2 + 
         3086084172654748506734800812*xr3^6*z^2 - 
         3168841502418777610161554052*xr3^7*z^2 + 
         2433782118347499346111659429*xr3^8*z^2 - 
         1382029733075532401554873035*xr3^9*z^2 + 564285632394219641499642882*
          xr3^10*z^2 - 156930234864349880329775766*xr3^11*z^2 + 
         26649357873979348237923951*xr3^12*z^2 - 2087331960289190226548217*
          xr3^13*z^2 - 243016662519409706336850327*z^3 - 
         202519500271806702683206629*xr3*z^3 + 3139270958478362965445150334*
          xr3^2*z^3 - 13294639346624135195898799278*xr3^3*z^3 + 
         35771472916681234547142042435*xr3^4*z^3 - 
         67779998893999065210911486991*xr3^5*z^3 + 
         94036696807188147669945873108*xr3^6*z^3 - 
         97165782476623180605070601748*xr3^7*z^3 + 
         74962229927044505862501371871*xr3^8*z^3 - 
         42710152162581478154282237235*xr3^9*z^3 + 
         17483806927867569167299923918*xr3^10*z^3 - 
         4872356528737019552889589854*xr3^11*z^3 + 
         828803986863344085587535189*xr3^12*z^3 - 65008404983793205318436793*
          xr3^13*z^3 - 7241721502928604367760719929*z^4 + 
         21954580734381316068021327*xr3*z^4 + 56548916774203261540415513418*
          xr3^2*z^4 - 267089689307311738909557930846*xr3^3*z^4 + 
         752586665142988467648516286485*xr3^4*z^4 - 
         1463087764146016931967106997787*xr3^5*z^4 + 
         2062369115638816829904955854396*xr3^6*z^4 - 
         2153591650690995473036605770516*xr3^7*z^4 + 
         1673802267523811463014723272257*xr3^8*z^4 - 
         958841852312295403325187584535*xr3^9*z^4 + 
         394132805884304727862342047066*xr3^10*z^4 - 
         110192142149807187326614007598*xr3^11*z^4 + 
         18792948057654579740989797123*xr3^12*z^4 - 
         1477216974414583946163252861*xr3^13*z^4 - 
         166426257596539906449398806155*z^5 + 126066006796134201012248566815*
          xr3*z^5 + 570783545762833442890822926150*xr3^2*z^5 - 
         3685780890041474720675763455670*xr3^3*z^5 + 
         11488238250045958760266521384615*xr3^4*z^5 - 
         23486055789141810070963105911075*xr3^5*z^5 + 
         34090350771818374346978559625860*xr3^6*z^5 - 
         36271718077320680299153916881860*xr3^7*z^5 + 
         28554384138177148524597947392755*xr3^8*z^5 - 
         16508872048301528731741878443415*xr3^9*z^5 + 
         6832977518213750206259869615830*xr3^10*z^5 - 
         1920602869050427301354259392550*xr3^11*z^5 + 
         328947446443879413133105019985*xr3^12*z^5 - 
         25946376788327686944346137285*xr3^13*z^5 - 
         3090550645508954945764116631113*z^6 + 
         4605764514014755313731238832279*xr3*z^6 - 
         1895313454586350647131443456854*xr3^2*z^6 - 
         27900133098548378455433790394542*xr3^3*z^6 + 
         119896385808997530762765176748645*xr3^4*z^6 - 
         276314206960056907699943093033859*xr3^5*z^6 + 
         426497584947215546362873956336252*xr3^6*z^6 - 
         470725271143962255171326471476212*xr3^7*z^6 + 
         379562994961451105623997583616209*xr3^8*z^6 - 
         223149925786086372006456592792095*xr3^9*z^6 + 
         93500642588487924963210378606522*xr3^10*z^6 - 
         26527336776076728442453851012606*xr3^11*z^6 + 
         4576772649524490600827844541491*xr3^12*z^6 - 
         363131082404753696549361324117*xr3^13*z^6 - 
         47920511925190380135768028999227*z^7 + 
         106976490908268448767115214110431*xr3*z^7 - 
         217401679449967006516107042834426*xr3^2*z^7 + 
         158839922643388846980046687925802*xr3^3*z^7 + 
         530526568312235703433984815657015*xr3^4*z^7 - 
         2059068461268838567159007927613891*xr3^5*z^7 + 
         3784912341956565312133088480971908*xr3^6*z^7 - 
         4558914886608155256330064233507588*xr3^7*z^7 + 
         3871946451428142214577668453654371*xr3^8*z^7 - 
         2355395834113957271066254424315415*xr3^9*z^7 + 
         1010889890566336234079353943684118*xr3^10*z^7 - 
         291930857150917137271266218063814*xr3^11*z^7 + 
         51056052338163540699917135410689*xr3^12*z^7 - 
         4094653633837516849951466639973*xr3^13*z^7 - 
         635622250920760436257252583267931*z^8 + 
         1902984078948014503702704279641373*xr3*z^8 - 
         5365013699783725953329781541920258*xr3^2*z^8 + 
         9737089804247155751239651098851526*xr3^3*z^8 - 
         9740866493180384893680966025527825*xr3^4*z^8 + 
         259383749821721248310256494124927*xr3^5*z^8 + 
         15740141369978079094881868854151284*xr3^6*z^8 - 
         27552071281341296106528965381440764*xr3^7*z^8 + 
         27459152330313784019890371571866483*xr3^8*z^8 - 
         18264168750034700401739448736228725*xr3^9*z^8 + 
         8297635236298041600031580821956654*xr3^10*z^8 - 
         2492491712620296491630915391488682*xr3^11*z^8 + 
         448679114590903568300270485508697*xr3^12*z^8 - 
         36789333572970410128045574514759*xr3^13*z^8 - 
         7344840504093808068346164462143217*z^9 + 
         27677156241633290635083685547005341*xr3*z^9 - 
         90597689991890232868480117319980686*xr3^2*z^9 + 
         199205255553497543656212831956525022*xr3^3*z^9 - 
         300079789920347506332575391189317115*xr3^4*z^9 + 
         306066086758862716506065145935818839*xr3^5*z^9 - 
         190983287601229632026449151144074932*xr3^6*z^9 + 
         32588296722119459382334612149491892*xr3^7*z^9 + 
         65877839720322063728712112875441321*xr3^8*z^9 - 
         76164431046677896531342486258900485*xr3^9*z^9 + 
         43351142328100376083979674698508578*xr3^10*z^9 - 
         14767299664032490647588650463698034*xr3^11*z^9 + 
         2883121615388992535416684746501219*xr3^12*z^9 - 
         250438787038558480926124371145743*xr3^13*z^9 - 
         74922876492710180361037547102461179*z^10 + 
         339670439922753878022115402825911717*xr3*z^10 - 
         1209151170962399863230672944096961282*xr3^2*z^10 + 
         2886459550220788069560715033033049334*xr3^3*z^10 - 
         4880664325364643833634031007077889265*xr3^4*z^10 + 
         6010313775367672900526091158232120663*xr3^5*z^10 - 
         5434197361410287505581958904578252684*xr3^6*z^10 + 
         3550489528248801651025384585546376484*xr3^7*z^10 - 
         1588922439242218128534484727920041453*xr3^8*z^10 + 
         412552791325059041920972202030997315*xr3^9*z^10 - 
         11891800501583676583638006212481234*xr3^10*z^10 - 
         31832352768470412716477746851070458*xr3^11*z^10 + 
         10370032877829295576270611413558073*xr3^12*z^10 - 
         1148467134252114552315197319656031*xr3^13*z^10 - 
         679780203238675777364459478593824977*z^11 + 
         3567026475930992549142714998162643981*xr3*z^11 - 
         13331720939413364466832782871826439726*xr3^2*z^11 + 
         33081640635287639789154121452897115422*xr3^3*z^11 - 
         58440084207818645458647477605501608635*xr3^4*z^11 + 
         76053256385386933395497557019382154119*xr3^5*z^11 - 
         74036058635411642417160043948328822772*xr3^6*z^11 + 
         53825066468080499912846929550586611892*xr3^7*z^11 - 
         28693460807094071327891965162392593079*xr3^8*z^11 + 
         10743918482563615047157773314671282635*xr3^9*z^11 - 
         2567361108580533307790570685577631742*xr3^10*z^11 + 
         291609373579650977787979335229029966*xr3^11*z^11 + 
         12989073053671610890985915190082659*xr3^12*z^11 - 
         5542493225939635127132900368399743*xr3^13*z^11 - 
         5470809466027978658937261116483535735*z^12 + 
         31825929035365887750276230642843517825*xr3*z^12 - 
         120797394843704170355954293611673564650*xr3^2*z^12 + 
         299448670587546995814376541469562962750*xr3^3*z^12 - 
         523017726822452678471948935036339445925*xr3^4*z^12 + 
         664624941028859263299592684469168224395*xr3^5*z^12 - 
         619605569176691548916861479626651848700*xr3^6*z^12 + 
         416671135553481160766040041506493001300*xr3^7*z^12 - 
         190768235683746656880201133844222583825*xr3^8*z^12 + 
         49200496446762985880984448324218783175*xr3^9*z^12 + 
         344874980869391773936009359590985990*xr3^10*z^12 - 
         5164144614518421969703117868637438450*xr3^11*z^12 + 
         1690471072625973354471774917643590925*xr3^12*z^12 - 
         197248125741046526757319744309449075*xr3^13*z^12 - 
         37892492453950172352189845325332557317*z^13 + 
         226851386077346582364111841325954618961*xr3*z^13 - 
         810013290227064229064726543241119400486*xr3^2*z^13 + 
         1787590097656016936477241045916104226902*xr3^3*z^13 - 
         2535002044661364121208970035985812677335*xr3^4*z^13 + 
         2084793872914235006498538643212528068979*xr3^5*z^13 - 
         263727153359722381619010961608320850372*xr3^6*z^13 - 
         1776977505186988330243960620908236557948*xr3^7*z^13 + 
         2650460863613119673058350025058945975581*xr3^8*z^13 - 
         2139781056574675794330204250732976421465*xr3^9*z^13 + 
         1112830114319030129241087018706717176138*xr3^10*z^13 - 
         374598587784893667808002064984317952314*xr3^11*z^13 + 
         75103750369327502771196263304102782559*xr3^12*z^13 - 
         6882638067947941115399848125295631883*xr3^13*z^13 - 
         197611288290079555346662164504960939399*z^14 + 
         913694491502031427565760629653229193177*xr3*z^14 - 
         1472718632782574009296320257961539562762*xr3^2*z^14 - 
         3805971739910940294161224850076874013106*xr3^3*z^14 + 
         25671890295070890096843228082954537430955*xr3^4*z^14 - 
         68635287163614241822565413989657975002157*xr3^5*z^14 + 
         116429016945549390096652001463889329196356*xr3^6*z^14 - 
         138668293610476468410917303617366799398476*xr3^7*z^14 + 
         119803586135297194565961452545991502694527*xr3^8*z^14 - 
         75312557141292014119576697717333017905105*xr3^9*z^14 + 
         33775078500095375726328350674829326245606*xr3^10*z^14 - 
         10290585447318920550587472458235725090658*xr3^11*z^14 + 
         1917472167584597672383757207860660362813*xr3^12*z^14 - 
         165744074363363528263626722337168411771*xr3^13*z^14 - 
         171711672105161926722251799892524034485*z^15 - 
         7550897221942999484268767812102532009295*xr3*z^15 + 
         73695238085235246427290591932644223867610*xr3^2*z^15 - 
         342676693284129339553376437456587131230410*xr3^3*z^15 + 
         998805470863276459924905011804427876802425*xr3^4*z^15 - 
         2018460852604903427106723476632914012874125*xr3^5*z^15 + 
         2963959505682706958722514626197311978471100*xr3^6*z^15 - 
         3231412785980187152756197400852144914773180*xr3^7*z^15 + 
         2629070601554642196215616263796563867409165*xr3^8*z^15 - 
         1581655291321101784122741163775190886239225*xr3^9*z^15 + 
         685477760152807975732053971984608501131210*xr3^10*z^15 - 
         203057189846454267047634639650929476051930*xr3^11*z^15 + 
         36919413520664630575486609791177408454095*xr3^12*z^15 - 
         3118791846183068613316895056832556842955*xr3^13*z^15 + 
         15022941533803922835077079490296214301790*z^16 - 
         253513734120664885072532305781028503750610*xr3*z^16 + 
         1731812549254784301052082204457270031506420*xr3^2*z^16 - 
         6969202667357533032702358109059372585040220*xr3^3*z^16 + 
         18801300213044439944630381774900606588045850*xr3^4*z^16 - 
         36218718018173683534878596586004437678651270*xr3^5*z^16 + 
         51480732943074171739936066499673161011590840*xr3^6*z^16 - 
         54805000772905101804486950298098542273334760*xr3^7*z^16 + 
         43770183590214762397750401201036510833044530*xr3^8*z^16 - 
         25933229500931779014936680381372937341605950*xr3^9*z^16 + 
         11091044379941881755432863965033378218876180*xr3^10*z^16 - 
         3245661133611867261251553963242365082857980*xr3^11*z^16 + 
         583166912125435189283357814062937722154390*xr3^12*z^16 - 
         48659977519645295207840312507777135079210*xr3^13*z^16 + 
         287224550180552091942380239814211358492890*z^17 - 
         4112749450599164660243730287691010113587730*xr3*z^17 + 
         26405055606075260357108992246095066674317740*xr3^2*z^17 - 
         102616606487769132776150012158422410277380940*xr3^3*z^17 + 
         270757221085799246059029032601437574024117150*xr3^4*z^17 - 
         513561985783759703445756881516054292338009910*xr3^5*z^17 + 
         721511130710963238131842361071339523299360200*xr3^6*z^17 - 
         760944845738160718342024465044000521040786120*xr3^7*z^17 + 
         602895319158095262981088547376569691097025910*xr3^8*z^17 - 
         354638816531314745917881454823637351578656350*xr3^9*z^17 + 
         150631614767051613726007006796189923895529420*xr3^10*z^17 - 
         43777727610679576000720737591874756522322220*xr3^11*z^17 + 
         7808881923149052812916366611430276181931730*xr3^12*z^17 - 
         646337806371014999021790891309628596031770*xr3^13*z^17 + 
         3728355263472251283096718691629193206553310*z^18 - 
         51275674974615304458468355346629101071066850*xr3*z^18 + 
         322913805148273275710529921874033554259535220*xr3^2*z^18 - 
         1239790387366964669775697467581735023344624060*xr3^3*z^18 + 
         3243678559642098826648078618498838198997591450*xr3^4*z^18 - 
         6113044608604596251424902245537487250199800630*xr3^5*z^18 + 
         8543173437374409071902560401537123716621028280*xr3^6*z^18 - 
         8968590090903589316908768573214501826460244520*xr3^7*z^18 + 
         7075352116359782011618453717858363572578807730*xr3^8*z^18 - 
         4144429211012793820304198846069608435704850350*xr3^9*z^18 + 
         1752747494210150668434630014718558358796329620*xr3^10*z^18 - 
         507052121235545843474140250340661376253369180*xr3^11*z^18 + 
         89983958848301768970499391114526392650185750*xr3^12*z^18 - 
         7404062845022487033559401801977442149035770*xr3^13*z^18 + 
         39334124775260433821003900149886430481589850*z^19 - 
         533782433632243085762826797445494092510560690*xr3*z^19 + 
         3336935260314666425558098772785320041037852780*xr3^2*z^19 - 
         12747461558939137897473844412970519337018951500*xr3^3*z^19 + 
         33224317990210390027987709534099787959380326750*xr3^4*z^19 - 
         62417160791610897946782101146326521975292410070*xr3^5*z^19 + 
         86984613351510889309838098198612757485694247240*xr3^6*z^19 - 
         91072159024106477256016282897304948051970891720*xr3^7*z^19 + 
         71655096376623808245878399340020637287889777270*xr3^8*z^19 - 
         41855260102493156512345738553075306628968735550*xr3^9*z^19 + 
         17647873363006861862364096788879374159950311820*xr3^10*z^19 - 
         5088198680117677796505465922717818387140448300*xr3^11*z^19 + 
         899506889593224337239731001884922956767251090*xr3^12*z^19 - 
         73678771578890122854786745040949374535518970*xr3^13*z^19 + 
         352883033859653932292203088392978206135836070*z^20 - 
         4764360266097793293246189488054224908833185290*xr3*z^20 + 
         29690368123952820569469454263640676980526083620*xr3^2*z^20 - 
         113154401933961015579393935664320575951386899820*xr3^3*z^20 + 
         294350199476839565659125802259956197401793179250*xr3^4*z^20 - 
         552026146909880643459461191443865307489463858030*xr3^5*z^20 + 
         768024430414450804768754447871964240220837271000*xr3^6*z^20 - 
         802757649276288343290907149689461381559191058760*xr3^7*z^20 + 
         630476584919221321936199977289324997490164540330*xr3^8*z^20 - 
         367554676813505728208476490278674672510013489350*xr3^9*z^20 + 
         154635887200692889079981455138947232131164478660*xr3^10*z^20 - 
         44472173518313638269074666646195190668964568460*xr3^11*z^20 + 
         7838828072462962947810604217418718697086136190*xr3^12*z^20 - 
         639832992289057741459553754943185232466305410*xr3^13*z^20 + 
         2735714682033491342083271033380696028534825010*z^21 - 
         36857124964094836490890277868933085422630147690*xr3*z^21 + 
         229354391870964708814601808289046933774402475900*xr3^2*z^21 - 
         873102763089623777199725982394433324999843940060*xr3^3*z^21 + 
         2268923822133879875141039394513895281494748008550*xr3^4*z^21 - 
         4251041454747782356120825497148974761352271103550*xr3^5*z^21 + 
         5908556524324721922718088289795479944256609770920*xr3^6*z^21 - 
         6169214151267094076783196117257701971548115430440*xr3^7*z^21 + 
         4839512291231350049159389476281580561703508656350*xr3^8*z^21 - 
         2817536550168715777595812753076218293176691495750*xr3^9*z^21 + 
         1183526300543271622721863838001177554710136390940*xr3^10*z^21 - 
         339745859944461400584224817494197637429287729980*xr3^11*z^21 + 
         59752991596603920658031591222470368905864098890*xr3^12*z^21 - 
         4864266646914055149272194695931632477841179090*xr3^13*z^21 + 
         18451781311464314094766141619736922974526564230*z^22 - 
         248381915365821982208399219170682559930829684410*xr3*z^22 + 
         1544718516240986644939593540055544234711614705380*xr3^2*z^22 - 
         5877597467456349365880362205577264295588971267980*xr3^3*z^22 + 
         15267367039716622051687269068569047240281099672850*xr3^4*z^22 - 
         28592108153340100572395934778563445611383158633470*xr3^5*z^22 + 
         39720936306499902149317225044426712398923732583000*xr3^6*z^22 - 
         41449684408896499304452010134732928558731967045640*xr3^7*z^22 + 
         32493595879843060140752782432943513930098370759370*xr3^8*z^22 - 
         18901938035917565434297933851573172029890820921750*xr3^9*z^22 + 
         7931826541076651553925087649446099227329202417540*xr3^10*z^22 - 
         2274074095106557758592098162462444694419836999340*xr3^11*z^22 + 
         399333262338409998569024894776370591290747039710*xr3^12*z^22 - 
         32445514009027721867937047717131445320848389490*xr3^13*z^22 + 
         108594117996440080153649904018015146263810982610*z^23 - 
         1461556845682754757162515341956796983835607531370*xr3*z^23 + 
         9089147964793106340809181367493853877857222744060*xr3^2*z^23 - 
         34583917351899107702696535279154591193836187263260*xr3^3*z^23 + 
         89834885398759517838379961288809870854509872431750*xr3^4*z^23 - 
         168239038370507481889881306118984429311452871444990*xr3^5*z^23 + 
         233712315545868195453955550556017856921716449957800*xr3^6*z^23 - 
         243857113476255378641170969162819565016183000909480*xr3^7*z^23 + 
         191127324069845607940672326579115548252986103200190*xr3^8*z^23 - 
         111144457691314312501304036361027719252473710788550*xr3^9*z^23 + 
         46616740524005435733173131400454099716009682061980*xr3^10*z^23 - 
         13355917105980642136060590741694399659171261549180*xr3^11*z^23 + 
         2343132823722865979393154557430834058513652262570*xr3^12*z^23 - 
         190140054468823905509889133688477700776517674130*xr3^13*z^23 + 
         557990391927276855662329735080258193537141691370*z^24 - 
         7512425875419902998277297208422936014381684337190*xr3*z^24 + 
         46737389822175969795770522325303943556703230540220*xr3^2*z^24 - 
         177913952951748699318101756082190933454988997943220*xr3^3*z^24 + 
         462361978621424504357432630630009548245009939541950*xr3^4*z^24 - 
         866287484522224073165105812100047028436899658903330*xr3^5*z^24 + 
         1203933074166497278789399768002995279349695128804200*xr3^6*z^24 - 
         1256663768368034906700240663120740396459767780035960*xr3^7*z^24 + 
         985226787418092402384724058743486830966709953916230*xr3^8*z^24 - 
         573041679012056724106223782329713345483952191815050*xr3^9*z^24 + 
         240362857303204874039942191231239176270021970117660*xr3^10*z^24 - 
         68857813063694942743576160066510817163028158426260*xr3^11*z^24 + 
         12076462076286448970599789865439800200978275022290*xr3^12*z^24 - 
         979416680761633313217803309295135749745435692910*xr3^13*z^24 + 
         2498994637564592909236008380829134454910640198142*z^25 - 
         33672932330607205036806492198786435578613739904166*xr3*z^25 + 
         209681893234646495918280282156704820868087810863396*xr3^2*z^25 - 
         798959911578446790202179304361458519040758410819972*xr3^3*z^25 + 
         2078398542277066485195451365056700629051018364014250*xr3^4*z^25 - 
         3898023671816226633884687293949751628406366060258034*xr3^5*z^25 + 
         5422694087995751029754290121160187537749859809143832*xr3^6*z^25 - 
         5665614752099755627144754317780261373003170879661592*xr3^7*z^25 + 
         4445840283829279547379407689851084753916980173230194*xr3^8*z^25 - 
         2587956127579139739307794991501321694509249519127850*xr3^9*z^25 + 
         1086281150584137883506460814441196985507266827036292*xr3^10*z^25 - 
         311365016077929580488531064650193882417280480916516*xr3^11*z^25 + 
         54628600438753022114843683372512790124449598679846*xr3^12*z^25 - 
         4431142387596732072253879735488104176306574589822*xr3^13*z^25 + 
         9708126288153532729685063623646914243663849317930*z^26 - 
         131008109212650285271453794105910878137615454877590*xr3*z^26 + 
         817089714014459878889940588269679982735061336953020*xr3^2*z^26 - 
         3118595301224903667946511209017987190137863953983060*xr3^3*z^26 + 
         8126645776484351569598668193694936970719470229279870*xr3^4*z^26 - 
         15268217125122025884965517390986408080543856486246130*xr3^5*z^26 + 
         21277602561370157505276402216480349110291155378626920*xr3^6*z^26 - 
         22269474989580153480621481262851131235740760513418040*xr3^7*z^26 + 
         17504618281084313479220542976764978690048590724679430*xr3^8*z^26 - 
         10206114662996579037337122392492644130063677248962970*xr3^9*z^26 + 
         4290492781834034843566664912862513123180299045833500*xr3^10*z^26 - 
         1231514999071488029211045419999916317982247799587380*xr3^11*z^26 + 
         216333736087416369191172817099621455573055118852370*xr3^12*z^26 - 
         17565790923445065722449268003548746470971946787870*xr3^13*z^26 + 
         32384975600058831457520930925318158790694210666686*z^27 - 
         438133840462527027485861872503876716954117030183238*xr3*z^27 + 
         2739948349380335535305819154148295573087681463997668*xr3^2*z^27 - 
         10486853781402312462614282879843722111974769574193156*xr3^3*z^27 + 
         27406076075001646982444466353311082286831780396636330*xr3^4*z^27 - 
         51641084142192734029775993152572530598965784916840722*xr3^5*z^27 + 
         72178837218649499617729494375660729837245320943590296*xr3^6*z^27 - 
         75765696460632523698185960455143639030328802443164696*xr3^7*z^27 + 
         59727276644584373406309376555805202320124106341475122*xr3^8*z^27 - 
         34922603082675768318244194686323217973573424324075530*xr3^9*z^27 + 
         14720911897492226097944619361898867818743705123405636*xr3^10*z^27 - 
         4236334788845060621362224282004931879625228055039908*xr3^11*z^27 + 
         745977052731820244348897489896297421239479364973478*xr3^12*z^27 - 
         60706118140164606514194702555280627222277228607966*xr3^13*z^27 + 
         90842003942650867592220606312537955210134478530834*z^28 - 
         1234568084440947652263019141826654048006608079416062*xr3*z^28 + 
         7757247075374382297390865452982952266966864894693932*xr3^2*z^28 - 
         29835723108421827224734409969732414610036655150440324*xr3^3*z^28 + 
         78363074273850734775545030223278582172466517032603830*xr3^4*z^28 - 
         148408684585688346384725189355307540878514407212112618*xr3^5*z^28 + 
         208487142765671886296540172348844329541825880045095944*xr3^6*z^28 - 
         219955350345885572605836755030471870704865261967470424*xr3^7*z^28 + 
         174259421108253061746393747274867441548222430767188958*xr3^8*z^28 - 
         102386798758606476454472190184377589334252604624969330*xr3^9*z^28 + 
         43363262735007636471061441419725230277117597135542284*xr3^10*z^28 - 
         12535687143989610047300648333677109773422290821788132*xr3^11*z^28 + 
         2216970722442485950675293764151671353400327062537242*xr3^12*z^28 - 
         181148658225696711908370104973414539606146965052134*xr3^13*z^28 + 
         204097600744904785274390703636725922112421030952438*z^29 - 
         2799723001382977840537413963585398816735734366060254*xr3*z^29 + 
         17761338772955493825919331062476197339120548512332724*xr3^2*z^29 - 
         68983437909466915217302937097921243792306282718485588*xr3^3*z^29 + 
         182973840196706892045910130539923836007920340871528530*xr3^4*z^29 - 
         349942242248154380603775590624653762036623494699578266*xr3^5*z^29 + 
         496399709468095201790838974226476868071734092092771448*xr3^6*z^29 - 
         528721768235802692171479866842772938733048392585198328*xr3^7*z^29 + 
         422793259017901761310227458336633514771019013458976826*xr3^8*z^29 - 
         250663244305795735864338623039105314482002545090766130*xr3^9*z^29 + 
         107087707761466314169457162495962935036825320006075028*xr3^10*z^29 - 
         31215908449921149007130487736542306583138754229315444*xr3^11*z^29 + 
         5564454896810603263026333546231088793835110663550654*xr3^12*z^29 - 
         458083564616892529720882846764472745708925828319638*xr3^13*z^29 + 
         315365533561853871702554601828233922483818437864050*z^30 - 
         4445261310436165886055119841630965075310870340459470*xr3*z^30 + 
         28970060244101135860046009296214312060482963782836460*xr3^2*z^30 - 
         115523566671798918753887563433492577908039248679590500*xr3^3*z^30 + 
         314362136475086776250643578341836465486790851160346070*xr3^4*z^30 - 
         616231319457262859058453848333637724233647036485660890*xr3^5*z^30 + 
         895001714602980570561181368432048166010860207579464840*xr3^6*z^30 - 
         974919199757945730296969676475969869458590022101155480*xr3^7*z^30 + 
         796346374791085253266008814275840303851007074826972030*xr3^8*z^30 - 
         481693610876036957255519633085129708205729446261134370*xr3^9*z^30 + 
         209700111374240506434643862478418779838669670796404940*xr3^10*z^30 - 
         62214473720742009720776719177178462332856512583431620*xr3^11*z^30 + 
         11274094396391948812676108162017859874605516411506170*xr3^12*z^30 - 
         942425623459821693295853555698087476925178283610230*xr3^13*z^30 + 
         57146484232358647008243468801866296064487769697046*z^31 - 
         1434539726647230749694955349959192522787783923244958*xr3*z^31 + 
         13294126529522660786846640359975875160976204483821748*xr3^2*z^31 - 
         67999313785669774179321434737207673681933540669881236*xr3^3*z^31 + 
         223572454371904682520174447527327140893236259360785010*xr3^4*z^31 - 
         509167011319905035423807124227762702837347929086511642*xr3^5*z^31 + 
         835676140455133106578252043572896206894228239148449656*xr3^6*z^31 - 
         1007722113543356045875330795803288446914410881999652216*xr3^7*z^31 + 
         896905676767945758698319685491498103448055936672236442*xr3^8*z^31 - 
         583768487338991517275502713238788691866157774844615410*xr3^9*z^31 + 
         270702625601056228635198340182568068216129230967976596*xr3^10*z^31 - 
         84838649881968789758160591009065183244472531511386548*xr3^11*z^31 + 
         16128006219355369584859649668799137888299969817279518*xr3^12*z^31 - 
         1406060832702797361276581083316672662647080993274006*xr3^13*z^31 - 
         1750545644767765317510179831862499897439431725979281*z^32 + 
         21623452702072126353926623410254521483067426398008663*xr3*z^32 - 
         121802098302059948011762086319180212498821567861066118*xr3^2*z^32 + 
         413138771704095750376817766241974523850758230601380306*xr3^3*z^32 - 
         937761488325603477784453594610764279222932779648546355*xr3^4*z^32 + 
         1495293631605044343057087013156031514116596143205136637*xr3^5*z^32 - 
         1706733269326206112713534848353627341848870173617356196*xr3^6*z^32 + 
         1388169535134830912122056316617909762040383488144477196*xr3^7*z^32 - 
         777337737679114881639094422687350392924421428555723047*xr3^8*z^32 + 
         270784833952640277280570617136720333192356091330630305*xr3^9*z^32 - 
         37776510493575465898268548801286170584502925813852406*xr3^10*z^32 - 
         10689209958390263134747408651017513582492659693462142*xr3^11*z^32 + 
         5588345785766607167149855735562078132594841970740747*xr3^12*z^32 - 
         747711154757252651960630499562452953942894767668309*xr3^13*z^32 - 
         7809397985548649692428953409141801474011305803694803*z^33 + 
         100131488157510415619236918345380052782737867809045239*xr3*z^33 - 
         590314164255041452750428648936989339194503272848613034*xr3^2*z^33 + 
         2117938085757655630596001188069111715533732467893467738*xr3^3*z^33 - 
         5157263266145756650659252989712332734228698657161648625*xr3^4*z^33 + 
         8995595179194212601449889347394896031796222403436075621*xr3^5*z^33 - 
         11555390911196226087685529515825943587267321298699025948*xr3^6*
          z^33 + 11058763404430863618253955275456507873418313372445189788*
          xr3^7*z^33 - 
         7876226923715728355538175719535875768435444523206747141*xr3^8*z^33 + 
         4117183550923961766163747716799915554107690885330339025*xr3^9*z^33 - 
         1532439601511787982701839903016503333457640417142968218*xr3^10*
          z^33 + 383577368023133468688613490682616823340629410226294634*
          xr3^11*z^33 - 57652337930679577245937277871603485770983786414129879*
          xr3^12*z^33 + 3907526253426882469175786716254113220843283672671603*
          xr3^13*z^33 - 22739278688726024286346100955633475980567827059661841*
          z^34 + 294756855438549390858950563943795749258565633974228623*xr3*
          z^34 - 1759897246934794530780933497841291699485742115506560838*
          xr3^2*z^34 + 
         6407863545380704692675819151761992397800191181903017506*xr3^3*z^34 - 
         15872149093828137089202809446865477456136765121321378995*xr3^4*
          z^34 + 28239329194468682672331103438178690701151579113973729637*
          xr3^5*z^34 - 
         37121626688037692045961706303073817963420461101147937316*xr3^6*
          z^34 + 36497144545419378239448828418682225863610466535042693356*
          xr3^7*z^34 - 
         26831419073602935596838389830060829091100820504028068007*xr3^8*
          z^34 + 14563291256127864843798634838615539378652913054443029545*
          xr3^9*z^34 - 
         5670496317165973883589940497674840570553306247003454646*xr3^10*
          z^34 + 1499274669008299436395661743997330071805424126291604818*
          xr3^11*z^34 - 
         241139590397563401421599986709795632178119801359282293*xr3^12*z^34 + 
         17807222812342940934503777005786085275535522392856451*xr3^13*z^34 - 
         52077212048909012544702809070738907625952074312787027*z^35 + 
         678280878323617461319738719505663213722045302806637031*xr3*z^35 - 
         4072244341771121009031383054105120205591447100615261386*xr3^2*z^35 + 
         14921601177966465531388459173846790713932099671285134042*xr3^3*
          z^35 - 37229088922595198540692700027669910852965540785074363345*
          xr3^4*z^35 + 
         66784393746655395201312345780138307704944535771179732949*xr3^5*
          z^35 - 88613416465185680701490799281907135416954671784465839452*
          xr3^6*z^35 + 
         88047962630728456375812674099919581856143819306635007772*xr3^7*
          z^35 - 65508570252843800107741828619728425340015455900357676869*
          xr3^8*z^35 + 
         36041187322042872806765525497887186576483694272593046945*xr3^9*
          z^35 - 14250838956452361415989874916652699075534803654280203322*
          xr3^10*z^35 + 
         3834448439963065249586609356727712104459202140576023146*xr3^11*
          z^35 - 629179035908800193003679810123388847355938435289145911*
          xr3^12*z^35 + 47540991125998354309615891232176476358413269319695427*
          xr3^13*z^35 - 98898836556761249691897779667274366757567968331974941*
          z^36 + 1291159773984330208851476017171404713610126369455400843*xr3*
          z^36 - 7773365369594780975843251485890813717696348356390221198*
          xr3^2*z^36 + 
         28574836318770697325714204908438818515545100979031958826*xr3^3*
          z^36 - 71555681076070624598471203793086805079934702080152271255*
          xr3^4*z^36 + 
         128897489920825474618914104165675927937172157851404098937*xr3^5*
          z^36 - 171833323939501275167621082930576336080645971020386858196*
          xr3^6*z^36 + 
         171638706336858335112646045182031437136798096779609891996*xr3^7*
          z^36 - 128455745196061101001435195449392191459124507929970939067*
          xr3^8*z^36 + 
         71139514977310932767207606325168699642929558931969003405*xr3^9*
          z^36 - 28335777270211392530147492088838929486526212978233430846*
          xr3^10*z^36 + 
         7686727690953679099175797161750139716547944168908196378*xr3^11*
          z^36 - 1272794161559115520253579686449304340108983821127404273*
          xr3^12*z^36 + 97150830851601910954469453665226868191309074214549391*
          xr3^13*z^36 - 
         158791245174622164082615043199289030643080830739856055*z^37 + 
         2075469375530044539633977102642522239758198214004479515*xr3*z^37 - 
         12512893523659885577932944219830067798698416294839399330*xr3^2*
          z^37 + 46074474889188207570461099788416140195378268801099169650*
          xr3^3*z^37 - 
         115603070997482322296605646514921329703555283600987432125*xr3^4*
          z^37 + 208710687936964918560000668321883871260001793139766237905*
          xr3^5*z^37 - 
         278943039934004129153651535118505137126211795932743052140*xr3^6*
          z^37 + 279429136010702152043329784559077805119192699434549394220*
          xr3^7*z^37 - 
         209800833261565310837666894307690298013051055089667086145*xr3^8*
          z^37 + 116605849423377590053395074927682619810502708022644534925*
          xr3^9*z^37 - 
         46630470078647653180582565979396047258132204026503671250*xr3^10*
          z^37 + 12705250565692797470730148282921176654898162471888195650*
          xr3^11*z^37 - 
         2113989776402678109813257401793239938684123830040030315*xr3^12*
          z^37 + 162220615480891082784705602711273589244129521568515495*
          xr3^13*z^37 - 
         216825194491215179507261387370896514078903932312738541*z^38 + 
         2835289702206566756537946136446683835688140741663239283*xr3*z^38 - 
         17104577515894845700977454163519962409684588941705400238*xr3^2*
          z^38 + 63032700895181673129897942452321703047712268630106062746*
          xr3^3*z^38 - 
         158308928000736903524831142362922421390150054858849950855*xr3^4*
          z^38 + 286149722313843056256639870000334631144848586820978415857*
          xr3^5*z^38 - 
         382967307954383219242127189950172721677455493455359174036*xr3^6*
          z^38 + 384240856214465361432515676044311933481392989252171634236*
          xr3^7*z^38 - 
         289012423806783757418955909997982633181403894882150174827*xr3^8*
          z^38 + 160954424070301861015057427509960676264290447372330232805*
          xr3^9*z^38 - 
         64509847772684059358293794751470340451296107360882102366*xr3^10*
          z^38 + 17620511943791321257451044367829036905834175590981389578*
          xr3^11*z^38 - 
         2939871102107505968401654208250392717354172063774380673*xr3^12*
          z^38 + 226276207291666544994500310484703661656607086802947031*
          xr3^13*z^38 - 
         251379809377328376215520681493290158366464087583307687*z^39 + 
         3287202811971057218964776995042436572775205442339685211*xr3*z^39 - 
         19833693853495394930590838374629954612018382684616077026*xr3^2*
          z^39 + 73109518171168703912354731381866584778012006708217946322*
          xr3^3*z^39 - 
         183690054191895079496499912017568042324376958014298187885*xr3^4*
          z^39 + 332202077640678359427627393934160552399581520140073085489*
          xr3^5*z^39 - 
         444894753260184081486838048989870525288857043439656954732*xr3^6*
          z^39 + 446729750000382589772457014959422339672534144994758931692*
          xr3^7*z^39 - 
         336329032469725367352040224311459886510384640398503120529*xr3^8*
          z^39 + 187507997267794669944764698791365965766537853317038239885*
          xr3^9*z^39 - 
         75244783899156378419298045443421508528036173723757574802*xr3^10*
          z^39 + 20581121996307333666550323472894595755892852579330362146*
          xr3^11*z^39 - 
         3439125142060615897283521145134309594826789866777095291*xr3^12*
          z^39 + 265154737591532016047171428825042071532869033434067207*
          xr3^13*z^39 - 
         245669063135389258381680689595514660499696854169432415*z^40 + 
         3211668056935024367867459960142546754088610105693979065*xr3*z^40 - 
         19374526738572771451026240388015486995468671478520488090*xr3^2*
          z^40 + 71410867193804501197942357501945849983994469572530860430*
          xr3^3*z^40 - 
         179423285183366175065674439552154690649501327042021770525*xr3^4*
          z^40 + 324517850574550687901857910762334911264873549871697115955*
          xr3^5*z^40 - 
         434687766268291032138665052774536641376680752916365162780*xr3^6*
          z^40 + 436606573447340688738521406504103668753119612348477385780*
          xr3^7*z^40 - 
         328834244576040137069382222029285417839322909962374535785*xr3^8*
          z^40 + 183418238434901969186565755328416290228909659026342477775*
          xr3^9*z^40 - 
         73646606168930860324415914521852662499369230371641781290*xr3^10*
          z^40 + 20157816162695151267634635296150803317122727906539194590*
          xr3^11*z^40 - 
         3371056106326506119222439234391301362947281889047808315*xr3^12*
          z^40 + 260140234434848766378463836737645081681241682859965605*
          xr3^13*z^40 - 
         199847015937911489637639891699206704883603868584596605*z^41 + 
         2611426907450014905026750295266397014479129023263910585*xr3*z^41 - 
         15747343408729659359840887355230691875701342286008230070*xr3^2*
          z^41 + 58022771891361809394547095309321041066434578128213333190*
          xr3^3*z^41 - 
         145747132122420984987354726228861091842789125902052238975*xr3^4*
          z^41 + 263557906698067000357496585757424409230567104421051870635*
          xr3^5*z^41 - 
         352988430610324535976983764250021967769379963285474602020*xr3^6*
          z^41 + 354526299522523476131851676255450917548375145187574626340*
          xr3^7*z^41 - 
         267017744963426573684486058927943635303365185781402784555*xr3^8*
          z^41 + 148950006803650522016295340052288178126019467250223550975*
          xr3^9*z^41 - 
         59815811081620321786359425917496034697227048650372217030*xr3^10*
          z^41 + 16375804617772087676516382851205921384414256304611760310*
          xr3^11*z^41 - 
         2739378833567843044962288438335329870318851252667481145*xr3^12*
          z^41 + 211471595202919847890960488631093693375440711623098365*
          xr3^13*z^41 - 
         132782553630906405896661311953202502065444427675045375*z^42 + 
         1734054112968889440640890813699103015792956568656321825*xr3*z^42 - 
         10450925652255567969297733149747976784095841263347485850*xr3^2*
          z^42 + 38488398599326878778896862789466962495786484329760375550*
          xr3^3*z^42 - 
         96635453634197211102718863156664518105402970057045744125*xr3^4*
          z^42 + 174678238958211068141012176439991363429309397497256111275*
          xr3^5*z^42 - 
         233867942950202013498504646337205511346437725076405859100*xr3^6*
          z^42 + 234815822224879326783275318049727381346978153272308498900*
          xr3^7*z^42 - 
         176810861782689837250198581844862863602938737079006087625*xr3^8*
          z^42 + 98609908943594279420032806115184346960203338322213598375*
          xr3^9*z^42 - 
         39593929387022075052334929506966390815443095233495876650*xr3^10*
          z^42 + 10838502540251684446456992272325627492509352679869267150*
          xr3^11*z^42 - 
         1812985413023016716522194264490589502937671781603715675*xr3^12*
          z^42 + 139955993788500985158563091496267918741802248515641325*
          xr3^13*z^42 - 70086541581692179239269618719065989885188257829020765*
          z^43 + 914648358017860345806728575215198049446464016578624745*xr3*
          z^43 - 5508832068372642717897401242155734417435699938121824470*
          xr3^2*z^43 + 
         20275107764220151735265764877321144829921818774104771590*xr3^3*
          z^43 - 50876075369044150976981514169677628616846530030936451775*
          xr3^4*z^43 + 
         91912562009773542665554767563258213588265014853344857755*xr3^5*
          z^43 - 122993126132006631783195371613335716855098761721088279140*
          xr3^6*z^43 + 
         123431685297705801225239511636623968855541166718855125540*xr3^7*
          z^43 - 92899300591675766892092871590750636860718225026036610955*
          xr3^8*z^43 + 
         51789686017248234486625664149011087705150981908829461775*xr3^9*
          z^43 - 20786699330226360917015716160338325008306665713283621990*
          xr3^10*z^43 + 
         5688207107211562911349620297307939820267227305783441270*xr3^11*
          z^43 - 951184099092287233720845229985805866959886059568277945*
          xr3^12*z^43 + 73407577822379330300932526225360766658283169367804365*
          xr3^13*z^43 - 28191124602697835434776703904570951087300692838032875*
          z^44 + 367614534662186625313484460159280848228400279239146925*xr3*
          z^44 - 2212429852315948564768829942980308320163444596383318050*
          xr3^2*z^44 + 
         8136830336006476703463251144569788346864116378722533350*xr3^3*z^44 - 
         20403205017439701205448102525054482442479777039561658625*xr3^4*
          z^44 + 36835188374687107054426371957939533376698968175958987375*
          xr3^5*z^44 - 
         49258657060404112723358409472334434785162052871001185100*xr3^6*
          z^44 + 49402907395501865809544939598925773493677627383789564100*
          xr3^7*z^44 - 
         37159749882044056221420879457932429058135918264488323325*xr3^8*
          z^44 + 20703721697190588810211192275348614716545300148858234875*
          xr3^9*z^44 - 
         8305116959713425553580293183875988000549331996214923250*xr3^10*
          z^44 + 2271438177377765232890255385972007950514193142079442550*
          xr3^11*z^44 - 
         379634425579779784203925701354327733536313396835669175*xr3^12*z^44 + 
         29283806673731652365722164521542558585533348675201225*xr3^13*z^44 - 
         8083294626851736149716939149016782495023609894208225*z^45 + 
         105314835412120802192223234062067793614459013564686525*xr3*z^45 - 
         633277733933034672728635038432835380937166545198027950*xr3^2*z^45 + 
         2327098199343004994147296571283514605331289531652549150*xr3^3*z^45 - 
         5830414759580728076639538601137115213007837240506108875*xr3^4*z^45 + 
         10517496620500436292887482867954758763733160417191035575*xr3^5*
          z^45 - 14053589409078532984629032971332893153263950727035453300*
          xr3^6*z^45 + 
         14083777168227601166272060084908720916078019889556878900*xr3^7*
          z^45 - 10585419078585839701584293873500371230064816032864243175*
          xr3^8*z^45 + 
         5893305924474620121729178421086756385537147995759078875*xr3^9*z^45 - 
         2362317251683584539397494870455313661947703554594212350*xr3^10*
          z^45 + 645627271766744383400782493986583102088376657138611150*
          xr3^11*z^45 - 
         107830482007876483995808826860053440515631443774805325*xr3^12*z^45 + 
         8311989771920434495497447585197295849675649004219025*xr3^13*z^45 - 
         1462456988572798293382655173886336319059746329116475*z^46 + 
         19034892368341808595981648662160918033411952478204325*xr3*z^46 - 
         114347063311423436267932680382796783514283216067366850*xr3^2*z^46 + 
         419777498846918743519910052239636215703013963306861750*xr3^3*z^46 - 
         1050706080546545551810167357689210562967473669250112625*xr3^4*z^46 + 
         1893543145156429640677007252602795056019342374419527575*xr3^5*z^46 - 
         2527753793772103050794284348486681464929642858918469900*xr3^6*z^46 + 
         2530783394002299914019225693502969521833495885277569700*xr3^7*z^46 - 
         1900359745674372582933125278889443184053011683727502125*xr3^8*z^46 + 
         1057017747692789016862128493139810681517167474164903875*xr3^9*z^46 - 
         423312032448815083949008288091972282090842494059144850*xr3^10*z^46 + 
         115586445223776698496317776071278261338586726850634950*xr3^11*z^46 - 
         19287359054191547198060094080184922775399704674795975*xr3^12*z^46 + 
         1485408505468229075389786575524882204694996528806625*xr3^13*z^46 - 
         124281434250562768410758321253074249301343760761425*z^47 + 
         1615658645257315989339858176289965240917468889898525*xr3*z^47 - 
         9693951871543895936039149057739791445504813339391150*xr3^2*z^47 + 
         35544490195660951765476879878379235300184315577767550*xr3^3*z^47 - 
         88861225489152379413692199695948088250460788944418875*xr3^4*z^47 + 
         159950205880474282944645959452706558850829420099953975*xr3^5*z^47 - 
         213266941173965710592861279270275411801105893466605300*xr3^6*z^47 + 
         213266941173965710592861279270275411801105893466605300*xr3^7*z^47 - 
         159950205880474282944645959452706558850829420099953975*xr3^8*z^47 + 
         88861225489152379413692199695948088250460788944418875*xr3^9*z^47 - 
         35544490195660951765476879878379235300184315577767550*xr3^10*z^47 + 
         9693951871543895936039149057739791445504813339391150*xr3^11*z^47 - 
         1615658645257315989339858176289965240917468889898525*xr3^12*z^47 + 
         124281434250562768410758321253074249301343760761425*xr3^13*z^47))/
       (Sqrt[3]*z*(1 + 3*z)^29*(1 + 9*z)^2) + 
     (Ca*Pi*(-1 + xr3)^2*(-243919371533953626199181 + 
        3289599120732577216419443*xr3 - 20257355034304009308680718*xr3^2 + 
        75921594530195047661937146*xr3^3 - 193710254031800656225728455*
         xr3^4 + 355590060875775901278881937*xr3^5 - 
        483279289811263660848809556*xr3^6 + 492416515482276008144550396*
         xr3^7 - 376158157544520697310233227*xr3^8 + 
        212778062432205547244455205*xr3^9 - 86631352527866729371187006*
         xr3^10 + 24041252067393306674325738*xr3^11 - 
        4075955871460436228743553*xr3^12 + 318848658006481107203831*xr3^13 - 
        71000067321577003184710037*z + 963524851845697460277141461*xr3*z - 
        5949502983088568200871162166*xr3^2*z + 22334013294327847710131901662*
         xr3^3*z - 57056374274155283833669758455*xr3^4*z + 
        104855252112190769736244031919*xr3^5*z - 
        142657664955105235952814378852*xr3^6*z + 
        145500071706603987962564753652*xr3^7*z - 
        111254162294788710723680809779*xr3^8*z + 
        62989986941651935079828790755*xr3^9*z - 25668691833225067143029374982*
         xr3^10*z + 7129446531513619145659346766*xr3^11*z - 
        1209721134574599475139865761*xr3^12*z + 94707669595306046754685817*
         xr3^13*z - 9910811959386304145614396088*z^2 + 
        135634530287025933311840316524*xr3*z^2 - 
        840447344070492147516742893984*xr3^2*z^2 + 
        3161384417236667764381853168408*xr3^3*z^2 - 
        8088915951222573869961775362680*xr3^4*z^2 + 
        14885761256264966266286633502036*xr3^5*z^2 - 
        20278131710972364932031308120448*xr3^6*z^2 + 
        20707071277105084711631887568208*xr3^7*z^2 - 
        15851512417275660856170729831336*xr3^8*z^2 + 
        8984712416249092519335497261780*xr3^9*z^2 - 
        3665183700642774312498329428448*xr3^10*z^2 + 
        1019036352396997636300691116824*xr3^11*z^2 - 
        173079091313675606070524752424*xr3^12*z^2 + 
        13562962637153231815182235628*xr3^13*z^2 - 
        882785290541435098840011431360*z^3 + 12221950008508365154474851253940*
         xr3*z^3 - 76081062690036680094335032559760*xr3^2*z^3 + 
        286918971562334040006060448775240*xr3^3*z^3 - 
        735546826727002130564401911402320*xr3^4*z^3 + 
        1355877615464947633396381339027500*xr3^5*z^3 - 
        1849907829636666477440865904288800*xr3^6*z^3 + 
        1891799344576564290719035573926000*xr3^7*z^3 - 
        1450208945088939851883217377324000*xr3^8*z^3 + 
        823077611367355192556515189471820*xr3^9*z^3 - 
        336190070320085257998189020156240*xr3^10*z^3 + 
        93585595562999155002409546505160*xr3^11*z^3 - 
        15913779056603177709900389665040*xr3^12*z^3 + 
        1248455787142476413071909899860*xr3^13*z^3 - 
        56316484367588331424017250035834*z^4 + 
        792409284656602640673076066438362*xr3*z^4 - 
        4962923734957673341875609220113132*xr3^2*z^4 + 
        18778006437897515994682909055274684*xr3^3*z^4 - 
        48255708559387035715772136933445950*xr3^4*z^4 + 
        89137283941790760236462363201718798*xr3^5*z^4 - 
        121846555092639329820807700503509064*xr3^6*z^4 + 
        124827816811077059755352491737184104*xr3^7*z^4 - 
        95851643238477073200742939723539798*xr3^8*z^4 + 
        54488838213951913205268324091857750*xr3^9*z^4 - 
        22290409070239374074533746991652364*xr3^10*z^4 + 
        6214121932649002152868351673805852*xr3^11*z^4 - 
        1058168895764705316353651160729522*xr3^12*z^4 + 
        83126754735636971020268748426114*xr3^13*z^4 - 
        2737417133917778152268420285615346*z^5 + 
        39415661321514203933217132229964118*xr3*z^5 - 
        248897762995835694946883673166223148*xr3^2*z^5 + 
        945752464589228272198786280419461396*xr3^3*z^5 - 
        2437775027739303383394469514032889430*xr3^4*z^5 + 
        4514594033498955302819473370575566642*xr3^5*z^5 - 
        6185622312166062086632541989506331656*xr3^6*z^5 + 
        6350732204690212962479134924633532856*xr3^7*z^5 - 
        4886530343022449014145085223020168702*xr3^8*z^5 + 
        2783244246458906076797960746943975130*xr3^9*z^5 - 
        1140679419188767555221380779813373196*xr3^10*z^5 + 
        318558949847577005529975503119276788*xr3^11*z^5 - 
        54336929110859476756030405317992058*xr3^12*z^5 + 
        4275422492885906719683398994000606*xr3^13*z^5 - 
        105319172035189285785800312886981392*z^6 + 
        1568011254251967237590568734427968156*xr3*z^6 - 
        10012030940803863907702628059256813136*xr3^2*z^6 + 
        38252759780420276188647759805397103512*xr3^3*z^6 - 
        98975810013050406948474605809993890080*xr3^4*z^6 + 
        183876180112739554770164616014978632644*xr3^5*z^6 - 
        252650754493311260407825201711357185312*xr3^6*z^6 + 
        260075455909087335599076607348089020112*xr3^7*z^6 - 
        200605737928457750600496501893055528144*xr3^8*z^6 + 
        114525193789668233015233015341681182180*xr3^9*z^6 - 
        47039968115036411285902969094349867152*xr3^10*z^6 + 
        13164328988713478990850920570452031256*xr3^11*z^6 - 
        2249911152678019585223877875335621376*xr3^12*z^6 + 
        177365829565712951491748932745564732*xr3^13*z^6 - 
        3291281711199096685125557550142371176*z^7 + 
        51465355857514697862287796760442955908*xr3*z^7 - 
        333568103276023795507883321908485307488*xr3^2*z^7 + 
        1283434187780894574867728937046728249416*xr3^3*z^7 - 
        3336369624013303403265144264454423237160*xr3^4*z^7 + 
        6221920152554297657597330057435155191612*xr3^5*z^7 - 
        8577956275184383048767706668029176599936*xr3^6*z^7 + 
        8857372544224771574024865414512812628976*xr3^7*z^7 - 
        6851699200326891332916418926862070429112*xr3^8*z^7 + 
        3922181938870189079709968355312931289660*xr3^9*z^7 - 
        1615092960434762637795971945741718146336*xr3^10*z^7 + 
        453077088525411691217452899814052230728*xr3^11*z^7 - 
        77611528976867300166024791658392437688*xr3^12*z^7 + 
        6131512304377552361019461667497886596*xr3^13*z^7 - 
        85258915939593730162532712007753311641*z^8 + 
        1432932212119758964641490455579903880643*xr3*z^8 - 
        9472163701032585930935118219027156569478*xr3^2*z^8 + 
        36762878859939677605990937186556217427306*xr3^3*z^8 - 
        96098607947933249889253259305139502063515*xr3^4*z^8 + 
        179999551744322257720674085091544562968657*xr3^5*z^8 - 
        249108626301827174807473134527305521264996*xr3^6*z^8 + 
        258114689683928821982314074874634700396636*xr3^7*z^8 - 
        200305563202667126765172673600669258144767*xr3^8*z^8 + 
        115004274132411359672863705826088683848565*xr3^9*z^8 - 
        47488979816262641225390128423342015142966*xr3^10*z^8 + 
        13356827984394530010484801358703972074778*xr3^11*z^8 - 
        2293651996601188744770764827229925538733*xr3^12*z^8 + 
        181626457487702428623596915518282351511*xr3^13*z^8 - 
        1870609453599708820068119038877307088889*z^9 + 
        34871733391301885250167058649224405938117*xr3*z^9 - 
        236218578948176707616569382369496960816222*xr3^2*z^9 + 
        925999574633044611496098806138924567357294*xr3^3*z^9 - 
        2435190223855508553743258099276133761710835*xr3^4*z^9 + 
        4582283345501948830536412301865498875433903*xr3^5*z^9 - 
        6366473571105020945394175231395093198882324*xr3^6*z^9 + 
        6619758093222853739364409728692307411708564*xr3^7*z^9 - 
        5153594330716579683023582543045246120146383*xr3^8*z^9 + 
        2967653142313265880314244592870791752420435*xr3^9*z^9 - 
        1228807546726950396460937102346107798052014*xr3^10*z^9 + 
        346503271084009778163611597123574006941982*xr3^11*z^9 - 
        59645025335162659715025080115282900858917*xr3^12*z^9 + 
        4733749248348134858797453178445696427289*xr3^13*z^9 - 
        35944912388470850828127066175663572569664*z^10 + 
        769010336373639366793884411400165963430112*xr3*z^10 - 
        5350932296562414068627775172131636385155072*xr3^2*z^10 + 
        21185657877882875916811571742349966421882304*xr3^3*z^10 - 
        56022461115638225332855189051280105268229440*xr3^4*z^10 + 
        105838243569645214706969694780134152189509408*xr3^5*z^10 - 
        147532437174912151396954854789107961813978624*xr3^6*z^10 + 
        153844557572431007677530265140116287683905664*xr3^7*z^10 - 
        120082218039861946869141908557522519221989568*xr3^8*z^10 + 
        69312914396286515242455737717262042285284640*xr3^9*z^10 - 
        28763236495376980465815728244988639202271744*xr3^10*z^10 + 
        8127284642835552553461894928294847495589312*xr3^11*z^10 - 
        1401639372624105257196096468659330576044992*xr3^12*z^10 + 
        111439079228886311204348287252829004029664*xr3^13*z^10 - 
        643089607253277412555171124181228839110272*z^11 + 
        16011397926237625172048399910624137353391136*xr3*z^11 - 
        114034586196212381077919661157992968080599936*xr3^2*z^11 + 
        454858549297413719304592082722771521758912832*xr3^3*z^11 - 
        1207039648359007905120507396696301807891200000*xr3^4*z^11 + 
        2285421467752043433972660588258751198921262304*xr3^5*z^11 - 
        3191110139681926573773948256839494900441463552*xr3^6*z^11 + 
        3332312344254986113678907632178221127070317952*xr3^7*z^11 - 
        2604208447662355553319628622938265013353130624*xr3^8*z^11 + 
        1504840342374148989990737519892499092107896800*xr3^9*z^11 - 
        625101904219060379070179654197806914383976832*xr3^10*z^11 + 
        176791066291885158264345594626579668563998016*xr3^11*z^11 - 
        30515675667439219052829141913235038978742016*xr3^12*z^11 + 
        2428119015016715051675440697466980864316192*xr3^13*z^11 - 
        11729275675118227489683255803721956816628528*z^12 + 
        325798816117669921904365704205038725601742704*xr3*z^12 - 
        2348769347514867403094363854819520430974622624*xr3^2*z^12 + 
        9391787203125679890429988509271010334248695968*xr3^3*z^12 - 
        24927897514285185239758162830460966031374920720*xr3^4*z^12 + 
        47177932655813689691521600932946339348317596496*xr3^5*z^12 - 
        65831876460070975273425694454747123948891855808*xr3^6*z^12 + 
        68697508890830482093615999772611049628325046208*xr3^7*z^12 - 
        53650622815531655729275719868027667571096795216*xr3^8*z^12 + 
        30981682286083537664810896254232626994847323920*xr3^9*z^12 - 
        12861624108690647811589920239276930984104836768*xr3^10*z^12 + 
        3635391979967208414283637318004814398053414304*xr3^11*z^12 - 
        627155150092859646890870508841606558839798384*xr3^12*z^12 + 
        49876661313766227872843193756710210735462448*xr3^13*z^12 - 
        232745559460320157901989535488238157236667888*z^13 + 
        6553420936354943784564263698940926835796969744*xr3*z^13 - 
        47134265224797495225443416385596262078554701984*xr3^2*z^13 + 
        187889426586386653492631131938604574593661530848*xr3^3*z^13 - 
        497142022187003845714532042523142142828539776720*xr3^4*z^13 + 
        938050446641885074925427060614070193942966996656*xr3^5*z^13 - 
        1305240332502510574919758096859202531344334825408*xr3^6*z^13 + 
        1358445245552385723009218568348793794639702512448*xr3^7*z^13 - 
        1058280447720314799509779553718629755254802563216*xr3^8*z^13 + 
        609717886901381865980079040473547485104646142320*xr3^9*z^13 - 
        252571884658307138580948703441080077686398641568*xr3^10*z^13 + 
        71247106192118764257352278207661136635996906464*xr3^11*z^13 - 
        12268003020196598557839133552974314952652070064*xr3^12*z^13 + 
        973935699285665386550616720441726076658140368*xr3^13*z^13 - 
        4890634205925128415865489325496801631693241856*z^14 + 
        128415655664161055245486098965277196382895660768*xr3*z^14 - 
        911277491186867329750634343688615810257433627008*xr3^2*z^14 + 
        3607523465244774767802198445086911357743007660736*xr3^3*z^14 - 
        9495415690407958255607329724142351279081313230720*xr3^4*z^14 + 
        17835414520258926510642742652592064966044576048672*xr3^5*z^14 - 
        24714406569180426091658506380735551289206255844096*xr3^6*z^14 + 
        25623732063287618109502001171694072761885953335936*xr3^7*z^14 - 
        19891110425386664177200320582514592575356627439872*xr3^8*z^14 + 
        11422184604521271750651410187813693017369218578720*xr3^9*z^14 - 
        4716943190325325626990523217630386969250612562816*xr3^10*z^14 + 
        1326730777812087924978764537364368912924355227328*xr3^11*z^14 - 
        227827530136729216938137019754417387900311404928*xr3^12*z^14 + 
        18040534766751236570950233074209612959986759136*xr3^13*z^14 - 
        100604979940321572742272826026890163617893915584*z^15 + 
        2388477743067839389334472045388681016633466810912*xr3*z^15 - 
        16643573349675927559064799958192823030839491735552*xr3^2*z^15 + 
        65341791552078109996051014074410036932515498255424*xr3^3*z^15 - 
        170989251159953090031808256699695051139227486891200*xr3^4*z^15 + 
        319602990322249442717453225869861694876673277114848*xr3^5*z^15 - 
        440922356960415462207293817427110960257124921291264*xr3^6*z^15 + 
        455288075445916082345800925626518585137156258050944*xr3^7*z^15 - 
        352090724896797257425797828094557001713632091102528*xr3^8*z^15 + 
        201465268084351966944261440843046252357119856300000*xr3^9*z^15 - 
        82920093655851479126806848094965241621046846744064*xr3^10*z^15 + 
        23249519126736076597015651386601344228258343205952*xr3^11*z^15 - 
        3980576250294727368596890161601711721065096483392*xr3^12*z^15 + 
        314317015826224298289400440170567142905943273504*xr3^13*z^15 - 
        1912098732362739040600868786308971845255036284164*z^16 + 
        41248950973742941863254266975158642566033249854812*xr3*z^16 - 
        282237749262710566224734439884140312533051724549272*xr3^2*z^16 + 
        1099220819498359819277543273729149521427353372118344*xr3^3*z^16 - 
        2861014151673152583633896594902783403492277347152140*xr3^4*z^16 + 
        5323774748671798634964633680623467055445490329195508*xr3^5*z^16 - 
        7315201080535776985260453660294612323670748301364624*xr3^6*z^16 + 
        7525505854477245461632948541481676856983066345276464*xr3^7*z^16 - 
        5799508748682183645169064025780179358482782317302748*xr3^8*z^16 + 
        3307586649791449001642098485624895835932151003447940*xr3^9*z^16 - 
        1357134659105414005844131849773307540066920189472344*xr3^10*z^16 + 
        379402152246278146834514051967149451567465958165512*xr3^11*z^16 - 
        64776744316155158932547305548453215177462171174292*xr3^12*z^16 + 
        5101385064340419876518260092034951191858378041004*xr3^13*z^16 - 
        32759863731096943505413336900107421119829858147428*z^17 + 
        652909978365194346357967475869267065523542820216644*xr3*z^17 - 
        4396050712623359907586813636482027613110431429429304*xr3^2*z^17 + 
        17003022389142934184525287462933819098406015159476888*xr3^3*z^17 - 
        44053431468497808703189080833248946762439773168003340*xr3^4*z^17 + 
        81668013009318099456798767618107500392967714684743436*xr3^5*z^17 - 
        111840125045217192441613570689910241785236147349863888*xr3^6*z^17 + 
        114696588060885968747024275602581410539130442660342928*xr3^7*z^17 - 
        88131055233296965350420714454230897594451601640523836*xr3^8*z^17 + 
        50123248231591480795787507008805641500246689587373340*xr3^9*z^17 - 
        20511664787653555247414690951029430253034676051455608*xr3^10*z^17 + 
        5719817487579566043599262577929704564798052423539544*xr3^11*z^17 - 
        974217821056431670249314158078377899963981413907924*xr3^12*z^17 + 
        76546651607558425964490380157777402373859899990548*xr3^13*z^17 - 
        503134312421522675320348722692884632331281307421216*z^18 + 
        9420165885014938847498162787944007470679691002704528*xr3*z^18 - 
        62579623780430294370606376244078318034801802508707968*xr3^2*z^18 + 
        240669580761990237377125597741769410898211682254073376*xr3^3*z^18 - 
        621258284524349484695360551544314449631861971789055520*xr3^4*z^18 + 
        1148254091923855327727405579725056648373897097551370352*xr3^5*z^18 - 
        1568235246118661862409087377957283502304766784899178496*xr3^6*z^18 + 
        1604250651299494967006622611357443498560439391791551936*xr3^7*z^18 - 
        1229755135469907109009856612132306295943812306055958112*xr3^8*z^18 + 
        697825412956575395887793382027942616163866804992759920*xr3^9*z^18 - 
        284951306035003488399257115969645426523969030591243136*xr3^10*z^18 + 
        79296580615745046234216990498906017350531736754689568*xr3^11*z^18 - 
        13479329314836819290180121289651069360313914682684768*xr3^12*z^18 + 
        1057093085940110161075521728083835655242817180795536*xr3^13*z^18 - 
        6942270842785296669470767669526587925321980020578432*z^19 + 
        123776201747886422978004874971395909660070980580486896*xr3*z^19 - 
        813291248992968337223941753709959288486860381318814656*xr3^2*z^19 + 
        3113418476303947024769400626234678960642262096642623072*xr3^3*z^19 - 
        8013387703856624700600376384040550530736511491163910720*xr3^4*z^19 + 
        14775834328185821475803994259740261923193523542851170704*xr3^5*z^19 - 
        20137307405195773333155550354322514531641287846292664192*xr3^6*z^19 + 
        20558911746496111311170293961228503246473555465689892672*xr3^7*z^19 - 
        15730000494622495581358137185580189075742122934767738624*xr3^8*z^19 + 
        8909960544038952153231162961070255080243524363688808720*xr3^9*z^19 - 
        3632043090755220693821990519041422115978007303856327872*xr3^10*z^19 + 
        1009057159070377494640608852442594875996539299804416096*xr3^11*z^19 - 
        171252960599933737910706910376643565364109080210570816*xr3^12*z^19 + 
        13409647984933371348484945196535326104816753698519152*xr3^13*z^19 - 
        86469333134208114158934481649082593193246263760740120*z^20 + 
        1483306486803135592219391669076849298576717510669201880*xr3*z^20 - 
        9659659811797102875606496146781355195724799771453146960*xr3^2*z^20 + 
        36842511947650649505259930687593718882104640381452267920*xr3^3*z^20 - 
        94606684498086817282556535594284725434019106499378961160*xr3^4*z^20 + 
        174120124292002579825453272885112482044114863276258878600*xr3^5*
         z^20 - 236904654789672509170343179459522593336376271649312173280*
         xr3^6*z^20 + 
        241487479370208646518402039166869688801456897971308423520*xr3^7*
         z^20 - 184492513722760686143922418903298562901300988478946014120*
         xr3^8*z^20 + 
        104353833204396820235153195961900905235685333059230336360*xr3^9*
         z^20 - 42480546934541664384289058411799195417985416591311529680*
         xr3^10*z^20 + 
        11786454865671555014807073004878159263771836797469942800*xr3^11*
         z^20 - 1997810184665638375425123853281164805751570797698037560*
         xr3^12*z^20 + 156243325723535633608273152244861577409522719003583800*
         xr3^13*z^20 - 977285112371820547613563196588720169249746799717989816*
         z^21 + 16253346807306957014125484707116851676741685154420131688*xr3*
         z^21 - 105075016118526572943069634076304324851789211472763615568*
         xr3^2*z^21 + 
        399569841576070899147299095647750979130988265735849972016*xr3^3*
         z^21 - 1024156835525116153050920708276230431619257979225760634920*
         xr3^4*z^21 + 
        1882158130137429472961960788736674252520660099668438252152*xr3^5*
         z^21 - 2557467008202213950933742234504327255153983124356165685216*
         xr3^6*z^21 + 
        2603734374205122587747376496362978726272139930145592149536*xr3^7*
         z^21 - 1986879248457942721417321474466542472204765994736561888392*
         xr3^8*z^21 + 
        1122566394737675762508606848007559805288908666727334927320*xr3^9*
         z^21 - 456480713839480522309736449337389382926509535105663337936*
         xr3^10*z^21 + 
        126520405262744060651105507463372384218272689189688682928*xr3^11*
         z^21 - 21423576978980704121545432001508620357151367174678396568*
         xr3^12*z^21 + 
        1673841169301786720166248717017203938506229142617448776*xr3^13*z^21 - 
        10071511775369487953005145186071214042879635944901144896*z^22 + 
        163316071329176890408677008373213529766300318192016195408*xr3*z^22 - 
        1049444017001137651505168339796064112163206313733572366528*xr3^2*
         z^22 + 3981058937717622155823769100009888675144211962013680929056*
         xr3^3*z^22 - 
        10189023581709443197145023875412786283014776221790506999040*xr3^4*
         z^22 + 18703178222769420884632054145867186805656353034528112255792*
         xr3^5*z^22 - 
        25387284414545864229308794342904390629059747868514436936576*xr3^6*
         z^22 + 25821301401145172850743649617314836982007462279667460287936*
         xr3^7*z^22 - 
        19685540003862599764590083758271430749467023419997003369792*xr3^8*
         z^22 + 11112139151743805858779270259944706464137205836968499249840*
         xr3^9*z^22 - 
        4514725797583831993218184432166411273644723537562449730496*xr3^10*
         z^22 + 1250274391209223838991426777778528709005298360015817915168*
         xr3^11*z^22 - 
        211536063564890680986717950111933110152965498117884871808*xr3^12*
         z^22 + 16514514476759773711032825598361987139461077370985801936*
         xr3^13*z^22 - 
        95050191380656461714282010261015467978403591547310635616*z^23 + 
        1509167350184047346237602646581697348087912398318632353328*xr3*z^23 - 
        9648642010672807652806821888038447575440618647316074832768*xr3^2*
         z^23 + 36528939353768257590906036869682199035559943566616215123296*
         xr3^3*z^23 - 
        93379773419417223848367140423465625047875161131925788335200*xr3^4*
         z^23 + 171249125548708393210292915332266231747916472337549111670992*
         xr3^5*z^23 - 
        232255272265775527974466368360977164240513620044608603431936*xr3^6*
         z^23 + 236040360893044576001861960509024022593402393454305447031616*
         xr3^7*z^23 - 
        179816359935459193456203883198992078570254587721837752933152*xr3^8*
         z^23 + 101429712161950681529388687674487873364405436107995288315600*
         xr3^9*z^23 - 
        41180833055640958055285794179769276884871116631913535413376*xr3^10*
         z^23 + 11396597220914562839552837679553099998850513085961023354208*
         xr3^11*z^23 - 
        1926947668153718351562275711311031902260563672043681327648*xr3^12*
         z^23 + 150340624666591196062416070006498563675229557402387268656*
         xr3^13*z^23 - 
        824495442527648884502695616772841655965322816452142196644*z^24 + 
        12859248193066492499739702200297589765911695928149255473452*xr3*
         z^24 - 81860356701208135696785810253748713524117334435688304699672*
         xr3^2*z^24 + 
        309399482163449873400453222201325330653670776292748397790184*xr3^3*
         z^24 - 790151460202746908835878038563598384520141248511465154051500*
         xr3^4*z^24 + 
        1447953140528252836256142375512102894979894294399199856608548*xr3^5*
         z^24 - 1962439796504365868767401941838790907854143091774158982775184*
         xr3^6*z^24 + 
        1993148645096646705448030459778729790295099903599300143991024*xr3^7*
         z^24 - 1517459638441291098240554944259225036554139066523189749866428*
         xr3^8*z^24 + 
        855455073971393729310951919505304331628182279275707285438900*xr3^9*
         z^24 - 347120125924708923060704176391024923591971306296096718150104*
         xr3^10*z^24 + 
        96010937828944352056789320949158283337353370307779505099432*xr3^11*
         z^24 - 16224987248166958088523367426417033048295361716585598875252*
         xr3^12*z^24 + 
        1265225552461384237877296724210591182113518256159362437244*xr3^13*
         z^24 - 6592861994058277559717351063903959501720310428160664631268*
         z^25 + 101257477740789094887746358300592106240683528829651282525684*
         xr3*z^25 - 
        642208785133186497205883644828663140408038493666410512447224*xr3^2*
         z^25 + 2423870889539958994535011488475964758210228907411735440790648*
         xr3^3*z^25 - 
        6185104874464359629037157757826370474936139821077689694363980*xr3^4*
         z^25 + 
        11327077744214097429821060869560463277792058633648684996817116*xr3^5*
         z^25 - 
        15343217020719770025835192823829174503126728474167024830126928*xr3^6*
         z^25 + 
        15575115761329016741659661985386957490368235395821200021079248*xr3^7*
         z^25 - 
        11851955011095385790529081254704718386051239338621556898008636*xr3^8*
         z^25 + 6678197801312350867171281349092205405557923388772126683587180*
         xr3^9*z^25 - 
        2708560051324092075569813659997805383230105118283816173640248*xr3^10*
         z^25 + 748830019235600904848922161209599804756083936041873240530744*
         xr3^11*z^25 - 
        126490575719239705855729904006847258139119559185542142127124*xr3^12*
         z^25 + 9859635605710419095054528545706405454950828596448807646788*
         xr3^13*z^25 - 
        48691302550424670759898038195667727323842415396346922190784*z^26 + 
        737929557886789148470848680523932223237597561263165485591712*xr3*
         z^26 - 4665202029823005237630787097960756702178752169438752887828992*
         xr3^2*z^26 + 
        17586545929112746181334949482411374667018029790854963283738944*xr3^3*
         z^26 - 
        44845652748373396221038115706606923876354752865560068108026560*xr3^4*
         z^26 + 
        82084601828305314172228912827230230647238181874356893695182688*xr3^5*
         z^26 - 
        111136333503166651637057827192184804818057843147806116399322624*xr3^6*
         z^26 + 
        112766251080098935906650692045653078224254922325884123538606464*xr3^7*
         z^26 - 
        85773755836889786621251630256760353587587503895945800785528128*xr3^8*
         z^26 + 
        48311152299963959714224091494694680707446734680851239729835360*xr3^9*
         z^26 - 
        19586513428410246967283044033841609828016710463514131236962304*xr3^10*
         z^26 + 5413018258602343369006453669803913800459153984868644130773312*
         xr3^11*z^26 - 
        914027925184067505822620054554215408509102644361734634334272*xr3^12*
         z^26 + 71222206280347210950775256448194865402935547369919450561184*
         xr3^13*z^26 - 
        332218623992988304390885819220286632575679455558327368562304*z^27 + 
        4977344319488592082037609406788234438972993567537297930871392*xr3*
         z^27 - 
        31379995280595267223746764473620032466254498680685287729567872*xr3^2*
         z^27 + 
        118171973315894311053273597444642953448574864506027837415093184*xr3^3*
         z^27 - 
        301160769091145588059248722783238047562385395919402352024556800*xr3^4*
         z^27 + 
        550986817801669997355685617477691294393140857900308170447254688*xr3^5*
         z^27 - 
        745689540321702486661886828927957434501660983802936306022049024*xr3^6*
         z^27 + 
        756334922653882424732873366475050615840175786995958533740128384*xr3^7*
         z^27 - 
        575082348036715224650212809656511394502142162165410815159659648*xr3^8*
         z^27 + 
        323795286036199319382407928698406586296813072619661890174378400*xr3^9*
         z^27 - 
        131230518039686925355248392720487256889995785014834790652371584*
         xr3^10*z^27 + 
        36255955744825752495145093370642910990511870528085534245789632*xr3^11*
         z^27 - 6120259540768834958544455449653523513367759180551591331981312*
         xr3^12*z^27 + 
        476766561816839725759469253568531530025080760489086549248864*xr3^13*
         z^27 - 2087326282698991681289102202267731827971132504379067063655888*
         z^28 + 
        30977540750399718837955672010067914948667424424227424355868944*xr3*
         z^28 - 
        194853467609065217162941785784792755393518192506390568903374944*xr3^2*
         z^28 + 
        733144430128321597400005818603609064613542564004881421307297888*xr3^3*
         z^28 - 
        1867437549835802377665026839843342949501183447693084454832573680*
         xr3^4*z^28 + 
        3415115633146035055953996539269465544696062752630287268423871536*
         xr3^5*z^28 - 
        4620136138726933166850505234857251074481710725241714569984410688*
         xr3^6*z^28 + 
        4684380649154090589129880429360337041269172877586030469617841728*
         xr3^7*z^28 - 
        3560546438113898347495373637441018049758672702835394884842488496*
         xr3^8*z^28 + 
        2004071349987818594207497197373934647940291844058772056466567280*
         xr3^9*z^28 - 
        811973194305833585424588965128183353909406762601987636197354848*
         xr3^10*z^28 + 
        224263972884391347019025174622464029211346076018434869738619744*
         xr3^11*z^28 - 
        37847189422771627396583116005646902499359306813660769641277584*xr3^12*
         z^28 + 2947577138619173622258697700486752612948978576322754993277008*
         xr3^13*z^28 - 
        11942290290597956389863085812986162621328469423242388068173328*z^29 + 
        176066909082704888391082069847608181762201687648805748536330864*xr3*
         z^29 - 
        1105691664186308929564413573970557822101637465154249010095926624*
         xr3^2*z^29 + 
        4157291659172349327405188459651000218273672963453317235552086048*
         xr3^3*z^29 - 
        10583999387882537781623108247184378437695087569838042398161722160*
         xr3^4*z^29 + 
        19346964220728142410921331986571068289080685487514656265763828176*
         xr3^5*z^29 - 
        26162146096946402532852432748227257859330599088417377578109809728*
         xr3^6*z^29 + 
        26514778980056129769229667333308303770490892436373189314657179328*
         xr3^7*z^29 - 
        20145451364207626776824213651325468603564691973653074511299194736*
         xr3^8*z^29 + 
        11334619766629023902185384431400130845180443571033467438405964560*
         xr3^9*z^29 - 
        4590705904664281348140347421878107196904290508298609765228695648*
         xr3^10*z^29 + 
        1267516358433634381423862904219889254247751424340399920194520864*
         xr3^11*z^29 - 
        213844536954584645435492828891375263421679980734806804875885904*
         xr3^12*z^29 + 
        16650093737739216879423929495856711822365394793008711899802288*xr3^13*
         z^29 - 
        60253999663733916771540200850004557142676475293513508479810304*z^30 + 
        887492562744008666847781700476079714393356335068692377875616672*xr3*
         z^30 - 
        5571556655001535131304035678652354716337145616689886595691160192*
         xr3^2*z^30 + 
        20939362727395195003861298428078616561111294984204743092847485504*
         xr3^3*z^30 - 
        53279274522056622086988895902017875151278013592041780802249425280*
         xr3^4*z^30 + 
        97329696111047269903861311431016162907094783835424784174428254048*
         xr3^5*z^30 - 
        131527710844127631741429314115040446310145410835666474710342243584*
         xr3^6*z^30 + 
        133211760865829753743246394536252105775562599675879822150100104064*
         xr3^7*z^30 - 
        101146094959852691055818068940935244150362998847785865368415185408*
         xr3^8*z^30 + 
        56873325148958224454774636837604376337381399318796546917682883680*
         xr3^9*z^30 - 
        23021122025908431861679503870263320920410969972183849553191458944*
         xr3^10*z^30 + 
        6352797721932714340384681874771252143736741487050827467363266112*
         xr3^11*z^30 - 
        1071263741331751865362686755880918181862138018947939906547878272*
         xr3^12*z^30 + 
        83373448459183170527446746250071088911530266947736836940319904*xr3^13*
         z^30 - 
        241889490061497014034431273857588565563622666967964138249309248*
         z^31 + 
        3619494281724475899273092510846189141034418706929821298487547744*xr3*
         z^31 - 
        22800685253100523054399967625265904593674311828824397826855058944*
         xr3^2*z^31 + 
        85711371836592422581622982010506269296948687097305444861146763968*
         xr3^3*z^31 - 
        217891456278307585501699746576860771069960327863626978499446999360*
         xr3^4*z^31 + 
        397497981797218279934104366058309963564277600966376055201306894496*
         xr3^5*z^31 - 
        536333066614252406128946118920938286641058784826890452618913827328*
         xr3^6*z^31 + 
        542328550707507681926458895667551835451412117407628372040001339008*
         xr3^7*z^31 - 
        411125743022932216606267610089090202787786869557933302917004363456*
         xr3^8*z^31 + 
        230812445588506090347325032578108820593872062279930414120926758560*
         xr3^9*z^31 - 
        93289412741652218648489598855668531211766409448256202602411880448*
         xr3^10*z^31 + 
        25707789420200589018042123108845464531035159488484882655578081984*
         xr3^11*z^31 - 
        4329483320428236621894214305469019374217741432698300847294000064*
         xr3^12*z^31 + 
        336559200623704877696135278660359955588543315154948780386805088*
         xr3^13*z^31 - 
        411557817232964945811598198619177474082026827936328557143135990*
         z^32 + 
        7244949144665377866304482502642613127083297133873761519807205930*xr3*
         z^32 - 
        47158566741201417787160423953892346280887249033892309975918636740*
         xr3^2*z^32 + 
        178197729312615864546364177605844250854122338743055279853103832940*
         xr3^3*z^32 - 
        451248413743122056536377231403335705102503747720424234742865029410*
         xr3^4*z^32 + 
        817108112829253363314194189828020584126377988690387265683268427790*
         xr3^5*z^32 - 
        1092680793098662175065911091253725216633734900365984537423005577880*
         xr3^6*z^32 + 
        1094375380643744067864671270428112261808663601218447285457321924680*
         xr3^7*z^32 - 
        821574431337032951775418472843446281610478522300290287694835301210*
         xr3^8*z^32 + 
        456806812212737825660022932481096844494516250011274687220326262310*
         xr3^9*z^32 - 
        182899104733855772645238801591537592269645701994791516516418310500*
         xr3^10*z^32 + 
        49947073373609061416126873930417619307165548887265082767229941900*
         xr3^11*z^32 - 
        8339836437223579943004919089042231831269078257134828094395568590*
         xr3^12*z^32 + 
        643162502524300021397089103156807109156281650779572884413052770*
         xr3^13*z^32 + 
        5714210990186836399471083562891370800227199128809105279676303450*
         z^33 - 
        68508812295473842707148735695366244845492553764522585635553481530*xr3*
         z^33 + 
        407541660368758920924734003105563221189758311927249557458128579980*
         xr3^2*z^33 - 
        1515481518968909019284596763054164884800760703310230914810411132060*
         xr3^3*z^33 + 
        3872905332348361590587885608933005203283069645843052760305364653950*
         xr3^4*z^33 - 
        7146119046605940998202759288259651639324699893425146075874826096270*
         xr3^5*z^33 + 
        9775227055835426142207937131554649382127233998513182225305314531720*
         xr3^6*z^33 - 
        10028505659309996573722397313276596520980051217444701227968858394920*
         xr3^7*z^33 + 
        7713101752635838547284852965565796048941606194592736768153857393590*
         xr3^8*z^33 - 
        4391635468970555347465004816335694718703160495259612627367469037750*
         xr3^9*z^33 + 
        1799074519585743735451522984183598733878589785175961348673123455020*
         xr3^10*z^33 - 
        502119323550949831115471570988579040533042717069718965354588847740*
         xr3^11*z^33 + 
        85572084378657642997300164820748923143644080303827933756838339890*
         xr3^12*z^33 - 
        6725038184132484501951393884280513537491313581228300658417963330*
         xr3^13*z^33 + 
        93932268132162458485613920694442764205082251480359684580192149424*
         z^34 - 
        1217474202289082833245932691813736664808922992122549217952580457912*
         xr3*z^34 + 
        7400819097043824621112768555496028533040464846456452194039419925312*
         xr3^2*z^34 - 
        27619642956647448732154916577238757521903220725045159550556120355824*
         xr3^3*z^34 + 
        70380443107738929930203379804698918789573576991031609679781084360240*
         xr3^4*z^34 - 1291741495364337679610347322377052472392881236693799956\
76658764772808*xr3^5*z^34 + 
        175606839821083924110913126536614179352825190192520436751636715716864*
         xr3^6*z^34 - 1790059465769442610056983880936609529341717945491954961\
91176473719584*xr3^7*z^34 + 
        136810248038962637650293585840624085747624644838386772944762809756688*
         xr3^8*z^34 - 
        77425372549116145237033709797229897700745461961034575773924705533640*
         xr3^9*z^34 + 
        31536951853743206279349539066484761257038167772113800049525065665984*
         xr3^10*z^34 - 
        8755077962173290646312332044088189200502028595570456866209604922352*
         xr3^11*z^34 + 
        1484751461012103600801855690550344095831945268040663003023749497872*
         xr3^12*z^34 - 
        116168204063210199187905838270072707656976387779416425197217006264*
         xr3^13*z^34 + 
        964159198652108399607385231142876457280278916862762956691255447040*
         z^35 - 
        12676540827294278358696962445402531801105119194381449363083275691400*
         xr3*z^35 + 
        77330378318950074578309345741259014604117364497684897625869630448800*
         xr3^2*z^35 - 2886807381926610677784384314281404460629127962552989275\
86707228901840*xr3^3*z^35 + 
        734997405598961937428842107573077929661800047740923223600381949156000*
         xr3^4*z^35 - 1347279476483061679403016707977935504559398105121128179\
189283675752760*xr3^5*z^35 + 
        182896756538323536060395381577401175807437994767438534550463498822944\
0*xr3^6*z^35 - 
        186166226024873807407021283257219895895107976310490615055520210487664\
0*xr3^7*z^35 + 
        142079795616315675712422941173187727822035851397597255048179119343776\
0*xr3^8*z^35 - 
        802974659955088232522982320810348192678808622603740927946020754145400*
         xr3^9*z^35 + 3266445612947879262233719818606275859159466981263100084\
92982374949920*xr3^10*z^35 - 
        90571275664436876198028002482631391925853062117867919995403723052240*
         xr3^11*z^35 + 
        15342663714192250235393863816654360116995576994072255777765363582240*
         xr3^12*z^35 - 
        1199214083765335139567516300019620449497041392488721483529389054920*
         xr3^13*z^35 + 
        8211488424271482827007995041535645976323966041243237306961270667876*
         z^36 - 1084259507142267507087843100766019813068503920251302111907334\
09262308*xr3*z^36 + 
        661990240300410173754833181185989049654272481592418544149076759611128*
         xr3^2*z^36 - 2470841010969789762945581687419288599508178393810107722\
067103617452696*xr3^3*z^36 + 
        628756658321755081853244282127810625290888367891038334369937719837934\
0*xr3^4*z^36 - 
        115177590148149039769402286585807876331789916803092635567427850311707\
32*xr3^5*z^36 + 
        156247332659025695270862287114554956849437195925858068527093368541136\
16*xr3^6*z^36 - 
        158929263679697307576870766618499421583257747307029117229287946934009\
76*xr3^7*z^36 + 
        121210467002927000101324254442137143828786425206937120588118849900018\
52*xr3^8*z^36 - 
        684585071336701419996822779770809416634016430842690736048923873896294\
0*xr3^9*z^36 + 
        278313619099734074955856075052268617305180728639710258556175538152965\
6*xr3^10*z^36 - 
        771259410932383993026123467326938964592909897970217782099653203627608*
         xr3^11*z^36 + 130581230998285512624531887900639670422534594599114885\
622565699612948*xr3^12*z^36 - 
        10201574455062227467662414084312172532579780417747223577610474823156*
         xr3^13*z^36 + 
        62012765087889001542006908697085656465091556187775397264364813223956*
         z^37 - 8199397782803529825173081310789415414808999360717215012605522\
09605628*xr3*z^37 + 
        500654047811022927764341955380387935802127740676777088080806042631128\
8*xr3^2*z^37 - 
        186811815852826069147609036281989934746371478986216951030238615551463\
76*xr3^3*z^37 + 
        475181367454408572744335859316252506203654839731764547011289837320832\
60*xr3^4*z^37 - 
        870049214495712457469823509868349457725190197803013629579799961895080\
52*xr3^5*z^37 + 
        117973467407295411759917217783456512215385425175020736552499136565470\
416*xr3^6*z^37 - 
        119943054164784376470170796343692325672295461229438832441619159113322\
416*xr3^7*z^37 + 
        914361102381641247453895423226506481380426109928443943275623062172176\
12*xr3^8*z^37 - 
        516202452709021795254070614910069778483925695352256945213006358784954\
60*xr3^9*z^37 + 
        209774059975516335698255267505336259038707721276351365221910523867942\
96*xr3^10*z^37 - 
        581102619990820071951997865454652000330002631266232727715067120315168\
8*xr3^11*z^37 + 
        983510536320169679457319229169000419912424828591030437660121840998628*
         xr3^12*z^37 - 
        76810870219603442768365982727506933189917189109815606259255767717836*
         xr3^13*z^37 + 425151915614422603379350962169337178754322444514182861\
001503278936608*z^38 - 
        562326632039738576844620393125073213603031414319713879885121061881730\
4*xr3*z^38 + 
        343298061722961848842006661263092063085401574191454740781288023871851\
84*xr3^2*z^38 - 
        128056423756586497687928611208415850549034477310617703075030670838554\
608*xr3^3*z^38 + 
        325611454184858120703228385593308032591146108594644738141711695978921\
920*xr3^4*z^38 - 
        595967582938540411691815590262663292423060635305257115709124189898720\
936*xr3^5*z^38 + 
        807798867823384340071359372529515628636154560822343461196618664153699\
648*xr3^6*z^38 - 
        820990947172084125870490189800813236569621747480585553314536287838094\
368*xr3^7*z^38 + 
        625649329926770502442032382414507530053650121322856342572693670709359\
776*xr3^8*z^38 - 
        353093356680691240021635916658402150503435775412840045884586438428511\
720*xr3^9*z^38 + 
        143444570468592141234991049427127925379563559010181719020698016955040\
928*xr3^10*z^38 - 
        397241666550709323235704765749318461868693410271879714588427912257113\
44*xr3^11*z^38 + 
        672136489975801339981831450139330609476137610164578221409923644856358\
4*xr3^12*z^38 - 
        524788739248969178996600997490595896827920365792355184653314339201368*
         xr3^13*z^38 + 267224706437905689856527188018909112634175728658820207\
8188594304171664*z^39 - 
        353427902693377585777383291409369972920085170535982353269052129287711\
12*xr3*z^39 + 
        215713156314789761673535746667391954521501177615425543816122677694131\
392*xr3^2*z^39 - 
        804406486190419826835723384310853330135728241774559008900455810353184\
464*xr3^3*z^39 + 
        204473292928477709939086754268867760415701469757168696027472155632044\
7760*xr3^4*z^39 - 
        374130043568353583813251364690393967649994683545384418403152400852904\
3288*xr3^5*z^39 + 
        506954673694430900845642708302876373720877317891133825675641128498353\
8944*xr3^6*z^39 - 
        515079462848253478427961492364820106351938252710222388904983329190564\
4384*xr3^7*z^39 + 
        392411149643323568284995814262424168496333600398712982307282611436392\
2608*xr3^8*z^39 - 
        221400751887044201155382825670816314501309881900110535720187363377612\
4760*xr3^9*z^39 + 
        899202666253430676653188618703920813746438235692895266784089143796085\
824*xr3^10*z^39 - 
        248952720418554846601547059652384757871467630904582329062933515138548\
432*xr3^11*z^39 + 
        421126649967625540466345964612437210952028774425490004931857712250525\
92*xr3^12*z^39 - 
        328728452586345953912548022018831443901070295039310685532818542499434\
4*xr3^13*z^39 + 
        154681907262127155084674632774760882240331325963704195961799292247675\
38*z^40 - 
        204544063681131217332330916615148045346938591910953939276094838113543\
654*xr3*z^40 + 
        124810645507146275054654978117955963933829053525405886477081953300523\
1244*xr3^2*z^40 - 
        465298003048400911833550289420245171363684342635619536055044169928425\
4868*xr3^3*z^40 + 
        118242092609028701399303172186742037864234712260280258626223991229921\
46870*xr3^4*z^40 - 
        216291769425513261381929706808573802925367907632532213503876014034082\
95746*xr3^5*z^40 + 
        293002616471665198297989863117993598861948894465768505881552376274156\
88648*xr3^6*z^40 - 
        297622000720397911314807956273369973675239454767436596015768194952648\
69688*xr3^7*z^40 + 
        226685717953237229108553367548365408181887083216092505742430847868221\
84446*xr3^8*z^40 - 
        127866714401012953310361138548600949981415583442983087176708327099420\
60170*xr3^9*z^40 + 
        519200458436791408026693100774368412561043441761538006950212499275729\
6108*xr3^10*z^40 - 
        143713227370077178251520822441290496918158530541609915803150277034451\
8644*xr3^11*z^40 + 
        243051377391590909019737304283006426966693634801213155479994614406379\
994*xr3^12*z^40 - 
        189684125184559277918336848788866636578802771082529378945005833416080\
78*xr3^13*z^40 + 
        826431857325955818878407072181848825518982762177054554461428057031807\
22*z^41 - 
        109260648399146793450281457962849486979432097098947355561030217626684\
5226*xr3*z^41 + 
        666538325336709836800675616547661982240167289695267602112985464502161\
8876*xr3^2*z^41 - 
        248427309443962042236041783462094769470639857324471903430003751867901\
91132*xr3^3*z^41 + 
        631155176066895128595702338853777445981527782367408980766420907300924\
91430*xr3^4*z^41 - 
        115425642101583339065664601118684247488704685848169671664257731791796\
115134*xr3^5*z^41 + 
        156327302044741064984690598123133761658597204828143122152041662316673\
597992*xr3^6*z^41 - 
        158756770583037392395735785053958173155495719756239865313065637538484\
862632*xr3^7*z^41 + 
        120892149012945283759689194573792755283015656873419810436461094956265\
570014*xr3^8*z^41 - 
        681774694865593230918767394650954562326471042280780859663937942823300\
23430*xr3^9*z^41 + 
        276777280260403800518614660884808276669626379418558954150906253522644\
34012*xr3^10*z^41 - 
        765960697272626738275449895283540289147559407833381618478728916172004\
0316*xr3^11*z^41 + 
        129516274581031643132267288040194427849299086746007541907143234323155\
9306*xr3^12*z^41 - 
        101059141527332446613229258712825334793963702913276382915524966869814\
482*xr3^13*z^41 + 
        408035096133712086478884758023313756805503043110267785805915309620241\
472*z^42 - 
        539345406730827674602911639954376878051272550964791614724482837252136\
7776*xr3*z^42 + 
        328955409457025696138398081000305147225671645158698339021246504643533\
71136*xr3^2*z^42 - 
        122580222887741495076330551869862113520441992076800122990586521345761\
107392*xr3^3*z^42 + 
        311363839894753200321403229300261943866190165891256310936735593321528\
799040*xr3^4*z^42 - 
        569308281119649411459710049974511976903359232284172773940960188759564\
044064*xr3^5*z^42 + 
        770895539893503235118831626422876612073719536753723235320760148060063\
913472*xr3^6*z^42 - 
        782727773573264382655887416420952202629893804456556840194401585905861\
597312*xr3^7*z^42 + 
        595931805898918590498093756246148991814267031287987735920761285898821\
704384*xr3^8*z^42 - 
        336017099252309300408447104863094489897552371613908207189026056569179\
876640*xr3^9*z^42 + 
        136387591520496520343453513509067256459322143908599687973406362741338\
824192*xr3^10*z^42 - 
        377377953397863194172121394676608253718609830871534625935812518930774\
80896*xr3^11*z^42 + 
        638001152543957457311196431421319399614199049373949713825415673169389\
8176*xr3^12*z^42 - 
        497738218622152380723911646034280785813625749534690435833272005485741\
792*xr3^13*z^42 + 
        186293901978341313820230114195764392162787123134504848283561675152732\
7872*z^43 - 
        246201554599251726830836555716397242100161643694425221247750174998481\
00896*xr3*z^43 + 
        150135329182708887915359521464855849605932243618957317119550272005109\
079936*xr3^2*z^43 - 
        559357642432181923679292319349840892102916524825633512960459273336647\
924032*xr3^3*z^43 + 
        142056922841196486419770096342545055982572335024334828528221970247377\
1128320*xr3^4*z^43 - 
        259698041460720364319736891433642581299540270447647524895034544562138\
1094624*xr3^5*z^43 + 
        351597289478106888123977536798423389294056364071279183168638003158858\
1331712*xr3^6*z^43 - 
        356936799928084081925445981027525517707710747833459442085473668814565\
3869952*xr3^7*z^43 + 
        271712369726190379631510753006640518423357525681081158174318389434048\
6035584*xr3^8*z^43 - 
        153182098533399124921863524522645609872438811127498220977525893057739\
2433120*xr3^9*z^43 + 
        621665342629498783256977593062288867803842689058404576124916502313354\
759552*xr3^10*z^43 - 
        171986622066358990060108533983932251246394110579084080867696028993067\
396416*xr3^11*z^43 + 
        290721349010436083814315266631601086218095234317631476511201616784537\
50016*xr3^12*z^43 - 
        226774643892032090035011614026707777897384953011499499367762625788446\
5952*xr3^13*z^43 + 
        786800547914700848623969083263056388373924641267532699807087515285773\
9440*z^44 - 
        103966051569072721542409905443523296311152014582384400187855965119547\
068400*xr3*z^44 + 
        633897427829708597861864507158041961710190882930541434179179085097606\
108320*xr3^2*z^44 - 
        236136066162561237030160369726682746931771577705090641636557158341835\
0022560*xr3^3*z^44 + 
        599616139251806933974298521587494271569473091995601779334860397275050\
3208080*xr3^4*z^44 - 
        109602195981750985684743162066858888526566825205528419953484946005047\
34083280*xr3^5*z^44 + 
        148366965257154003089990165069726502548217307240496093691603479844495\
40739520*xr3^6*z^44 - 
        150600176915867161542466335872009362070721561011848831780591716746236\
14206400*xr3^7*z^44 + 
        114627088095592176955068782086242075311251965196856420584316167402527\
30947280*xr3^8*z^44 - 
        646146001357610505222503177693098307815324662880997935208234362677804\
4033680*xr3^9*z^44 + 
        262195393170512466765346839748654132900308354573567628613501277775653\
8535840*xr3^10*z^44 - 
        725286536972801809896971915084563223078295171634356073705288472524237\
583520*xr3^11*z^44 + 
        122585479843021885925243845901776225661949978031338881002387552575600\
119280*xr3^12*z^44 - 
        956101820833181675741688731936113421287639398198651251587876444164310\
3920*xr3^13*z^44 + 
        307437906294881117339738867401009344015403066782294925471966243209857\
64720*z^45 - 
        406191996362834793767970341908409245225808792298493210585438954112981\
308560*xr3*z^45 + 
        247631978329789527461367080325970705192996264104143188639590809331115\
3245600*xr3^2*z^45 - 
        922357193627660586178385459853033160570200559543756711165549733996645\
7454560*xr3^3*z^45 + 
        234185709717203456764439492924377340953224796284178001199214776037682\
95371600*xr3^4*z^45 - 
        428013762537575322603353419755492347610520379296398175907990828654667\
42665520*xr3^5*z^45 + 
        579332853086740053049011158008990158154714816025173363143111991800837\
08429760*xr3^6*z^45 - 
        587989896492935528655889210866351022349819664300504576020338291234047\
26149440*xr3^7*z^45 + 
        447492692105093434841199870567609483095451314635873532313448444122736\
29757200*xr3^8*z^45 - 
        252222837666550636303153875555323874186955871994045410859576255835042\
44937200*xr3^9*z^45 + 
        102337425927009232235314547297531573359497487992412644233563238048842\
46244000*xr3^10*z^45 - 
        283057860392142336162148794986290916042250003908284810223545254194596\
6975200*xr3^11*z^45 + 
        478366910320421949625672990346997225862898237934418070040554611348097\
006640*xr3^12*z^45 - 
        373063601785850390472307731999739941003862270123446671089834311778408\
73040*xr3^13*z^45 + 
        111137908993654159651212036754178356565381874501126327157269106984157\
905920*z^46 - 
        146823314151005933242894733292062545015809518307947230349674125832176\
1924320*xr3*z^46 + 
        895014433331454215403598657007826627270817772709222147288465956422865\
7356160*xr3^2*z^46 - 
        333336584584390633683381675639828825711510594835484515846710073384378\
55928000*xr3^3*z^46 + 
        846263521990601990606267960027276177233759799157929876550004416796350\
05546880*xr3^4*z^46 - 1546554238471055941472489402852292776065619387580935877\
16520093252396437547040*xr3^5*z^46 + 2093141077153035706220138106930929207158\
41851213272947219829238181592203375360*xr3^6*z^46 - 2124240951556724985506926\
65920597324696130285929238600807945735900182725130880*xr3^7*z^46 + 
        161653082310366713455320714077699470857339357000719314785352083466629\
463407360*xr3^8*z^46 - 
        911060127935675570773648083256116396377375089799301679702846010042675\
98459680*xr3^9*z^46 + 
        369625620002845074056430028553848280903506049947929235036110617226208\
77160320*xr3^10*z^46 - 
        102227555193331522828235651897722238031875241245441644428215692514548\
81755840*xr3^11*z^46 + 
        172750440264103331490740411957241370248950755167543299736273057378857\
7025920*xr3^12*z^46 - 
        134711952412105958244081761208917031616153585003609903934321489466270\
344160*xr3^13*z^46 + 
        371613948377721595209634749148040770276299886711515740834885902100164\
118976*z^47 - 
        490901886306672507466011662545626088376935936319479885959654287264656\
8856608*xr3*z^47 + 
        299226594360108629937685530260048734867428266179513935167996441000206\
45413888*xr3^2*z^47 - 1114356608441048915705181377208096995927388508451595289\
16740458627512282673216*xr3^3*z^47 + 2828905532781279919287912812230703587643\
43061395514013711549754910439213496000*xr3^4*z^47 - 5169518453480747540130732\
79779537324650238860589331837991723327315063330084832*xr3^5*z^47 + 
        699609956716490302245905381017670450269394211432311121864032821447456\
036563456*xr3^6*z^47 - 709960476725571209050889006805519312388701031618804105\
213873357416616904735616*xr3^7*z^47 + 540241065303756424207561865243574202001\
669964797376804202762898700424718843712*xr3^8*z^47 - 304455668174713323790172\
964778315622279436280553542267602400025187891564856800*xr3^9*z^47 + 
        123512989459974583577287529419899116916661090110945726189007451985981\
489977856*xr3^10*z^47 - 
        341579745199888423304785533408353529457955315325762774523400063120704\
84650048*xr3^11*z^47 + 
        577187317182779191501268918311344887799303379741378974439259956773555\
1883328*xr3^12*z^47 - 
        450066836660667989570778899460090914949102024647186234444004255281620\
632096*xr3^13*z^47 + 
        114890960112898517935134890955657211314550110813553800350171712575937\
0087660*z^48 - 
        151763970536825677125350418665367467606448703140027864484485954358626\
63487860*xr3*z^48 + 
        925027441662398122319972473118212717837153826521903902697108388858294\
22510600*xr3^2*z^48 - 3444763191930100611323232259858756648849580066514874106\
20847950746320407120920*xr3^3*z^48 + 8744493218542734043583866892415541625570\
71505696629529115144601350244406223300*xr3^4*z^48 - 1597892418432350761530561\
980252550964477529224589490801292680163598548286232060*xr3^5*z^48 + 
        216239410609282610319813804560839285654370193147934532082144665179281\
6855547440*xr3^6*z^48 - 21942928177598345559250090077526873641592208427469398\
44087082508674824574754320*xr3^7*z^48 + 1669666008803398101078852452342623563\
973252588918638822114598217520912891801780*xr3^8*z^48 - 
        940909117407771494897349652697723291776159917500144049621918168499603\
529664300*xr3^9*z^48 + 381696143087834196878976511372192117131772978543163667\
496111644240433840489800*xr3^10*z^48 - 10555495351976783687142998801255274255\
7352988283583011803906579968553357896280*xr3^11*z^48 + 
        178354640460721748753987985739256822962472470624432904110248899126824\
91931420*xr3^12*z^48 - 
        139067428268830009886650892721592645051916646137796791729850044515728\
5932260*xr3^13*z^48 + 
        328249847823914886072240183144185519907265218171859041666064320377631\
4685580*z^49 - 
        433587715210952860165489630258865647423781547315103227510542709824107\
75249260*xr3*z^49 + 264272866210488571708833724668434873898549535117718983487\
294579164039981880040*xr3^2*z^49 - 984117688735695199823096114662142571283422\
399722524956857902197564338883935880*xr3^3*z^49 + 249811271211151231367607647\
5282687952084225600295276180603458394938645915429700*xr3^4*z^49 - 
        456472497074412544295381248115612855760036065524851999261339293543135\
7302832900*xr3^5*z^49 + 61771986162472253680111365600252524448602878072974702\
14778339127181704211443440*xr3^6*z^49 - 6268170990188775316545856851659059436\
169075148390253963840230208090089687306800*xr3^7*z^49 + 
        476941652172076850622687622235139332261999109649766809609752493160960\
6982114900*xr3^8*z^49 - 26876488176341992424849911626129094774980573907926588\
84307440695068392937374900*xr3^9*z^49 + 1090263727748550923525404074263765521\
408789099503610973261411695928077642590120*xr3^10*z^49 - 
        301495647215323032442367226055274964044358834893979384677472073012984\
288391880*xr3^11*z^49 + 
        509418945941411322569704838986504015257062311877285086984068372478498\
42644060*xr3^12*z^49 - 
        397195106903714946565168695843371982463352087761347619348243840255369\
2944220*xr3^13*z^49 + 
        866012153188985757783643566398437201415522927249597317477886392244235\
3168864*z^50 - 11439179543198928873914775904448933437312694577167441811373191\
2755647220469232*xr3*z^50 + 6972182346716712722884936609819712148611573794951\
11905110694877680506306603392*xr3^2*z^50 - 2596338079573536359974409885823522\
578740921547426566814599292439506328805404384*xr3^3*z^50 + 
        659058627314725707074029525175046738867313128395740807953730319542890\
9035927520*xr3^4*z^50 - 12042709285784879157279189885908048821124135225596498\
821051934961512765610861328*xr3^5*z^50 + 162966540298446511978800779597180184\
52321774189459174670672645573201921100678144*xr3^6*z^50 - 
        165365424116045358009992446756745450345949878959388464696851427368781\
10243164224*xr3^7*z^50 + 1258246664574447211537448557801062215174974817467416\
0505099488249400549233621408*xr3^8*z^50 - 70903773939443620855912118504432592\
62203458436029878933639567817207489031464720*xr3^9*z^50 + 
        287623443188288177000200265982655172049227517078025398392634511698242\
0209870464*xr3^10*z^50 - 7953699801946885509888257483940900775240046512475083\
88318733509458486807295712*xr3^11*z^50 + 134387280124323199205619163321486523\
035892812913657641975959025525721815427232*xr3^12*z^50 - 
        104780704107642724253634661459938043704090579372825023917939220561430\
39869424*xr3^13*z^50 + 
        210778943650268571693553660030992957458479166027640092138123424164694\
33736320*z^51 - 2784228575531822332914963060744425972073800418687062949162977\
22906653893119120*xr3*z^51 + 169701263258936870839274854482141972220050583373\
0087346231216504615896579972160*xr3^2*z^51 - 63195108498808631005669960807363\
76339869813802021742032067929589717298137989280*xr3^3*z^51 + 
        160417484408371788514607320130070785318934225259401742093300660062910\
98898687680*xr3^4*z^51 - 2931276771849635059442477698630317376588996368455687\
7359632086803869048483361520*xr3^5*z^51 + 39667567601883027959702935625996584\
382332514253878919251386944632719346256566400*xr3^6*z^51 - 
        402518502440692704293841924302655053145055251716403296743333833516522\
03233622720*xr3^7*z^51 + 3062742157268644854153084870526249335508414748095282\
8737611882800397640259840000*xr3^8*z^51 - 17259053776766660604296707329482368\
143924834023627418506935331695123651048295280*xr3^9*z^51 + 
        700122988423723303998567728282101599224843234131667318872630131502966\
3492641600*xr3^10*z^51 - 1936070159174090674458174849491851569726771957183874\
331106516437888869893086880*xr3^11*z^51 + 32712314519626223045977059957113706\
0598702758067003505272850884689379786656960*xr3^12*z^51 - 
        255055658522399538648304211878005151600848871008511355558417321001660\
35266320*xr3^13*z^51 + 
        472709520441191308916854131132476140625275142896901026520967268367365\
23904104*z^52 - 6244342583427013502536494741989749585802498835904779406405179\
73698489040777512*xr3*z^52 + 380610652869018309679958805456590012134242382530\
4550461398681197457941412564912*xr3^2*z^52 - 14174008429524554688717877444787\
415741596740038610584323934646265907560432164464*xr3^3*z^52 + 
        359810323196092517301970158312534225265166919740216180007627863343723\
51610364280*xr3^4*z^52 - 6574924631373722174638226611014886146025830752972965\
2129450418517480365963504248*xr3^5*z^52 + 88977643025556275896122706072017097\
848480156343148128152866822407897275983410464*xr3^6*z^52 - 
        902904642858021182239964875910226705918190763348443153496732211295927\
32115910304*xr3^7*z^52 + 6870312879623851466835199125271553941277674354559380\
0823119242611778645004787928*xr3^8*z^52 - 38716172994255659888818781998143985\
569957366335313343474997424941872234006313880*xr3^9*z^52 + 
        157057414191878210500094772358255104826095544714472824475896141065015\
21634922544*xr3^10*z^52 - 434323318331736657662341840835003214134606447303611\
0388559498321878279479149552*xr3^11*z^52 + 7338554774536485376556038988838471\
43246198931383430415311693092362119155614792*xr3^12*z^52 - 
        572190537988862197510894077850384056872904044598808298620675830928205\
57957064*xr3^13*z^52 + 
        975417296831267469670549751147656334920417303845999846759055684837188\
39023304*z^53 - 1288561776559157087920534781272185166602977483127780835419265\
072894110931682712*xr3*z^53 + 78545438576802347952633127443475352743109153018\
85094585372945195075957653604272*xr3^2*z^53 - 2925184966430619094660371998106\
6202499510215840787866907937710510976230730385104*xr3^3*z^53 + 
        742598402237664930687907083687578116191038595629842470729816734885163\
70064206680*xr3^4*z^53 - 1357031905717582479497076693690286985573449911114030\
97529111241066648161319706248*xr3^5*z^53 + 1836530821527982084488819689717800\
77695854209669412364191361158826516403090898464*xr3^6*z^53 - 
        186370177192247191063777787685622937339828270934897073126241127171959\
478218809824*xr3^7*z^53 + 141816715863712356719039653022633854007325908428884\
442539429221962419124542031608*xr3^8*z^53 - 799206258090494415708467669615398\
97186286491895724782523456668550246022405661480*xr3^9*z^53 + 
        324219856720120939875878196978431222508552863543391979179272112100556\
38326295344*xr3^10*z^53 - 896619511115003305425620437763278497303108984450180\
2111276478264781163060803152*xr3^11*z^53 + 1515020809388634752012329575386132\
034720041934198211878279719552538087918245352*xr3^12*z^53 - 
        118130183970107007937133282561399900726673408052887132094391750078509\
279320504*xr3^13*z^53 + 18486331625670920939827031534527252228733355370156470\
0338063023178071038075840*z^54 - 24422808761593541665857544078768752726897944\
23545701822675687749141839713905200*xr3*z^54 + 148881338592287395407901777933\
97239624620389660611037120899079831426696781422400*xr3^2*z^54 - 
        554498593576376101407681611893386387057159448187104193172403030407575\
70316646880*xr3^3*z^54 + 1407757554556666303523820164866588199872718471183836\
95054886962742941884857267200*xr3^4*z^54 - 2572702694480869309865244485782474\
17010025054931723496423069642179366585742078800*xr3^5*z^54 + 
        348194911834048455079273343043822515923673458949733982787662171312471\
340554028160*xr3^6*z^54 - 353365595553723014975312245181837150058743210881380\
183666614373449875287540816960*xr3^7*z^54 + 268904407546692138484423494517171\
522127927786419449297932586806718814893690079680*xr3^8*z^54 - 
        151548290532243222021672702174858788054935854104389710662153366963852\
008499432400*xr3^9*z^54 + 614826348115318796093987398363620708871748928169553\
82138153986815001018164714560*xr3^10*z^54 - 170035957801046765606571253112262\
11908253411469300298549418804979740342756206560*xr3^11*z^54 + 
        287322701626504975715515316522221990281669421483004569417612453758495\
5165957760*xr3^12*z^54 - 2240422917343968956629679707861234632303407032816406\
81037129350639883568666800*xr3^13*z^54 + 321116102102829227289903303292875029\
686029472162838563885250065196922882699168*z^55 - 424272461704605459430565295\
0246420009954541714692565774081890137991597929995344*xr3*z^55 + 
        258658052354089758394435726267285870282375086708189327829075012827586\
59200037504*xr3^2*z^55 - 9634326274632101782548291221048154427818223094968461\
8196895564869570733805097888*xr3^3*z^55 + 24461474576809490467207525405459130\
7070405354719849197675662252926689597798562720*xr3^4*z^55 - 
        447071490596737314969037723868923361591481647277787230975589633599675\
139235061936*xr3^5*z^55 + 605119544554163649502562056815374235579628077088024\
596877766704436696899206125568*xr3^6*z^55 - 614148246784070645692205272381540\
193083099197243731521484568412219894208312326848*xr3^7*z^55 + 
        467386218314653212373044637459444348007615859652111206170192899972612\
217424482016*xr3^8*z^55 - 263424952738924353401718962159930914902069394503777\
796392898345953793416967212720*xr3^9*z^55 + 106877209257166012169492194559096\
386720139627332365990063370170978639229694890368*xr3^10*z^55 - 
        295596349056193377811046272610058567463170331510084892424139509223995\
13530885024*xr3^11*z^55 + 499519905942648355484047778757001978025947419795373\
3373430285116005645620210144*xr3^12*z^55 - 3895259022971753188848920391819949\
68055615030985316166481699625629104441819728*xr3^13*z^55 + 
        509964383040048217126756214734150874343199961878741670542041838259190\
764122668*z^56 - 673858516427714364015615113523682233426097705416231838113437\
2561273403167134084*xr3*z^56 + 4108604605228051476859245484951432947168780456\
3968717456811459461760400577116104*xr3^2*z^56 - 15304973328593300407756009895\
3993196814508988278037258083044237704584760495194808*xr3^3*z^56 + 
        388629006701828065605250797305268723693240897784921892304134874746654\
233967692740*xr3^4*z^56 - 710345166271204090881798681781854387223437250374763\
220116510852401531957385248876*xr3^5*z^56 + 961550454841175767658828156256328\
111156068428417410588612292905327801243964054448*xr3^6*z^56 - 
        975980566866122012197877295698735570065932040810344292323216805810301\
948519782608*xr3^7*z^56 + 742813117326912008245141713619050808317865951441464\
206058120535624945241640834036*xr3^8*z^56 - 418692293292746337307741585232834\
226494462576437352823356547942057991368940819740*xr3^9*z^56 + 
        169885484294328779554347072706633587343157995977084466499306184177429\
169888576008*xr3^10*z^56 - 46989636783842416473368457912350137610261209781539\
624452745441509798612960150264*xr3^11*z^56 + 79412056588568744604656109380316\
81079756284543007567661652190132785632226613404*xr3^12*z^56 - 
        619297594296996445669999310387701348388792548452358271798328823525079\
912807028*xr3^13*z^56 + 73824131429310202597549181853750506441044679507081856\
2472901480470671079795564*z^57 - 97562361170627763633156585066635816413106776\
19885434127133225676722831566051292*xr3*z^57 + 594923428624758427593880578188\
07766415514874101853305755469815291661601543756392*xr3^2*z^57 - 
        221641246077596439093526290124600379895771985608579705168047777498896\
042430103144*xr3^3*z^57 + 562863014472152178259133947683554076490307193749022\
628220129527447523542201450020*xr3^4*z^57 - 102892732318329590134453368223004\
5436171411369876289701966113927314342291837543828*xr3^5*z^57 + 
        139294335861229629070911828876750110914948892640874314350396643903292\
0876890023664*xr3^6*z^57 - 14139923261497857814337619717631060262782106186105\
92733342692651617685545316647024*xr3^7*z^57 + 1076287743123577302297461986259\
769012174135909360241035839773372501227677452189428*xr3^8*z^57 - 
        606715705557103359350180869801613337938758609979466686679149390901953\
379821278020*xr3^9*z^57 + 246199132030860766212214766773586043666831909252680\
516539952121068501396793089064*xr3^10*z^57 - 68103727195407543635418313938232\
827068363278404507790901250058796537240542063272*xr3^11*z^57 + 
        115104523460716487184110190148700594316895602066601252769038423424263\
61741441532*xr3^12*z^57 - 897720481475314464899099354031244593675096018687334\
365885667411006264013211084*xr3^13*z^57 + 97076178976433451965459607315298542\
4590390239540506271270806824754563203665344*z^58 - 12831039888647044645538348\
462014016292655534933053452864819600917730809965159072*xr3*z^58 + 
        782534651419400422371204236944745261768432310930766710958012146483895\
14143073792*xr3^2*z^58 - 2915774035128971150834604563230370008517350755138488\
00251407463679715368577885504*xr3^3*z^58 + 7405675533815542975489902466245527\
82120105747172748130225368468736522457198691520*xr3^4*z^58 - 
        135395224985061576856633311000235100720970611150579579457198784153489\
3457928022368*xr3^5*z^58 + 18331873624005011698505264930285432874667123153429\
43244579839793123684122234801664*xr3^6*z^58 - 1861115557034988690091741827604\
824917903303450156324895747055105327695947753595264*xr3^7*z^58 + 
        141679095541397785762404030597783654886900544992431709501035430466204\
3185965035328*xr3^8*z^58 - 79875203602834155569931453569603478172523595114371\
0095453081648852019201096058720*xr3^9*z^58 + 32416113099705547198938001801875\
7240282617152643538859960498715639960492757300224*xr3^10*z^58 - 
        896791234425464609574628897189544119805114915965217695899898412016350\
35390876992*xr3^11*z^58 + 151585386792238767635537275878660033259570578848967\
93163687353393243628974929472*xr3^12*z^58 - 118235804598041253003519474239547\
0336018863825316598672675708380019681905035424*xr3^13*z^58 + 
        115469795736309421666917170818872258901379948521731744057251348619483\
0784881792*z^59 - 15264927545796521927843773854262617351093212583220508025459\
527003692033460198496*xr3*z^59 + 93113137999544101222175922296757236608603215\
332109355430877925511192883727510656*xr3^2*z^59 - 347002963921703114507135734\
962498237893761780751141282307935174653905879434346432*xr3^3*z^59 + 
        881482074598212305514129792939602929574467020791764587778919083751262\
538151796480*xr3^4*z^59 - 161183020122612461201872126043159655249650305012778\
3166528530669354162346532811424*xr3^5*z^59 + 21826679765010680565202587933301\
19177567349126982159604125766694514870437296332032*xr3^6*z^59 - 
        221624044217963526452982105609231941520219258665052465854018352864031\
7633561227392*xr3^7*z^59 + 16873685134681643864835292525225796802523617929959\
15014681601886567935767493889664*xr3^8*z^59 - 9514254463669298679355253721144\
95680857108801331011979754955768433269871072229280*xr3^9*z^59 + 
        386171664203535212180136357345722308744790388662065842040535814028846\
985300514432*xr3^10*z^59 - 10684781027276025655995497682206110078883779692489\
8668223917502451385917276851136*xr3^11*z^59 + 1806278038311784966189204204695\
8101916069995222066412967757797246492172675124736*xr3^12*z^59 - 
        140905359805536795037377777919652005558150741215939393391402860640116\
9383521632*xr3^13*z^59 + 1236214920637023910812352811056533409486090871214683\
118493942734842205198302544*z^60 - 163460242696669303960222210435368601087596\
22458528275474980908307575019907474832*xr3*z^60 + 997279711370265783482722649\
62391857027085456787498956646242577289512322972083552*xr3^2*z^60 - 
        371727591267286543911948918064944466697187928656944994356791732271712\
427158943584*xr3^3*z^60 + 944469175086949557711846860709209848407347712873169\
414401776488990125118691502960*xr3^4*z^60 - 172732279605370868488282838781794\
8892349240032955818953169286884637032784017243568*xr3^5*z^60 + 
        233947895994144930516680891876851949756445974961704867602621995454683\
2345706222144*xr3^6*z^60 - 23758720152087277141685287045205288986005347193857\
28287119704923261527310577152064*xr3^7*z^60 + 1809207403300353854215113409671\
386073418003801548104183239337247227424638798104368*xr3^8*z^60 - 
        102028868737655276125850613693966987293457539123800842859410453381718\
8969250533360*xr3^9*z^60 + 41418688091996147106945501845123725604424716061301\
6628314922912709892538510320224*xr3^10*z^60 - 1146164632902047029625438648338\
83422588361993213676966457973878254025743132156512*xr3^11*z^60 + 
        193789085676063094504013377691474485604505042054313698458301821766997\
20566928912*xr3^12*z^60 - 151193640783676227007495103849809465207359993150390\
8323957334226767429170520784*xr3^13*z^60 + 1184043491649359373407974454386647\
163966755864139627991409466052796889523050896*z^61 - 156601645058368798789685\
94842180581189520933208073171526449130631010143703765488*xr3*z^61 + 
        955669733593389245930735044421612000219103460326674794059819370991263\
15322599008*xr3^2*z^61 - 3563023225230116379498279938033480231019565904271366\
77081800294321033393878218016*xr3^3*z^61 + 9054847879667334197266393690458076\
50496194275023121916138715933901648165381757360*xr3^4*z^61 - 
        165639172601569402682433102599970561603999651467105323516306446645307\
6596659249232*xr3^5*z^61 + 22438905924676309647569233730525157420421436365507\
27188437714462655160202571971136*xr3^6*z^61 - 2279268598499514379653027286193\
078286346412835113797855295919267311473290927473856*xr3^7*z^61 + 
        173599242090175927629992676656230841780242343363672123806282587498849\
0819279505392*xr3^8*z^61 - 97918947098243087776669185328069661934965164093038\
6833795200020111774830022786960*xr3^9*z^61 + 39757722735146382955713050457217\
8593841730756767083021382160892615289572444586336*xr3^10*z^61 - 
        110040124059437004924810111849346056634695576712552084617939694770779\
856448470048*xr3^11*z^61 + 18608432590019708268028670998381762342431174094629\
285082709451284484041093604048*xr3^12*z^61 - 14520715426706755774732971593848\
31048566286906089899021145144997847893977110576*xr3^13*z^61 + 
        100712915020099751588451638663206216866295980225256724491439402036358\
0384263424*z^62 - 13324448533576263292609285181499026252442935606907893803634\
217556687227272506272*xr3*z^62 + 81337614405807309279733596344919778544279302\
353053408726553751954192741836895872*xr3^2*z^62 - 303339116067667590395555158\
073184866534324498437866436876738849856139287311239744*xr3^3*z^62 + 
        771103705029060216307357418777258381868970080969664191491986885939133\
834541682560*xr3^4*z^62 - 141095269146722087999074035698114126485748342180270\
2670372920378181485327541874528*xr3^5*z^62 + 19118989417483182082238847030634\
48649927046933892706306279219995893191084461780224*xr3^6*z^62 - 
        194253511159060557627169792991890586973192393777493949745285072685772\
1459135890304*xr3^7*z^62 + 14798841971847168077468411252325749102621752259493\
57685805586386881163616264972288*xr3^8*z^62 - 8349294021914442810841698309405\
24040120470528841978042681301980103576959425905760*xr3^9*z^62 + 
        339081698854091873746833121393627937658705741274977080996238386299492\
730564095104*xr3^10*z^62 - 93870817854364759195861554147569091756864365914041\
880141642480981023473483314752*xr3^11*z^62 + 15877531433375769659692916726077\
938842838637068300963544911946446520679877032832*xr3^12*z^62 - 
        123923010069183224959328268171550001916919293187578276032311389742453\
3759990944*xr3^13*z^62 + 7538150414859456569312456518922427182331927801981143\
35214118337738411398648384*z^63 - 9976976930129530044571422276391025775942305\
403999982170831033854138436308426592*xr3*z^63 + 60926358945264023359977020893\
916266262772837383083289557472000652000001827297792*xr3^2*z^63 - 
        227300587208308967922427279749003426743951820512319144834683374968913\
820088494784*xr3^3*z^63 + 578013300932458688051579963156539519749306832477764\
722720422568105732893889958720*xr3^4*z^63 - 105799888801111787735405922901908\
1923581515712300786765140392586180950611853344928*xr3^5*z^63 + 
        143410340105508407077472468127564259714523028164325380979526300524923\
8734907052544*xr3^6*z^63 - 14575466681181877832740505586859699074852763774277\
78591603064238405028646098546304*xr3^7*z^63 + 1110746311737227061410756585535\
648362515937530627750961509998098620322063852568768*xr3^8*z^63 - 
        626853642993382525374334075865602910112968950642682011270254957889828\
313980751520*xr3^9*z^63 + 254651292125172461322964848076624094715809283831029\
822262293933109893102607289344*xr3^10*z^63 - 70516918891626293520567983058840\
898876956744990332242896173769321618341435343552*xr3^11*z^63 + 
        119306230229055173645559861011488098053774397045543171342076583289699\
62071384512*xr3^12*z^63 - 931420706844790451479782036521800336055487169736299\
399471421783417000789292384*xr3^13*z^63 + 49073377847722381426424233482307148\
3030379980411802860158825742619702291846555*z^64 - 64983175014456883942033167\
32697435564467228269071851756983775738491086281142405*xr3*z^64 + 
        397026989420579299287967044522168082252485713277403803857171158154782\
04197326690*xr3^2*z^64 - 1481906012414086005523402357339989192213532826500881\
72678328501157022244639572630*xr3^3*z^64 + 3770127696856846207182754360210781\
66337261066037854786581213537586280674455184945*xr3^4*z^64 - 
        690390406448398500594685393886811790926024601126847315337541529940231\
032016648855*xr3^5*z^64 + 936213338271091181637875668373412261940807481016435\
746062444697353127078744858700*xr3^6*z^64 - 951909084006061422349334140234053\
066587941265292672390187997200823508799164078180*xr3^7*z^64 + 
        725705870906509799157964189861195895894267704801102130863688209759068\
047147071245*xr3^8*z^64 - 409712341517096218494983817826054760921590175055356\
541000795907802084069129196195*xr3^9*z^64 + 166502418352170928903101643092920\
897534176432143698859308172191501314961527408050*xr3^10*z^64 - 
        461237523261224204048456557934803460155192383612225003416463990940182\
97659941670*xr3^11*z^64 + 780631663491774066602335280693455918838413720157982\
1045936842619372287130908615*xr3^12*z^64 - 6096435303765740359086767354853413\
66279981753564755804038105821905426604024865*xr3^13*z^64 + 
        273648813859849029144063860680672366309288629315430827663504958140318\
467281683*z^65 - 362616787570527534430740845337987683020965503718972035545201\
7798473808472548979*xr3*z^65 + 2216946932784586329380921644251236567401531908\
1960668327027885543299468767560954*xr3^2*z^65 - 82800646699839647189670466832\
866243719348401857250017168024858177319616499414098*xr3^3*z^65 + 
        210783684844723452509276090283733866530450538762773821317010297093167\
229928988225*xr3^4*z^65 - 386219426172397449861589816514092494183080969087706\
199282036531758324141142286121*xr3^5*z^65 + 524039073735952540161820743830569\
142866673006259662931506749180719788077701852348*xr3^6*z^65 - 
        533120380211600605971438321085044749845062046122468447922411750256486\
585236693548*xr3^7*z^65 + 406652381049457119290586375596988013697795912467821\
508664385000033109363614688101*xr3^8*z^65 - 229703115857438675934665182633992\
613486957171136489371887349529044709588793170325*xr3^9*z^65 + 
        933955518837778787620384056709097152231924106114719734738059826950467\
09728199338*xr3^10*z^65 - 258845770884411307933569892339834306983997768773416\
52585410420474932932222474594*xr3^11*z^65 + 438295192299935600906541197442395\
0860136197817081561956042315529271869791078119*xr3^12*z^65 - 
        342447673193273960712122906458318455514653511642486871999059061576365\
633061103*xr3^13*z^65 + 12800096535929451142313260155259880683014523594787203\
5285762449936062491842376*z^66 - 16978440408812438723242122938760476905568991\
13571050009814500309376974454064468*xr3*z^66 + 103900793813013096184485911797\
59297986452508512740522471287035016285763688119648*xr3^2*z^66 - 
        388414436702095635353198936889555357863994399280770435241042917351271\
33851177576*xr3^3*z^66 + 9896506952859202524646704134948697014553673573488431\
2572017875364381679630554760*xr3^4*z^66 - 18148820069473687894253692162336295\
8126612887055169884771314341932965517954833132*xr3^5*z^66 + 
        246452970945709300971052516968269077165053419240846717139831469916283\
349097356416*xr3^6*z^66 - 250922283768539477686584335467024319269936175954758\
522069330436354334440165390256*xr3^7*z^66 + 191544159746149663311192120461097\
166868455332437514120298851913904899929172004952*xr3^8*z^66 - 
        108276152354599030859208499870860275988164511822611346264615621444191\
873635806060*xr3^9*z^66 + 440556581429455689872780264980256425275595962116694\
29904168482291873265056391456*xr3^10*z^66 - 122184440832271547365054227445867\
07672395014067469618446303367672236077541702248*xr3^11*z^66 + 
        207028966578930040593481565736693435071592740898505991976501465291525\
1869230808*xr3^12*z^66 - 1618597636531134193169590268918433165387368409305692\
55724994148343283402526676*xr3^13*z^66 + 
        487055116863892265004949440083677900107216247450486995932386968378251\
96551104*z^67 - 6470436750491891834910472519534487438794382714623823784925113\
24612211162669452*xr3*z^67 + 396550311535316031674155012631345822859351558522\
4893337905887291545110038977392*xr3^2*z^67 - 14845428349057522792135108687413\
504009170986226726598019200384994863453800455224*xr3^3*z^67 + 
        378767798083720591390798916949962821808612575438818380082366337182875\
73957384240*xr3^4*z^67 - 6955213099218591335002660531582750402139301457495851\
7016932447444354531961972628*xr3^5*z^67 + 94568281241568001786885751665993621\
461465783311163741700692132966260386080045024*xr3^6*z^67 - 
        964005931124967935055112123118272888216961467579594969779698542625924\
82932436624*xr3^7*z^67 + 7367483407749499568811369448165372075848650539441491\
6179233397938045993733823648*xr3^8*z^67 - 41694100027651424717229790077873511\
056597224605888243935622876814434823556077940*xr3^9*z^67 + 
        169831298120153138585302618196437930228058569491899109759308042554528\
29380443824*xr3^10*z^67 - 471508774587920563274759531073787727578172660061202\
8282359742224286175086169272*xr3^11*z^67 + 7997370953443878861960907824512943\
94006518845130211429792782729796606672498032*xr3^12*z^67 - 
        625867595142587209063765594274039077116222161432937208070605310826465\
59942124*xr3^13*z^67 + 
        143388714564876125809559047387213462301190107437515618525887871387208\
45235142*z^68 - 1910099814457522650400317433523723121169249357770669086369487\
53224067646844326*xr3*z^68 + 117369017076324733291709444166127512110697262040\
0414954575365781261391839686036*xr3^2*z^68 - 44048503966734403468469593176501\
02765797266721222872734550586514532896255797572*xr3^3*z^68 + 
        112654474023564167405541653973344639047350972446877276284254062246889\
34561661570*xr3^4*z^68 - 2073382369569837951114127016407802546994776018513954\
2299163431508999177216903794*xr3^5*z^68 + 28253176215400305910958967581808086\
185209949186125248407613555734296622991933112*xr3^6*z^68 - 
        288613079808419665330742788696081970045214486191949665811504644038311\
83006602392*xr3^7*z^68 + 2210212043346905450014465046056763608610332177510122\
2127679550421360859595391594*xr3^8*z^68 - 12532389317938843743456331171139588\
149854343720318934131335105153204719715760170*xr3^9*z^68 + 
        511433828245077296862989794618691422272228279274243442192115582897417\
7006568052*xr3^10*z^68 - 1422471830323275919616227806581616469826151796602403\
145246619480316809465585636*xr3^11*z^68 + 24168777608664967562991551478136135\
8218995389447174727495704669768505669413006*xr3^12*z^68 - 
        189459490612764222405481746685560522628420409921880294801716333803592\
02394622*xr3^13*z^68 + 
        295512328784637326525325126381775090353342992133868818666785591008900\
4411598*z^69 - 
        396036166491901586890886819742128325757049907608100767076248209514081\
95648554*xr3*z^69 + 244744240855507233957931979642236574249940684994984427692\
732666238140213324884*xr3^2*z^69 - 923513218142348155935315134208881378725653\
005255221947808772450158304022211308*xr3^3*z^69 + 237408144644039779729836643\
8451743779144061099200501965201360298302540053540330*xr3^4*z^69 - 
        439089137282576060293693034693316000875593156265386433068561654222980\
6512652366*xr3^5*z^69 + 60112584297303847854581707691955028149541744498390083\
20803693211159781825264888*xr3^6*z^69 - 6168005313428710825640959935573327929\
211689373521896668019837804485747602735688*xr3^7*z^69 + 
        474357189431437226061024261663958090191573103429717448423009144641076\
2565383746*xr3^8*z^69 - 27006375462768494567403901055064193951816363384198842\
78313188115502560571665830*xr3^9*z^69 + 1106384685644460300963794280535988768\
720636528884227066741850913208700262129268*xr3^10*z^69 - 
        308868026309146190872775993808282095683271141695823064841427398412459\
037603084*xr3^11*z^69 + 
        526658753837051438498970265925395843640483973770570902579421866160903\
73450054*xr3^12*z^69 - 
        414260202466850458819616431712653411823921220679167673787144610581835\
4987938*xr3^13*z^69 + 
        309921562368502505314045853632295456035018871085674966665429217335481\
927280*z^70 - 
        425152624509079906955158648015583779661715524040130952551638106628967\
1753380*xr3*z^70 + 
        268444903494991063154194260964267631094938717806354338945314278358271\
80188080*xr3^2*z^70 - 1033262289507382925440021289975804618884167313859062528\
16029901778715211192040*xr3^3*z^70 + 2705571771114285820937590949595257120527\
40025986144158408892431005515409314400*xr3^4*z^70 - 5090387583353038013190830\
61602651079153973608402978108524170666816316633707260*xr3^5*z^70 + 
        708100734512454040335135749617511132174872578036511219612552113508567\
256782560*xr3^6*z^70 - 737484397932670383623953043274799959843505306073766414\
086031046484392619738160*xr3^7*z^70 + 575152003032611726871314132029057819664\
551703893851702962284920119964001756080*xr3^8*z^70 - 331773148130826944924328\
900349729875962820591083340832653047580560819086023900*xr3^9*z^70 + 
        137607175835545391743953468434438826520968781584635467750424914142192\
405658480*xr3^10*z^70 - 
        388650835701715252106486093153301530760335467177842077660212715223744\
67576680*xr3^11*z^70 + 
        670016597556502387272644967243372802242235891408891288318776665207528\
6110080*xr3^12*z^70 - 
        532525214670627046055036642778909279717400162775445107722154252569331\
745540*xr3^13*z^70 - 
        249065410678417142610180034317803648919129472067831813393349396442759\
95240*z^71 + 
        296855139276995747550940527066210455358338525947205393481616045366001\
802180*xr3*z^71 - 
        161954798412072221571184808564599671471022216800976188885522818862429\
6570720*xr3^2*z^71 + 
        534585937844895531311940313722525816724920403673181467067064381897407\
7972680*xr3^3*z^71 - 
        118834084352820700316214301625661016445465395823164547279999359502675\
28220200*xr3^4*z^71 + 
        187238456794541980028892739384749094154057250207904286432572276875954\
93174780*xr3^5*z^71 - 
        214099982544796196625992174067752548243830393108741285554532348223002\
37349760*xr3^6*z^71 + 
        178547922902990350521319888565847707584379128470201624405306399971608\
07078640*xr3^7*z^71 - 
        107246322600478826293380097005463202670291904771190048846813893310317\
75064760*xr3^8*z^71 + 
        447672934323918542648137068300259317382752611595402532191119673122704\
8488700*xr3^9*z^71 - 
        119811908690493993424096982866969342364655649556885420326094985631140\
9323040*xr3^10*z^71 + 
        165145544228664875066163678749889596823579523705866660023257578339984\
187080*xr3^11*z^71 - 
        587975595280363345338147883670116529577987292708217238066476604382612\
920*xr3^12*z^71 - 
        202683744867786612130948558481421136524710176180747104644229387950756\
7420*xr3^13*z^71 - 
        129787257865805221162532080424318692102626602469100037450212337428254\
94305*z^72 + 
        167149801399529435677307953896942814789546932555636521115806221562678\
756475*xr3*z^72 - 
        993457005441072503059945219453627979074075691408657961278018426811756\
521910*xr3^2*z^72 + 
        360805574244488410420548995692719658783985588743948825149106492224061\
5184890*xr3^3*z^72 - 
        893358949568125590964461860631105979768691893261807661240682236542864\
1140275*xr3^4*z^72 + 
        159246713434505428057959221765474306263935566639473786729547683654603\
39772985*xr3^5*z^72 - 
        210251754595664332989753744823132714892675456655762925914363419641988\
33991300*xr3^6*z^72 + 
        208174557945321428568895193958966354766770157792227469522663261077838\
81618620*xr3^7*z^72 - 
        154573020971233893111027482321099995980648644196519009848222326885266\
96934455*xr3^8*z^72 + 
        850084019352648415529908717627640143812331500271485653080262266456415\
7030525*xr3^9*z^72 - 
        336571613323821192177199235610778790648423768669368500579271308975650\
4083430*xr3^10*z^72 + 
        908480778836135504024822684101367792105222556082207472526648303732912\
369450*xr3^11*z^72 - 
        149839829313338565503486696695556480407002775359507717851638233528099\
392085*xr3^12*z^72 + 
        114050919605631702822694573877603842663950095927164761755514166487728\
24815*xr3^13*z^72 - 
        134671316839569136420045517280903074674429479249572754778558876583448\
4545*z^73 + 
        175072711891439877346059172465173997076758323024444581212126539558482\
99085*xr3*z^73 - 
        105043627134863926407635503479104398246054993814666748727275923735089\
794510*xr3^2*z^73 + 
        385159966161167730161330179423382793568868310653778078666678387028662\
579870*xr3^3*z^73 - 
        962899915402919325403325448558456983922170776634445196666695967571656\
449675*xr3^4*z^73 + 
        173321984772525478572598580740522257105990739794200135400005274162898\
1609415*xr3^5*z^73 - 
        231095979696700638096798107654029676141320986392266847200007032217197\
5479220*xr3^6*z^73 + 
        231095979696700638096798107654029676141320986392266847200007032217197\
5479220*xr3^7*z^73 - 
        173321984772525478572598580740522257105990739794200135400005274162898\
1609415*xr3^8*z^73 + 
        962899915402919325403325448558456983922170776634445196666695967571656\
449675*xr3^9*z^73 - 
        385159966161167730161330179423382793568868310653778078666678387028662\
579870*xr3^10*z^73 + 
        105043627134863926407635503479104398246054993814666748727275923735089\
794510*xr3^11*z^73 - 
        175072711891439877346059172465173997076758323024444581212126539558482\
99085*xr3^12*z^73 + 
        134671316839569136420045517280903074674429479249572754778558876583448\
4545*xr3^13*z^73))/(119816931080052670464000*Sqrt[3]*z*(1 + 3*z)^29*
       (1 + 9*z)^2*(1 + 18*z + 49*z^2)^13)), 
 "c_{L;q}^{(2),[3]}" -> -1/59908465540026335232000*
    (Cf^2*Pi*(-1 + xr3)^2*(6385166863915807450836595 - 
       83612039873905358591125645*xr3 + 508640697888095212303407090*xr3^2 - 
       1892311513682731851003111430*xr3^3 + 4799830587058437113381947705*
        xr3^4 - 8764334444920971469609596015*xr3^5 + 
       11852099343054096239677330860*xr3^6 - 12018465978698978144212353540*
        xr3^7 + 9138638511944019536305033845*xr3^8 - 
       5146352192484875975063585755*xr3^9 + 2086273916029764887617880770*
        xr3^10 - 576547459707085246467469590*xr3^11 + 
       97351864715783128178926975*xr3^12 - 7585576374440398622073865*xr3^13 + 
       1975818388330441876366630104*z - 25850088467311460721027789822*xr3*z + 
       157275068137956367474289035032*xr3^2*z - 
       585272256120263183998329571164*xr3^3*z + 
       1484966240684908604161484538480*xr3^4*z - 
       2712279305194557624308261107458*xr3^5*z + 
       3668875136403392337681007358064*xr3^6*z - 
       3721395104780435357456845311624*xr3^7*z + 
       2830441546201103132412165946488*xr3^8*z - 
       1594355093688800224499502677730*xr3^9*z + 
       646497336483081792753998525304*xr3^10*z - 
       178705305285588219045400432092*xr3^11*z + 
       30182196596248561856138832192*xr3^12*z - 2352321400750018477951623774*
        xr3^13*z + 294747465582962587015154242864*z^2 - 
       3852020976576218045198780980822*xr3*z^2 + 
       23439393930820551152094502051272*xr3^2*z^2 - 
       87252883208516388410387295288844*xr3^3*z^2 + 
       221454735792699405325113969691480*xr3^4*z^2 - 
       404621399423744283961339696491498*xr3^5*z^2 + 
       547507850266422504401550856932624*xr3^6*z^2 - 
       555523610989033855913102281697064*xr3^7*z^2 + 
       422655481391746111102077288007968*xr3^8*z^2 - 
       238149274696313972076937449947530*xr3^9*z^2 + 
       96596029440486036830440697535784*xr3^10*z^2 - 
       26708830042316140526788241005452*xr3^11*z^2 + 
       4512215491139223779030664789592*xr3^12*z^2 - 
       351766137369892297796217152374*xr3^13*z^2 + 
       28214038504360070090475129555216*z^3 - 
       368214380741540402797122444318198*xr3*z^3 + 
       2240906260871295539239795596422568*xr3^2*z^3 - 
       8344824025178751380131834641023916*xr3^3*z^3 + 
       21188333772840751249757559495771480*xr3^4*z^3 - 
       38728860599980201686367758576611562*xr3^5*z^3 + 
       52425984355884408945767101081999056*xr3^6*z^3 - 
       53213852169599393824755655790175336*xr3^7*z^3 + 
       40501402441672190189852212887267072*xr3^8*z^3 - 
       22829148908000270729590393207058730*xr3^9*z^3 + 
       9263013447270646814032635001468296*xr3^10*z^3 - 
       2562101092280038040864100807681708*xr3^11*z^3 + 
       432987722608253999789022644617368*xr3^12*z^3 - 
       33766050324684147948976337463606*xr3^13*z^3 + 
       1945147464151829138463692174697174*z^4 - 
       25340272452103715597682158104825872*xr3*z^4 + 
       154243303263346582460573820730926252*xr3^2*z^4 - 
       574636892752427750581736601199500504*xr3^3*z^4 + 
       1459773717680755005228960358100443530*xr3^4*z^4 - 
       2669534825728169671652278172742816168*xr3^5*z^4 + 
       3615389408861446273926523571339576424*xr3^6*z^4 - 
       3671430213609003531165537736132296624*xr3^7*z^4 + 
       2795612961885301805931056694393700938*xr3^8*z^4 - 
       1576476557280454807934670263607538080*xr3^9*z^4 + 
       639934442769034891827304756001353644*xr3^10*z^4 - 
       177075969758207207623120429638200952*xr3^11*z^4 + 
       29937402051513743579963274487222422*xr3^12*z^4 - 
       2335549813811146547462232779510184*xr3^13*z^4 + 
       102702020612869530031686947745600024*z^5 - 
       1334794176195882254901018395527838202*xr3*z^5 + 
       8126262975353438869876238524684630632*xr3^2*z^5 - 
       30291399913935328624294495015982069844*xr3^3*z^5 + 
       76997672203565137758040931290820948160*xr3^4*z^5 - 
       140894396327397362969551438468748972358*xr3^5*z^5 + 
       190929706645530284496783654080255844624*xr3^6*z^5 - 
       194002294867767198495241342347817712664*xr3^7*z^5 + 
       147806813930648201050996245999057841368*xr3^8*z^5 - 
       83395674377885968263017596306488355110*xr3^9*z^5 + 
       33870616369842249161843002757331400584*xr3^10*z^5 - 
       9377177193396046331859043549631925972*xr3^11*z^5 + 
       1586152810367235497793254960780676432*xr3^12*z^5 - 
       123803315915119745182467026182723674*xr3^13*z^5 + 
       4306377398847946206715413452002309720*z^6 - 
       55790099826849465254314260699655511530*xr3*z^6 + 
       339726235207101897971448001243352214600*xr3^2*z^6 - 
       1267271724672516597872595825274432198420*xr3^3*z^6 + 
       3223846385001931293874956591548683407520*xr3^4*z^6 - 
       5903869691397434650618919491675670031990*xr3^5*z^6 + 
       8006727921167220034305596172624670629840*xr3^6*z^6 - 
       8141741845864445847772060718653097346840*xr3^7*z^6 + 
       6207602352190678440608480252040349822680*xr3^8*z^6 - 
       3504952882200455257427152777177599601270*xr3^9*z^6 + 
       1424497078801611483693945413198153254120*xr3^10*z^6 - 
       394640214098663927222096391604353475860*xr3^11*z^6 + 
       66796901519920881776929973905373301040*xr3^12*z^6 - 
       5216957977550157006151551084642309610*xr3^13*z^6 + 
       146483980302256495123400620184701603968*z^7 - 
       1889143153665181086363792359278638584274*xr3*z^7 + 
       11506790114527094431034866104586081771224*xr3^2*z^7 - 
       42965497315720647169289604378084218583588*xr3^3*z^7 + 
       109420342364539521186535890857968991264760*xr3^4*z^7 - 
       200601406888108351957654412709839213938446*xr3^5*z^7 + 
       272341957538452426139203387362448854990768*xr3^6*z^7 - 
       277220434865800925343762890647886005024248*xr3^7*z^7 + 
       211575800152948397518953864837079585790256*xr3^8*z^7 - 
       119576137345244036745441604656466029988110*xr3^9*z^7 + 
       48644155900144684767965720029707344279928*xr3^10*z^7 - 
       13488520497210366623786311832149066142244*xr3^11*z^7 + 
       2285076933279193567006255213995027508824*xr3^12*z^7 - 
       178620618225927087229113015308333476818*xr3^13*z^7 + 
       4079725078022752907227105527658600972615*z^8 - 
       52255967803129046045707220271353927249995*xr3*z^8 + 
       318405948519396100923377535505066612519650*xr3^2*z^8 - 
       1190606005983288495254025068177200566312370*xr3^3*z^8 + 
       3036971600141008210004872815481018876766605*xr3^4*z^8 - 
       5576607078119369519854696449974384791229505*xr3^5*z^8 + 
       7582740752741673868393696165990167770199660*xr3^6*z^8 - 
       7730199770376405517103117426324669179945260*xr3^7*z^8 + 
       5908306697199323712552409296924678732263025*xr3^8*z^8 - 
       3343885414415641665402926002687943622786205*xr3^9*z^8 + 
       1362154843504847739250996134605078447769490*xr3^10*z^8 - 
       378206607427342890639599552252427891263490*xr3^11*z^8 + 
       64152796617455353231163566450694743926235*xr3^12*z^8 - 
       5020861177235958743586463440527933630455*xr3^13*z^8 + 
       92561930432555119396976691006868114666944*z^9 - 
       1172226244976985329313380740478142261453552*xr3*z^9 + 
       7146447557567062745367384526645783810276032*xr3^2*z^9 - 
       26784747709761035691247672166631007801154784*xr3^3*z^9 + 
       68499976186714795146053683926014199735150720*xr3^4*z^9 - 
       126108685065952000272726544468587511422017808*xr3^5*z^9 + 
       171906979699411373910775773654810960358633344*xr3^6*z^9 - 
       175675499771581459388633927487469851495219264*xr3^7*z^9 + 
       134585112880274147803350958872569434692136128*xr3^8*z^9 - 
       76341455685624417219369406868226242146786320*xr3^9*z^9 + 
       31165482573597033007404821884404793425776064*xr3^10*z^9 - 
       8671214341990086735394274718394578002157792*xr3^11*z^9 + 
       1473793884501759402109473578593294456012032*xr3^12*z^9 - 
       115568203247375021046462367182825040437744*xr3^13*z^9 + 
       1656099835550055862634742633468669175368192*z^10 - 
       20512348333052695211949948462675159592862256*xr3*z^10 + 
       125176105387804872228158131543148695943029056*xr3^2*z^10 - 
       471288660596197677834366421701546792496456032*xr3^3*z^10 + 
       1211387260920444792921522384809519428490402880*xr3^4*z^10 - 
       2241334994155818499367186281345198382530386384*xr3^5*z^10 + 
       3070055408732320652332110191568660459737864832*xr3^6*z^10 - 
       3151851756644376504387981752601158433688203072*xr3^7*z^10 + 
       2425297641777358807218696790742575163833271424*xr3^8*z^10 - 
       1381520343255905622703426197229709660437379280*xr3^9*z^10 + 
       566264843186237619232995359945570597937763392*xr3^10*z^10 - 
       158160991915622043298362690960447063710311776*xr3^11*z^10 + 
       26981078210668497534494618568410923645060416*xr3^12*z^10 - 
       2123233023356755923562170256513466965849392*xr3^13*z^10 + 
       20701642515875058359593282743915940476489600*z^11 - 
       240883043482738588406645832595519849848097200*xr3*z^11 + 
       1474002079300092498852994132738553145010393920*xr3^2*z^11 - 
       5622224940972974261304909481161097886632783200*xr3^3*z^11 + 
       14658624144403015917662907325897672350488341440*xr3^4*z^11 - 
       27499634041834354655040453716380841137608812880*xr3^5*z^11 + 
       38164149601605727481669541424780056517619395200*xr3^6*z^11 - 
       39666941665288067822536833143771100435800650560*xr3^7*z^11 + 
       30878897855170408422379014940173826054180450560*xr3^8*z^11 - 
       17782432431642732542234658324681350722769954640*xr3^9*z^11 + 
       7364063492842465837344732925897470353143394880*xr3^10*z^11 - 
       2076875276825742508476117703815187617510069600*xr3^11*z^11 + 
       357563161843527082996260338347713529221243840*xr3^12*z^11 - 
       28383189801530861370011052090248477364285360*xr3^13*z^11 + 
       66436434106111254419759497971825866917335120*z^12 - 
       184677489819043197626955488706681124511032800*xr3*z^12 + 
       1288400775994839567894082655590761774981622560*xr3^2*z^12 - 
       7823492951458230748510997227750428777704555520*xr3^3*z^12 + 
       28611051918749211149130693010217426566820274480*xr3^4*z^12 - 
       68433221908567064198983171742403759142541543520*xr3^5*z^12 + 
       114104877628474838132639702195308636472809076160*xr3^6*z^12 - 
       137075897466554694807961222207837776940540043520*xr3^7*z^12 + 
       120072148474007948475005949168125246019143951280*xr3^8*z^12 - 
       76308767349348627340324608327883988266774776480*xr3^9*z^12 + 
       34366543111330497616091340133892058207724788000*xr3^10*z^12 - 
       10421151205074949179536425212969381795746492160*xr3^11*z^12 + 
       1911638608349574910624384764579393627526295760*xr3^12*z^12 - 
       160495629588328293554184174812804806355907360*xr3^13*z^12 - 
       5388427358190082314947199342196328612604367680*z^13 + 
       84388417567727551163022408465214587416037093360*xr3*z^13 - 
       510603188585633672409846233234311067046449242560*xr3^2*z^13 + 
       1840465509911482488116523870815964308187226418400*xr3^3*z^13 - 
       4496049762257182582472000302692842934028537163520*xr3^4*z^13 + 
       7890874817648055473932715918009222190717271284240*xr3^5*z^13 - 
       10246068595207694502336442956689744632470227091840*xr3^6*z^13 + 
       9968700508778222666647083344003876873083278964800*xr3^7*z^13 - 
       7267731739383242453727477959495312859566149619520*xr3^8*z^13 + 
       3921418038199067423717980458808760710071339432720*xr3^9*z^13 - 
       1522035890202380380506262265581796574064375661760*xr3^10*z^13 + 
       402402753347543630382934593371560750749189830880*xr3^11*z^13 - 
       64950007287135630431251942717750622741152794240*xr3^12*z^13 + 
       4833258455453578946136899697692568833150868720*xr3^13*z^13 - 
       199743181854348080536049169451111024868548898496*z^14 + 
       2865416595667637118637707826427388198287445048048*xr3*z^14 - 
       17390636970070713481334321526469032242875384348608*xr3^2*z^14 + 
       63661564816556228754986605007842196444841122805216*xr3^3*z^14 - 
       158435292329122983182264526156419072902386180078720*xr3^4*z^14 + 
       283658463410254710953732030488678756386470294491152*xr3^5*z^14 - 
       376072571820999270577413497649756026996331151952256*xr3^6*z^14 + 
       373891735214576190715949544515349055714610141583936*xr3^7*z^14 - 
       278768781764622245951459622126642866886676291165632*xr3^8*z^14 + 
       153950814296417143991967406619400497678425676501520*xr3^9*z^14 - 
       61211136144013071172794800555794280938981546827456*xr3^10*z^14 + 
       16593112453572714265976367586594221528624340835808*xr3^11*z^14 - 
       2748697726373395466094018525546188322828070211328*xr3^12*z^14 + 
       210143562845457754804839249124965075235486872816*xr3^13*z^14 - 
       4679585799342116549435348606568884030960456669952*z^15 + 
       65342486707464763840161568377424008800712708457776*xr3*z^15 - 
       396970043037546594980864028390450221477760041342016*xr3^2*z^15 + 
       1460405733769243967818896304148635922909117216211552*xr3^3*z^15 - 
       3655744778870405190713687062010009116123032465476160*xr3^4*z^15 + 
       6585061667529927058170769242223274767633477823050704*xr3^5*z^15 - 
       8784626953537271613226966786460853448721140530724992*xr3^6*z^15 + 
       8788462703841380456992626419882366986112403529388352*xr3^7*z^15 - 
       6593978973300775600854321091742595440299376486154624*xr3^8*z^15 + 
       3664714218125117775282557937715038580928930918596560*xr3^9*z^15 - 
       1466427171261708981453906274446432318941237339065152*xr3^10*z^15 + 
       400079813472186463081909802243938347723018366866016*xr3^11*z^15 - 
       66703885320705502518783856265195971214685892950336*xr3^12*z^15 + 
       5132893398202964950408293621361416941280431956272*xr3^13*z^15 - 
       87334404279178406191814672108942228622535631689476*z^16 + 
       1203463116622462447094850976207828720016528519405868*xr3*z^16 - 
       7314899136396403807085241117089364720764438697950808*xr3^2*z^16 + 
       26976461918150359965195315548610867390403935065759976*xr3^3*z^16 - 
       67720614878196007273105225018332440593224615157652940*xr3^4*z^16 + 
       122343553976222807701043067408071530244627990168322852*xr3^5*z^16 - 
       163693514140111862065430238549297390608210129979265296*xr3^6*z^16 + 
       164251418571926097424834059455084694424148821048506096*xr3^7*z^16 - 
       123603195095747894247507131620570415155765272470467932*xr3^8*z^16 + 
       68897701625204661223911903219561219358904214535829940*xr3^9*z^16 - 
       27650538725710881127137189541937108206283406323972376*xr3^10*z^16 + 
       7565958370569661066257932246047955974015245760085928*xr3^11*z^16 - 
       1265139032497315074311154727494603357030809333992788*xr3^12*z^16 + 
       97637066022701180443152050942663575664281037752956*xr3^13*z^16 - 
       1389293233695302247502201180747948240636184430037728*z^17 + 
       18993160872760241775740453729491281506170832879610264*xr3*z^17 - 
       115476820866735744553973521661406234031941630420190944*xr3^2*z^17 + 
       426481295686541779798315383372460550556407690189819568*xr3^3*z^17 - 
       1072415889359954340759682045921018615754480531486685120*xr3^4*z^17 + 
       1940760341569085123425789764417281794398088398743752296*xr3^5*z^17 - 
       2601196311161794363599446183786067629812084331533134528*xr3^6*z^17 + 
       2614559721994940438289054919715153196321416116759839648*xr3^7*z^17 - 
       1970888465559913452726369932608081066996623062050494816*xr3^8*z^17 + 
       1100460534796693582525792355583574389414865646401004520*xr3^9*z^17 - 
       442389642346581729689201294748042802413903026698332768*xr3^10*z^17 + 
       121252600036807073447041683845031294540248028055564464*xr3^11*z^17 - 
       20308846484786025196920227782734212699100250343983104*xr3^12*z^17 + 
       1569913586392412415096543032183737165485415903060248*xr3^13*z^17 - 
       19422637074289613477749353828919376618232141902247488*z^18 + 
       264108157068299634816232750559081483465783658454730744*xr3*z^18 - 
       1606024394623575217430107990592275918674517394782909344*xr3^2*z^18 + 
       5937028771228483737743803743638015883175327253137398128*xr3^3*z^18 - 
       14945417282017717537063620549013284831993940248469355360*xr3^4*z^18 + 
       27077241138651846078740266483932028669312868142611953416*xr3^5*z^18 - 
       36332324622228211640757428587853066733600723283794608448*xr3^6*z^18 + 
       36559699177238776108691914013291883388713202190017424928*xr3^7*z^18 - 
       27589602876531780375965703610498341030143846391008073216*xr3^8*z^18 + 
       15421699572250694967004978397404807893999603396171783560*xr3^9*z^18 - 
       6206288909623902026099868314751229428000278367355927328*xr3^10*z^18 + 
       1702873031825680006546505679869641168865449866499534704*xr3^11*z^18 - 
       285519355433293844392443292765992046748516812303321184*xr3^12*z^18 + 
       22094291441295091635841881648505048512724061760416888*xr3^13*z^18 - 
       242757921749077258899364451037045151912919319177370176*z^19 + 
       3288033179351224729647602832496457674756377851307051768*xr3*z^19 - 
       19996209917042330887196041609393268864626103091976923168*xr3^2*z^19 + 
       73969219626664479157385044766714822984984386703610295536*xr3^3*z^19 - 
       186346341605025460258753104500378494461660867885352439520*xr3^4*z^19 + 
       337874723147190130975746795680260714504083595901752710792*xr3^5*z^19 - 
       453713754814017804533284245734659722915895122629791657536*xr3^6*z^19 + 
       456904630772518592979232785794310103378346340876266539296*xr3^7*z^19 - 
       345063185872608584706330553474845197309953603709011767552*xr3^8*z^19 + 
       193024084878752579972350375645101282617119162814545366920*xr3^9*z^19 - 
       77737962695786267895777319047235097233608733007617331616*xr3^10*z^19 + 
       21345246177451979244025933591939660490328999834259120368*xr3^11*z^19 - 
       3581525488702326991840073469629422479584193378391784928*xr3^12*z^19 + 
       277346074233805657957343638023320537961137114189901816*xr3^13*z^19 - 
       2742572337233783650733420287753049095495732074927732824*z^20 + 
       37032660610155769133611552972405967563822877417202707552*xr3*z^20 - 
       225223964067688779727567427379543370870614108340818038832*xr3^2*z^20 + 
       833534963238694146193919807889096152631678414899875181984*xr3^3*z^20 - 
       2101031789583968818984576923809785551257321505403983176360*xr3^4*
        z^20 + 3811635972062193980444276519503158504332686769618699415168*
        xr3^5*z^20 - 
       5121301611865463523272776234211967885559940958039474566304*xr3^6*
        z^20 + 5160167430258821790831914677287950975415017388347859514944*
        xr3^7*z^20 - 
       3899180922486786366393199240304510481096998933569881959208*xr3^8*
        z^20 + 2182324775926954886631099361877386256408102621238544753760*
        xr3^9*z^20 - 
       879368180268332615431202953818890531244921562391618756144*xr3^10*
        z^20 + 241582279053381921542925532324824072835729730648331166752*
        xr3^11*z^20 - 
       40555977740566653525433404799497553884666780954263492312*xr3^12*z^20 + 
       3142160384548817962588532036279062504108397753447493824*xr3^13*z^20 - 
       28222809929865222935271688568819603919022905369072589536*z^21 + 
       380130017097870957502279973084886871159847366538747448968*xr3*z^21 - 
       2311860478950982823846514280914738776477764622836599440928*xr3^2*
        z^21 + 8558959287723661758232574157196487386648350641190016653456*
        xr3^3*z^21 - 
       21582692578805941678395378426628296153626084077570340590080*xr3^4*
        z^21 + 39170918607733604416342594535653891755655604184397493356152*
        xr3^5*z^21 - 
       52651494785951125443852988198632548846308639841743105202496*xr3^6*
        z^21 + 53072515131727002881748269901280389256621497990400159743456*
        xr3^7*z^21 - 
       40119177197347277972491058593802696117363700580748690499552*xr3^8*
        z^21 + 22463009483901598046523954206897474060477870774059923826680*
        xr3^9*z^21 - 
       9054957169646747471885710310912996559958250680013093190816*xr3^10*
        z^21 + 2488542078551754917904874357936965886554517653357093456528*
        xr3^11*z^21 - 
       417922913787772885610772255045050281264087667762846699328*xr3^12*
        z^21 + 32391277472725747075775320165256666065655043437586047496*
        xr3^13*z^21 - 
       266065397965152005207414772492976636715532189616716002400*z^22 + 
       3575914350373366985965879751691905645480563380938680384200*xr3*z^22 - 
       21747055137793733691258222396295846740622018616611443269280*xr3^2*
        z^22 + 80532038120713983313566442342248848639056984301363560529040*
        xr3^3*z^22 - 
       203134222265598329906025814431712156052978894005777926800640*xr3^4*
        z^22 + 368785194277131011841096350367765138827650032729139023735480*
        xr3^5*z^22 - 
       495851185037129750504332198969215198047347033781491126555200*xr3^6*
        z^22 + 499964369693857422737397240457313737773921262042720765786080*
        xr3^7*z^22 - 
       378048701154905464720489064690479673752686573758026186086240*xr3^8*
        z^22 + 211732532187417177093259675178025296047814557761576338579640*
        xr3^9*z^22 - 
       85374371677269880416106073825110997655304295648408219669280*xr3^10*
        z^22 + 23469567281655119459516843059650266724732804516867453459600*
        xr3^11*z^22 - 
       3942508676884171150463251244749319760154409128884551150400*xr3^12*
        z^22 + 305645588056560385212307608345574831915700024811232307400*
        xr3^13*z^22 - 
       2308185002218652557688403835461372412550267654433252662016*z^23 + 
       30963342783594443325351887154961040008924876066523878549608*xr3*z^23 - 
       188291420622671895692049843799979848962510697585640870501088*xr3^2*
        z^23 + 697389427445317964227240806566647120130657740821619051140816*
        xr3^3*z^23 - 
       1759477932374755397022944782868141167059114035864999662677600*xr3^4*
        z^23 + 3194994435739927357808630716884984863046164030426735083031832*
        xr3^5*z^23 - 
       4296774414009586698841392231151425445193628689803138495444416*xr3^6*
        z^23 + 4333340323001346774484318242375381946460314995998565272743776*
        xr3^7*z^23 - 
       3277342750348096937705890749686953103883250884614247922890432*xr3^8*
        z^23 + 1835903480022681100117052552183383633892115762651916115794200*
        xr3^9*z^23 - 
       740415705367143017250410738841210991859641424680833585688416*xr3^10*
        z^23 + 203580708920867220835706001077020086785358120107307815053008*
        xr3^11*z^23 - 
       34204640010587945981454332138359529110768263820042814750688*xr3^12*
        z^23 + 2652212663710240039890046425055966665480719782725990925416*
        xr3^13*z^23 - 
       18494642033782345118650126912960662512490555950708675342372*z^24 + 
       247673774220783221366366647295793786533117365095911376834116*xr3*
        z^24 - 1505975709427369489860974333020795880514724166011474041184056*
        xr3^2*z^24 + 
       5578437652127892894876185449277870000300962899059303068947992*xr3^3*
        z^24 - 14076215414317639071046748066382549139927992522740797899781580*
        xr3^4*z^24 + 
       25564561832849840998569809945433798670726656530787180821991564*xr3^5*
        z^24 - 34385515069053225278817083661619957030254633095144677146984912*
        xr3^6*z^24 + 
       34683146175414642004694889831795056255202750224663525705273232*xr3^7*
        z^24 - 26234819346507084486844588481039835786019486797708216349303164*
        xr3^8*z^24 + 
       14698205126026507037161919611841589746279647341870753323921180*xr3^9*
        z^24 - 5928514642296595808729740560460953086622165132968026415305592*
        xr3^10*z^24 + 
       1630271923832687368355793005138077975234416634788265569991896*xr3^11*
        z^24 - 273941968515011392088992139833490720307621858318645245101076*
        xr3^12*z^24 + 
       21243612419795432843635496286105549988059462445040299642772*xr3^13*
        z^24 - 137314356539649151182014603408642163104826605043349779614400*
        z^25 + 1835951518455422961997153726400475220378400818291452525674160*
        xr3*z^25 - 
       11161946819800637858624235626075686082693739629886539258274240*xr3^2*
        z^25 + 41348594458422522516289272382112540638023209901050853171062880*
        xr3^3*z^25 - 
       104345460559947899815652875748143975487184609372797858030759040*xr3^4*
        z^25 + 
       189524904027053661863003783505742159812092411092430962247568720*xr3^5*
        z^25 - 
       254942374007378087030181283903330079883634941698800931719443840*xr3^6*
        z^25 + 
       257170557566823058555945412452491190619598437340522424067584320*xr3^7*
        z^25 - 
       194542550340082857992203936449996872062981146578659207200653760*xr3^8*
        z^25 + 
       109001354254417445495050111912560527851358725132364574127221840*xr3^9*
        z^25 - 43968490802379090449630440413697286533822109921365916316745920*
        xr3^10*z^25 + 
       12091505218268706837919229072106458294581330208024775107779680*xr3^11*
        z^25 - 2031886760200835233056919859318073474589689115755491205492480*
        xr3^12*z^25 + 
       157574112094079406477140499364385761147343609799133851292080*xr3^13*
        z^25 - 947666144489328952008926427952636582022660678324134441313024*
        z^26 + 12651630194359428200535395231027482953340456269051721397265392*
        xr3*z^26 - 
       76904240505624631070036199965612218534262828954553173546943552*xr3^2*
        z^26 + 
       284888686633330414161787917143736897389176183011166817636736224*xr3^3*
        z^26 - 
       718958940302824564051409738205071421551673962647140587721742400*xr3^4*
        z^26 + 
       1305909325653322962752381213248328198543439910171516223563185168*xr3^5*
        z^26 - 
       1756720439969693446525829383597676315699330208690648119432943744*xr3^6*
        z^26 + 
       1772118643097340876596497432762889629275132130075392095983923264*xr3^7*
        z^26 - 
       1340583149741822341086940459377511561073487305756531777581354368*xr3^8*
        z^26 + 
       751129730128735266745195414672837199213850134536326955478358800*xr3^9*
        z^26 - 
       302987218561662681105577985277244374831021939773419549963866944*xr3^10*
        z^26 + 83321649831741458592330535870314544578971847507401961684656352*
        xr3^11*z^26 - 
       14001215747083550640149810485981481211047087516519172497966912*xr3^12*
        z^26 + 1085756174674424936960330955633201101127245501761247235413744*
        xr3^13*z^26 - 
       6101935884356266243875406060547124016899196029942272691184512*z^27 + 
       81343017662964406753375095894992473718321665933968520897939056*xr3*
        z^27 - 
       494346174621847623714983026332812021206988007787247284085445696*xr3^2*
        z^27 + 
       1831211882960828640426721562999966526143362617045736777836226272*xr3^3*
        z^27 - 
       4621265600246458070619577083449095485361103103181494987166338240*xr3^4*
        z^27 + 
       8393874855855151033437310192848699118901947043033384108367851664*xr3^5*
        z^27 - 
       11291230998487005633037393793006669824413730966380400239329496192*
        xr3^6*z^27 + 
       11389804756397603709015801159381189116250630562089905264258275392*
        xr3^7*z^27 - 
       8615830995108252001387463433157908238620164024330053109653688064*xr3^8*
        z^27 + 
       4827171169602836070789732766364759974893244818710069806614314640*xr3^9*
        z^27 - 
       1947017676036571627172316593142405518066702869933400862886661952*
        xr3^10*z^27 + 
       535381769290482981274588403993092334212434382501441262740967136*xr3^11*
        z^27 - 89954358549909168395298953621863457610006099364429226455240896*
        xr3^12*z^27 + 
       6974734494144788277199038068496640389947549477217371166817392*xr3^13*
        z^27 - 36847823794473522630002333060302687511687037525170974867599696*
        z^28 + 
       490478707887906033126877257781273017229411195112293513449690528*xr3*
        z^28 - 
       2980008860834646279399746404067357670159909067063373437146605088*xr3^2*
        z^28 + 
       11037900124670484263818153636354536566333321355825371223474842496*
        xr3^3*z^28 - 
       27853548224170652781159455076309011378823568518118669723804753200*
        xr3^4*z^28 + 
       50588469968351195593828780897887073469719693541404433766299405472*
        xr3^5*z^28 - 
       68044709443591130275605589728338901515697555488885416792932213696*
        xr3^6*z^28 + 
       68631996603634344828502234087899635817993324319956236204546198016*
        xr3^7*z^28 - 
       51910720123172295863476102641847518603360524784794039121182749872*
        xr3^8*z^28 + 
       29079918834667367076071467900584100479510301855875835314691596000*
        xr3^9*z^28 - 
       11727369053212787158317087725250628692044698557640639869496889376*
        xr3^10*z^28 + 
       3224126911844830950160187394759925984967414495287009453966743168*
        xr3^11*z^28 - 
       541593718631184722979293550787654348639124434042907274538181328*xr3^12*
        z^28 + 41982008323347389519107673303149850440060450226519011823268576*
        xr3^13*z^28 - 
       210419505972177012950295657323289543527027968598228781205089216*z^29 + 
       2796530222653584443290631720406752498779679737077992452186576848*xr3*
        z^29 - 
       16985640464454708921113614769104945490879387558017656778799147328*
        xr3^2*z^29 + 
       62906404779129850372603318779203147306668672967339216656942440096*
        xr3^3*z^29 - 
       158724158162595430397323955349517982994049027886996109733525297920*
        xr3^4*z^29 + 
       288246271859526595640497760382516570654910706405477054324249071152*
        xr3^5*z^29 - 
       387656889138908989297913204983874713638447249345101587923060702336*
        xr3^6*z^29 + 
       390939965670749656310353194611298814852850484261196647006585329856*
        xr3^7*z^29 - 
       295636732472790655347081381231608047252142656279389919571267132352*
        xr3^8*z^29 + 
       165576286514387596462664911378436062515639180354866486792716630320*
        xr3^9*z^29 - 
       66756337499255883320654816875424970282139741338764226130704323136*
        xr3^10*z^29 + 
       18347264653522180713796141718523951783357376319687940489337430688*
        xr3^11*z^29 - 
       3080891627822288864409913800458355379390224409162816498519532928*
        xr3^12*z^29 + 
       238715380378911972229961751088556381119094728411283572800194256*xr3^13*
        z^29 - 
       1151666262730019262649866510647317899790376262084232907361020736*
        z^30 + 
       15280360395634224431356890172447696774306600486860313120091221968*xr3*
        z^30 - 
       92778228257176281429796374514774489116073321720545791671662666048*
        xr3^2*z^30 + 
       343556336168554071274663695737813680653659733622783755686893427616*
        xr3^3*z^30 - 
       866753934397408593082407053322188505137702803502600013181034609280*
        xr3^4*z^30 + 
       1573833477288470068116814146579488737319995278109639952555530493232*
        xr3^5*z^30 - 
       2116272135349230404531247903145334858315704403360683577366614263936*
        xr3^6*z^30 + 
       2133764446301893095292396567522452605154731222283818594316749843136*
        xr3^7*z^30 - 
       1613199163508664093535541982900167059910005913106524591113713586752*
        xr3^8*z^30 + 
       903230936652355368572872724305493996861912426345173695757904600880*
        xr3^9*z^30 - 
       364031203067894015458519434059979919920955722012089166632290053696*
        xr3^10*z^30 + 
       100007559343936862820718128961042642479581908211665612320909271968*
        xr3^11*z^30 - 
       16784852224063478401762432331938500671033367178406091986733477888*
        xr3^12*z^30 + 
       1299743177364551941842349709497561216147297721334253225836931536*
        xr3^13*z^30 - 
       6163376466613318825184870818547148062863375314528665577565489920*
        z^31 + 
       81630068748894342781580730710325282255150349511593113929999790480*xr3*
        z^31 - 
       495474644008615168209579213138725566692529372879675874298223577280*
        xr3^2*z^31 + 
       1834578449064468578999537910729993942954161762544576692704973026080*
        xr3^3*z^31 - 
       4628174437466961308443910338039387338073202844401448784074377837760*
        xr3^4*z^31 + 
       8403061643229518027985108740970353824112937137548240658516737933680*
        xr3^5*z^31 - 
       11297857431083689680566208581935765051098995785833844840570962856320*
        xr3^6*z^31 + 
       11389198731356532915121578531095730124393662725617127717864038104000*
        xr3^7*z^31 - 
       8608535858747537322548935863022084673855660496463806931631719701120*
        xr3^8*z^31 + 
       4818403624312462629366048051608509515293699229297622318465775291760*
        xr3^9*z^31 - 
       1941197765858409003418451645594328763052383958582020364923469991360*
        xr3^10*z^31 + 
       533026367495641895882591801393517249887531675341006519110647972640*
        xr3^11*z^31 - 
       89406382056668061793203908490873887652412123551214893869116931520*
        xr3^12*z^31 + 
       6918059638459017802966233229807847945547513526223975041810058640*
        xr3^13*z^31 - 
       33041555297549140462720960774332109695063862350278003915807315190*
        z^32 + 
       436844155682743014743816826704000989949605445057036266769876116890*xr3*
        z^32 - 
       2651016593706478096178583827008449621667367899486288195856543507460*
        xr3^2*z^32 + 
       9816603390839985535435308058294010624996864756831578611879507352140*
        xr3^3*z^32 - 
       24767601378727670020221480545621138899067877898964803116404559023970*
        xr3^4*z^32 + 
       44972593136497625804051374233296432921998341172269446603533341429150*
        xr3^5*z^32 - 
       60467048756738379893737564034809534014980691603269574186558912036120*
        xr3^6*z^32 + 
       60953465846020537079783120276516023561898474066697729885008044765320*
        xr3^7*z^32 - 
       46066226547486567497066527472431348584189488333452974067661819568090*
        xr3^8*z^32 + 
       25778964376325546896503052358955474020960829715621263819079433759670*
        xr3^9*z^32 - 
       10382368929716486058294639516068113554073476382841827831575999959460*
        xr3^10*z^32 + 
       2849631409117820839549182227951643695737976656999560356777731068780*
        xr3^11*z^32 - 
       477708144178982551982296604215405835953996371959218109788783626510*
        xr3^12*z^32 + 
       36937112224488889191997687675633254277706835867027558261244592850*
        xr3^13*z^32 - 
       180851972242484883155541100963761632575265267003699522446940433264*
        z^33 + 
       2387556982603242105138567867625831890332692127533036981942488296172*
        xr3*z^33 - 
       14489891649472042750004574814926538025514596343974657203581756260592*
        xr3^2*z^33 + 
       53673824019571545157271918222493705035989050512860036569053453523864*
        xr3^3*z^33 - 
       135472469515634935408913349963129839261667971177602688875704674398560*
        xr3^4*z^33 + 
       246075043328624708161856371248425604078470642940012397957758425882388*
        xr3^5*z^33 - 
       330952764022387940612761867696984190657765607047827851698333139591264*
        xr3^6*z^33 + 
       333689169953452345441591130361841621476295631323132277227582493211984*
        xr3^7*z^33 - 
       252224396985829632388403892383363743977523166853073003882387025996208*
        xr3^8*z^33 + 
       141153158945522196682196125375036864109970729369709144109188587067860*
        xr3^9*z^33 - 
       56845680796807863155174038143875128143916859707954192965442114383024*
        xr3^10*z^33 + 
       15599664226232834338302857741369454373988282996285435624502434851992*
        xr3^11*z^33 - 
       2614313871470604700969503152078325853962187896356389402426048056192*
        xr3^12*z^33 + 
       202051138715608258636310889948679258368896663774584595570038748844*
        xr3^13*z^33 - 
       1012398862587461614943461669776175419992771321390662885399952729184*
        z^34 + 
       13353372294934817447693491577675021466199750003045801155075176202972*
        xr3*z^34 - 
       81070552238836100365139865022229519334075767197319619166362561096912*
        xr3^2*z^34 + 
       300489404273408918092288771296924069596468353119298983910477689464184*
        xr3^3*z^34 - 
       758931046618114371461835776797924989825331435537471889487033728463600*
        xr3^4*z^34 + 13794064416249079037754098015695630254581379055578794561\
21179432086948*xr3^5*z^34 - 
       1856275866098061490990081064326139596642610481599085694611244309812384*
        xr3^6*z^34 + 18725946440604248780850952350596252146337513929490149002\
42329514405264*xr3^7*z^34 - 
       1416067380196019527467050038355262527812704882718561949665555689555648*
        xr3^8*z^34 + 
       792774725144651743093125866888497310317473926276978742816877190576100*
        xr3^9*z^34 - 
       319362164595213978182858555889690896255169982425440510226242178424464*
        xr3^10*z^34 + 
       87657579433443039329946554974261719629052618404330501008806444475512*
        xr3^11*z^34 - 
       14691910761475184564658818130419188717575133705453232192120867987952*
        xr3^12*z^34 + 
       1135488360735556341333187681428585607603902594068270177099821531164*
        xr3^13*z^34 - 
       5688795171039357532864602906983045827921287183376262248262115442080*
        z^35 + 
       75013895515714096800488060860929603330320452002778337462872413253020*
        xr3*z^35 - 
       455708781575815776767865011027503250390941176169188297468946090722960*
        xr3^2*z^35 + 16904622233716542809123243895206715416764984698240798186\
36183492678840*xr3^3*z^35 - 
       4273088669054274116881572711489735788637708444499191517088456050784880*
        xr3^4*z^35 + 77729531727233053786687289263424014557052717773891776166\
35779697197860*xr3^5*z^35 - 
       1046824907574526732865670098454610193264706193831252523423091256905936\
0*xr3^6*z^35 + 
       1056801335908534296157900971946949098371594961279272933807944044063848\
0*xr3^7*z^35 - 
       7997058325037036433998874930313574985568501332737974035314524493341440*
        xr3^8*z^35 + 44799248087413867788742117740554142846694142948469308281\
11710612828580*xr3^9*z^35 - 
       1805744320033063956822618265607642736426674431011094662386825842259280*
        xr3^10*z^35 + 
       495896667410908063320578400047807409927148271758686189493559621075640*
        xr3^11*z^35 - 
       83154579503167222850918415014814731189431858879945886430325390663920*
        xr3^12*z^35 + 
       6429467978319850445628074717575146815702018282991676987503508777500*
        xr3^13*z^35 - 
       31151869724403824511333084092694153694332977975510144621464989197244*
        z^36 + 
       410875942791500211825855797117224434834920809283970134318549345051712*
        xr3*z^36 - 2498057308096790603114392722454203309807429895291892542621\
976441726712*xr3^2*z^36 + 
       9274995465284096131385065420815230460947622230271360528419038869739824*
        xr3^3*z^36 - 23466462136512115791835854520133480863451454177012558305\
843180832454020*xr3^4*z^36 + 
       4272484547498099795696732570481057043801551606190110738112844668045732\
8*xr3^5*z^36 - 
       5758960006031971805153926879074796151551138412911638474455316012713102\
4*xr3^6*z^36 + 
       5818677857757934438912521957156786277421899252658423374134097000442198\
4*xr3^7*z^36 - 
       4406637635059232699815755959771857276692445436661381769090553166518182\
8*xr3^8*z^36 + 
       2470469849494564280879227257775753217486054713625763006643383011686032\
0*xr3^9*z^36 - 
       9965141834530107599116121466568775526489704239763577674544157294644984*
        xr3^10*z^36 + 2738577448768635049888158203704881235093951185707035040\
611048118393712*xr3^11*z^36 - 
       459533565824149041318792602714375512899481416830181453657291484624572*
        xr3^12*z^36 + 
       35554758019615040577413951626913630685355131408431763784008528963504*
        xr3^13*z^36 - 
       161457537528617765053360293189466024521429661409032014695196209588976*
        z^37 + 21308344021877690491481685578168491633682227242539434737612168\
84915588*xr3*z^37 - 
       1296693212726056061431757213268054133833094710148308683914424695010740\
8*xr3^2*z^37 + 
       4819096232699077376462890807597627236152873043979190099470210546416813\
6*xr3^3*z^37 - 
       1220429768793274002424349059633564488450505211197254782365164292532640\
00*xr3^4*z^37 + 
       2224066521189692376926852750133544312298506320328716760076996967711208\
92*xr3^5*z^37 - 
       3000544315355537036245220326103516154595708008296266472447105878845840\
96*xr3^6*z^37 + 
       3034277590888733370407674380735414114487711448520213265643649800080491\
36*xr3^7*z^37 - 
       2299853683668502538343126241375486975244755496939929266647985951290625\
12*xr3^8*z^37 + 
       1290393790592231146650489733313831009114062058869832192006614860055239\
00*xr3^9*z^37 - 
       5209134906161771955864514712937321074889301020527849763816937814990241\
6*xr3^10*z^37 + 
       1432644238220113189847919201266203334199672001849244590630437191448160\
8*xr3^11*z^37 - 
       2405784171414516622373222983525989453628169289771299974554975091818528*
        xr3^12*z^37 + 
       186278448759413029127046437160487556302728763817582636680504415204676*
        xr3^13*z^37 - 
       772755733846732657874449763788614880480284956057912638815859142233584*
        z^38 + 10207697238341712929128152061131860577095589157375318553485484\
502014052*xr3*z^38 - 
       6218265311463598279413021328655123054880901100232006424385154015758203\
2*xr3^2*z^38 + 
       2313406843057240201780193163822350065575452069277518319428784380145785\
04*xr3^3*z^38 - 
       5864628435987918904956134409619929893140776269181638790482593753763222\
40*xr3^4*z^38 + 
       1069793232134579108592392237768839698755398484331297273986504349352105\
308*xr3^5*z^38 - 
       1444636959283444813016751491345751707305645939559905445540319690733476\
384*xr3^6*z^38 + 
       1462187658870036963670151461802606588426963012513267100302975763825825\
264*xr3^7*z^38 - 
       1109227140314471193371162643435285872895237008020934473080709137768838\
128*xr3^8*z^38 + 
       6228730813367689619127846112180846876736087618478699469418069465130197\
40*xr3^9*z^38 - 
       2516436802865608478660553259887145890299358610544602574713163775606510\
24*xr3^10*z^38 + 
       6926120766323894149952476627720796078609323657795185180015720313017223\
2*xr3^11*z^38 - 
       1163939872144535602480388811692962131888983608009705028183705447203363\
2*xr3^12*z^38 + 
       901889738355600357392123002534505094330851597059543346819718009357924*
        xr3^13*z^38 - 3339445239408704366838971211244625781830785289159469575\
204968771229184*z^39 + 
       4416780330776490934217313232523077854125253070068493770966961844205925\
2*xr3*z^39 - 
       2694045527716890712129889830616445365115279318212746964833104540017140\
32*xr3^2*z^39 + 
       1003520412636113140363883875255047557245924193070037935452550864044675\
304*xr3^3*z^39 - 
       2546989729038982870813334963962832403854201550684729219322515817824942\
000*xr3^4*z^39 + 
       4651268474392621428866928585435356050396991325266932115507467718234325\
708*xr3^5*z^39 - 
       6287637721743535505473368821662384630992200120757955431595941056551744\
224*xr3^6*z^39 + 
       6370331614937175576647814285649286765988103586570983127313436248031710\
384*xr3^7*z^39 - 
       4837079887955932701491284807036037354270894091588652135858891568368129\
248*xr3^8*z^39 + 
       2718572060105041346680286694977871170589835277053517262896413969217911\
500*xr3^9*z^39 - 
       1099212415837218583196301499759634771182967089098341929393488421987080\
624*xr3^10*z^39 + 
       3027729994906830747922546632417335779981650140597580777882802253521512\
72*xr3^11*z^39 - 
       5091761789712256071524977414527355491903661464988235711328192217752715\
2*xr3^12*z^39 + 
       3948052067910668864232762423511497953405892199399523740885018618861044*
        xr3^13*z^39 - 1267660505900742532552904468086630793520181606367017560\
3906557259976590*z^40 + 
       1679734893302884945350297548901880750074473882863479103116756285774517\
50*xr3*z^40 - 
       1026396591301254746138892940742548843402607611621166208285770194480601\
220*xr3^2*z^40 + 
       3829710127742165697465404546362717834969734231186612682171504146005363\
460*xr3^3*z^40 - 
       9735264949160366449254798967383715794762036029713155067122760085852292\
570*xr3^4*z^40 + 
       1780427615160412301313701280495243075526558004513434069742506222598205\
1890*xr3^5*z^40 - 
       2410043255293480922657879388351842928611559504819561131559678561300750\
3960*xr3^6*z^40 + 
       2444762105221127077481417631672487980287093678365908825732115360653099\
0360*xr3^7*z^40 - 
       1858440047164625252343155769032904737867480245515653614906589263211505\
5970*xr3^8*z^40 + 
       1045564677000947637404218247914486673897487121671072942214769279785334\
5770*xr3^9*z^40 - 
       4231466059481427102749499932861512307535268542330856285585434833105475\
300*xr3^10*z^40 + 
       1166488002675358381964627015853273235813837691284565183087102794058980\
260*xr3^11*z^40 - 
       1963089367706678057314873115088740556041324148968856353767262757434847\
90*xr3^12*z^40 + 
       1523067123043439615167320419231175405192931800334119050835869652087891\
0*xr3^13*z^40 - 
       4021880518741703369613957201678113919187302897909425607056619936997113\
6*z^41 + 
       5346625583221401652955491837389331270196047947896948150891749238224138\
08*xr3*z^41 - 
       3276940126671870298712772731694062699672230219225669042204426568771483\
328*xr3^2*z^41 + 
       1226114675873713069326552754369007608499372708384010758209526781880990\
2816*xr3^3*z^41 - 
       3124813057416787756851253950021034389388681488068854959033609724989629\
7600*xr3^4*z^41 + 
       5728133551585364971757763928290719805083702800749689709130531114892574\
6192*xr3^5*z^41 - 
       7770154796962354269054899202170632641345540774379039478602061680392391\
2576*xr3^6*z^41 + 
       7897004376004061100610123749835633644121005672030204786474866735410086\
2016*xr3^7*z^41 - 
       6013135267397028290702079779320949048505147017598088106322158392556653\
0752*xr3^8*z^41 + 
       3387940177742630352148925306978592507684296096999682652151582168051887\
0800*xr3^9*z^41 - 
       1372818611120370400331419494521445764908799244768994591050888270425204\
9856*xr3^10*z^41 + 
       3788292822247426057310249368385915496569928803380760676889380123172063\
968*xr3^11*z^41 - 
       6380362376373333599648012409856203818961265307428985434266034158476474\
88*xr3^12*z^41 + 
       4952949810366821644114923110458807168407397850365055237479721538164913\
6*xr3^13*z^41 - 
       9277395851644423572467859633152811666841636646346806515295215415552102\
4*z^42 + 
       1243538150661387263436750342354656031419974357292785744391789467110837\
552*xr3*z^42 - 
       7678921026820150043070679010887123647176366617383036321598314508057372\
992*xr3^2*z^42 + 
       2892700343387775946055965728507961496311204312150017509876828025812160\
0864*xr3^3*z^42 - 
       7417230542605477146186799455251113090858032612448641073452323450703681\
6960*xr3^4*z^42 + 
       1367081315450875130378833879469796766407591424816197227047130953314097\
12848*xr3^5*z^42 - 
       1863385789939081618370810410945840921245701655489549326462621089647978\
97344*xr3^6*z^42 + 
       1901792598045967245072998541414225835971807897854427300746689074764794\
15104*xr3^7*z^42 - 
       1453347872118049496112177067023298528867599818829124394353158125904271\
28448*xr3^8*z^42 + 
       8213224902496325231233233126860214986161454171266534595258744997871572\
9360*xr3^9*z^42 - 
       3336109195358756101258674856264329454079911301910599640236852172846788\
1024*xr3^10*z^42 + 
       9222617889866318594324734665393305237157619625511753538377907825473712\
992*xr3^11*z^42 - 
       1555123338839386523886913772364440356226821911193846213559554787509576\
512*xr3^12*z^42 + 
       1207824057963239711468875386973939445865497846466906157231612592822415\
84*xr3^13*z^42 - 
       4827029047339735156420362924979116562863786010109221320376645328454950\
4*z^43 + 
       7203209983603662850393714587170344318222802093884160107374329334086365\
92*xr3*z^43 - 
       4853586324114617347544376420753864944340364857522080044310525308394133\
312*xr3^2*z^43 + 
       1964875338840985489551484164696051770894023186589701168477208990757456\
4704*xr3^3*z^43 - 
       5349309102384653356234354089578228484370801972258681351970595679213160\
5440*xr3^4*z^43 + 
       1036537441781340760067358026058015389818398642221442794630195694011382\
13968*xr3^5*z^43 - 
       1473043876987688119370911883429696629260767189572267550068678762486199\
46624*xr3^6*z^43 + 
       1556221126064692356115302295442243773215873490121795457454183943674085\
61984*xr3^7*z^43 - 
       1223184102435965606267562778326265022897053440101976406942821325769437\
52448*xr3^8*z^43 + 
       7068172001002821393372969675759079509776321661482558498655452787901639\
9440*xr3^9*z^43 - 
       2919520126417633056965533011196646312968180977738285558938375200156010\
2464*xr3^10*z^43 + 
       8163583711925984078070777579289533835686125530161957269836955698566664\
032*xr3^11*z^43 - 
       1384901884762006118279732815265338637826370179048971593192152732679668\
672*xr3^12*z^43 + 
       1076144053986642390466505073663393573158324847300704942229436758050377\
44*xr3^13*z^43 + 
       1016411067984423050997712707888155406193298160452060088832171469590956\
336*z^44 - 
       1309248556021410693238062084020854023015527463548373548659974391868630\
6208*xr3*z^44 + 
       7791320678031895684589551020543471282528134614285303782699928910168556\
7968*xr3^2*z^44 - 
       2836528460302382032532541833501361550460702803659594621265417424173459\
40736*xr3^3*z^44 + 
       7049250435763085668186914864931904149235452486969962061963830770434836\
92880*xr3^4*z^44 - 
       1262962603917460685984459935643234014114705276463851851358564842994665\
656352*xr3^5*z^44 + 
       1678475656600023135874354198493504209828392578893629206140233385683209\
971776*xr3^6*z^44 - 
       1675584702730024379309011164880034805533093573266440879164104609813727\
175936*xr3^7*z^44 + 
       1256615560223005005767726769305194250535499736130288195965066665532928\
802512*xr3^8*z^44 - 
       6993413873243753935226463944494477986509910902637845594400762922419650\
69280*xr3^9*z^44 + 
       2807742565656927261542782440368096484452326796759923113965821991010532\
62816*xr3^10*z^44 - 
       7702117522951180988135304256947664851068311168042299336309831920522321\
3568*xr3^11*z^44 + 
       1294107072303094754017444879031442085830626744934235945127695074695272\
5168*xr3^12*z^44 - 
       1006003886818731232266061048435233805982994380253142957990804340051681\
376*xr3^13*z^44 + 
       7585704752477718235954484274349338425745510504512704063676522598259992\
384*z^45 - 
       9900606326840723970303433819486446473329590774908809501814463184676588\
4912*xr3*z^45 + 
       5966469447095955931479549220409750788375810126976955908094981110909166\
76032*xr3^2*z^45 - 
       2198285867906504065275164697213301824077408671414809450423922619835198\
638304*xr3^3*z^45 + 
       5524854191522590685714530019792852019619725473656671264501602124740429\
218560*xr3^4*z^45 - 
       1000236495375931759232231495889568874858848332054466884753696714822594\
5633808*xr3^5*z^45 + 
       1342072297568057003643758065323170346255445682828262382865962382249412\
8947584*xr3^6*z^45 - 
       1351291121409546349066010667904850863311657915058951879781493033810572\
5091904*xr3^7*z^45 + 
       1021024819280366861615873853208438988389647640409250063481604686341515\
2757568*xr3^8*z^45 - 
       5718193630482251523115934403367285504549918653539199493495815091029482\
534160*xr3^9*z^45 + 
       2307279270899158372893414347544958357324391227492780617812923193678483\
346624*xr3^10*z^45 - 
       6352069856981195300532653598925878476347860705556092609304844927737051\
92672*xr3^11*z^45 + 
       1069489819807969274362359900213127979874353555358053567773705002804717\
24672*xr3^12*z^45 - 
       8317545959767369011290301489318099087681703749942711683044179338815271\
664*xr3^13*z^45 + 
       3709320598942611113465142200749216049906493784887883943410742263924767\
1488*z^46 - 
       4861584094375937467094569798754974693796205236927249044684167966989299\
49424*xr3*z^46 + 
       2941382363190131000955458756993096237318643945124719400661447627572020\
978624*xr3^2*z^46 - 
       1087757527141904534164760808705934769765793768352133572726852148315889\
1527648*xr3^3*z^46 + 
       2743298087797178952430292925357855351427451568646712438436529426179984\
6103680*xr3^4*z^46 - 
       4982457058701489157720356000869343383036734044198065836841630804970047\
7716496*xr3^5*z^46 + 
       6704763771173065450874669248314555630511113208450105700732013577476214\
5644928*xr3^6*z^46 - 
       6768528932239714685389660752088699063453749789905325643687544744000051\
3698368*xr3^7*z^46 + 
       5126053197950106764629973477269243716128500854987913630548986946524195\
4134976*xr3^8*z^46 - 
       2876488974251164996055351250829692576033032222738429184057579559028893\
1992080*xr3^9*z^46 + 
       1162540141025467576593261745415228327919144042776940516858665342875429\
7750208*xr3^10*z^46 - 
       3204530479548941948039032199794466557401213039405825134154761814631201\
588704*xr3^11*z^46 + 
       5400005269458395021570973966858681277410991049481440673344990264113765\
50144*xr3^12*z^46 - 
       4201426178211137712915660656773349188156589498019891850208232576289852\
1328*xr3^13*z^46 + 
       1471121247628567586924444846793632813007971223894172793336691245654997\
05088*z^47 - 
       1932441017818633766264913810558248682409567927693125934518078126672917\
327664*xr3*z^47 + 
       1171657601845492983008797306701490400300732130144713368731851033678851\
4800704*xr3^2*z^47 - 
       4341573612167551829661887312540301503599495740803338303497762099429065\
3333088*xr3^3*z^47 + 10969764601209785717094243093993649784033846710556511203\
0133878956047625750080*xr3^4*z^47 - 19958073705415958097348636402288945096632\
5205465566618657749211116122912561616*xr3^5*z^47 + 26899778653549160420910217\
8715326227415772515562376800798507316399777748336768*xr3^6*z^47 - 
       2719485645797930935242947079429437887964832693711953010296327494892723\
65140288*xr3^7*z^47 + 2062231174151557021836857154463246323828080138067390501\
07204462022629812360576*xr3^8*z^47 - 1158538141422269407736164012858494726197\
42267074238510975829482915217758934480*xr3^9*z^47 + 
       4686810399169457272847691064248939053081514747567739879596347114185659\
5204928*xr3^10*z^47 - 
       1292946262660861677698437409930995739156119168835256035919156098065493\
7527904*xr3^11*z^47 + 
       2180106460614452541351164343456992426439340916786119500731125943135501\
323584*xr3^12*z^47 - 
       1696930143272894944839840132912869439662878026887023582562414766962873\
12688*xr3^13*z^47 + 
       5028200731289258923721761722584610724698238452753644373937065886826549\
41932*z^48 - 
       6615066307534434114301696578298197920604039462684033035058243642790906\
379076*xr3*z^48 + 
       4016592421823295928019739609729907271224745450532450015474298142811256\
1595336*xr3^2*z^48 - 14903838988793506401713197810056762119421077138511480908\
8637957911400983808952*xr3^3*z^48 + 37705653846007418550959094829699326315374\
9380425367284232437517832291411839620*xr3^4*z^48 - 68683043394433936606837636\
0620112239756355575235315449689327094274902587979564*xr3^5*z^48 + 
       9267531755606495254424754866540861312146675222193638677644291971542725\
91667632*xr3^6*z^48 - 9378823892376474286132700528404900499215123015591155675\
13437970530438462716112*xr3^7*z^48 + 7118784545421972719676703853773340523198\
84452891389161997961213279267297941044*xr3^8*z^48 - 4002626914217511160455312\
48832905685125664833056506420532246689031409168867420*xr3^9*z^48 + 
       1620452688986254711309613427734599685268933180927797085789817261854161\
01965832*xr3^10*z^48 - 
       4473216214705235831000076279539174025406253512540958182227007031354483\
5172856*xr3^11*z^48 + 
       7546609738599818595019188362988951410678256244600241964610651518833914\
144476*xr3^12*z^48 - 
       5876585435602226568878999104156088174376844284677449062442198128059137\
79892*xr3^13*z^48 + 
       1519121502262015223371094203680672246283776802952111878622349574382259\
119136*z^49 - 
       2000958631551774592539919358407161330528901298379683509176195364299079\
8282408*xr3*z^49 + 1216354227091425160025353883304240419450157311749773728524\
84606939395851455008*xr3^2*z^49 - 4518280518758481197537181684922957484566495\
14495103551178988122440353567030736*xr3^3*z^49 + 1144269860678360474788149395\
011858796414729930387759930194472773026412789968960*xr3^4*z^49 - 
       2086375371061116776021736013931955474906669639078149895413172067279715\
936678232*xr3^5*z^49 + 281774461052177438170465424787573065410518232504109230\
9739842020074815614639936*xr3^6*z^49 - 28539993125302342745330311073421745505\
31878711764369133001811595170718888958816*xr3^7*z^49 + 
       2167964164340627823582344879169125112456081913025667100907085592605866\
066062752*xr3^8*z^49 - 121984421851431974049934747510366457582740913115669855\
9916964306901091604531160*xr3^9*z^49 + 49417431424928613115296366466012827986\
7409948780772529243837825111332772993696*xr3^10*z^49 - 
       1364956975094163091384656828713908252547379359414387854448698133489739\
00082128*xr3^11*z^49 + 
       2303965378126616191867574377010495534208811202063830680573191290569102\
3211008*xr3^12*z^49 - 
       1794909974734423084514268183927380228547694560229229716784857649879066\
207016*xr3^13*z^49 + 
       4107639219312996236093227112200217770971321606621177446769781567891626\
475200*z^50 - 
       5416218948862688008252548155202420669242013839252151680505377815754115\
7337160*xr3*z^50 + 3295760080500218824200915202587470394302579899779700240537\
57982747816956280160*xr3^2*z^50 - 1225421200997069579458843663743325143778520\
150708332976337506192593027847792400*xr3^3*z^50 + 310625210857945331133772196\
2972728242743520926973898244305155466087454992888480*xr3^4*z^50 - 
       5668604272656254992162413158511543238487999048348941992251808578176710\
003793080*xr3^5*z^50 + 766196495094270649225501512769895475577259535579751315\
9136071182164714849138880*xr3^6*z^50 - 77665214596949003866167537139300429725\
26062457551913679861304469045985675114720*xr3^7*z^50 + 
       5903887714018247517038984262921857808247531959348296223953066116609937\
958839040*xr3^8*z^50 - 332416524245715690673935750498856253692907707838458600\
3091810652672524080705080*xr3^9*z^50 + 13475015516338059722844199483118940895\
09332369588249056281834230015019587533280*xr3^10*z^50 - 
       3724064397548978748883720875217786892935002931657091494571217456215552\
08450320*xr3^11*z^50 + 
       6289281540836662902569023398072194727237782181755691703516986859751290\
0524960*xr3^12*z^50 - 
       4901982801775199635924941650786515959225850254861475946965088633247046\
839240*xr3^13*z^50 + 
       1000473190965497038092518943147232352163942813744635995168329799172055\
9752640*z^51 - 13205116248536066162929536088279891394634442391384522207587972\
6503728255459400*xr3*z^51 + 8042959074032919751998946129849229866566991019926\
75116611888412826965961801440*xr3^2*z^51 - 2993240620453470870143985193645123\
573411754637089501158252088162021274048819600*xr3^3*z^51 + 
       7594005292469885536103894699465318874586416016340584899494258465250401\
538362400*xr3^4*z^51 - 138698092063791727264604873756231395609362672206802332\
42468957616601932290558520*xr3^5*z^51 + 1876190891724817007018872491390120255\
0251482862800079832015018684459903619293120*xr3^6*z^51 - 
       1903217395316558945643516890379354213734375262229886386800852679396578\
7719045600*xr3^7*z^51 + 14477963022455401878983942093475150894795497259601403\
932903059322005019230915840*xr3^8*z^51 - 815721735436618699209832973974396993\
1504030198483587866846982406137728450367800*xr3^9*z^51 + 
       3308729296452620540200727487806830093482175125202743839334001477759804\
225354080*xr3^10*z^51 - 91496405429371612963796087581855853785501882330725693\
5689807467860189914219920*xr3^11*z^51 + 1546054995935458508632862986228573652\
04736233730944773897821242128416309942560*xr3^12*z^51 - 
       1205631638820250121960494727315825083485649250200058765054250183146367\
4215240*xr3^13*z^51 + 
       2201776960277620507880068662126293638811942042025428642092887374153527\
4299176*z^52 - 29090049107446565453290093407760274870863439703920313851527194\
3684101975830368*xr3*z^52 + 1773513810357846415896752175479945978306283531521\
175105071826948073616638949328*xr3^2*z^52 - 660631724305200151152014093172070\
4644415025764476109105437956251314674606476256*xr3^3*z^52 + 
       1677531814641911252292943517621226078283748423358511850625164910583215\
0844783320*xr3^4*z^52 - 30664492853959279164096113472371963902511103069342532\
820711873530486711036865472*xr3^5*z^52 + 415136976667241905846005073902198431\
05409854137330861447218037182985792953921376*xr3^6*z^52 - 
       4214400628746040687014725618874615335149221574862156394426907146050207\
2802993856*xr3^7*z^52 + 32082784416282670746474887316810646453806735217719202\
986462733175728588936304472*xr3^8*z^52 - 180887313366167311189335596226842261\
27062093428220843422698316427207074480945120*xr3^9*z^52 + 
       7341980507665699087442323645012452837724540987109220260643852025441898\
187154896*xr3^10*z^52 - 20315449660002578134355867415971574267165676522323832\
47468321786847921341511008*xr3^11*z^52 + 343480650305464621163225646855703719\
034859573536238193364907121729270241685928*xr3^12*z^52 - 
       2679978919408347275921036726495126129107940708824842774470231305270240\
9180416*xr3^13*z^52 + 
       4382186646649366997368192869107539575817113163709188038485053516345368\
2675232*z^53 - 57958945123485480548148074247549727922663369539380167107952434\
6928693904215736*xr3*z^53 + 3537127005611307654054445894361351864201713451418\
571283956932664096754498632416*xr3^2*z^53 - 131885718977404855448868500693150\
95217130388946770451083525477146439298573075952*xr3^3*z^53 + 
       3352078212519507241923838587893543986256101041570865203074743239127503\
4909501440*xr3^4*z^53 - 61329223949413981373566803934537101294755960144673293\
111979820044875879550385224*xr3^5*z^53 + 830988735644730475405296938210403163\
00857398102802923741044366422900826593362112*xr3^6*z^53 - 
       8442979087210394781031679796511223158797083268764655812113710017682207\
1553916192*xr3^7*z^53 + 64323938647821107039866248698073691780021630015899296\
417504044257131941492448544*xr3^8*z^53 - 362939457175414445769078865933290214\
67626626798987533434346430994738549961060040*xr3^9*z^53 + 
       1474177899380910052588293054791728002042876135160651258122766486100913\
8332010592*xr3^10*z^53 - 4081868563324132139394832648796261632625733247714674\
004906247511706881613038576*xr3^11*z^53 + 69058359259089023577718170682229734\
7818362416424558961523109838476249452611776*xr3^12*z^53 - 
       5391534460789256983090098755457400655561170974269287373211928673809607\
3326392*xr3^13*z^53 + 
       7881845407946148597810350804746650100044888822072396087716213921990957\
5440288*z^54 - 10436708742147136215046659278423069254714146398171370732421853\
01793230113313144*xr3*z^54 + 637645870597167240106736297544828055407835776391\
2353219142132299189456096759904*xr3^2*z^54 - 23800881944030104006308612324340\
006632128098225115098324375814590079991040436208*xr3^3*z^54 + 
       6055599326115631364776600578429565979441880456310664496802679950196462\
9876175360*xr3^4*z^54 - 11090220666465539599096090267790159463651103512413578\
2824600090672266038261246216*xr3^5*z^54 + 15041122149182228845271156692699925\
4507873817316425489092507094544858158225165248*xr3^6*z^54 - 
       1529594911158130898583899816242346619525576690167304457181533130982596\
57908508448*xr3^7*z^54 + 1166360273978949964753607446279595606711359723814819\
94185994328933759611184994976*xr3^8*z^54 - 6586548350041214270619264782612486\
6997412345962920336553001230171275311667959560*xr3^9*z^54 + 
       2677453066771157186019144016619154329278618857149149099953645948678044\
2619125728*xr3^10*z^54 - 7419323429044089702952424543956740437707421936834893\
046686389322038809512376304*xr3^11*z^54 + 12561463482454552805303698052752358\
10080371607683390722046659494342418044305344*xr3^12*z^54 - 
       9813879871210064331831212556893645566795713105709561491499684406302479\
9790968*xr3^13*z^54 + 1278190026039571961710099054286698702023190342265300420\
99670594173658787498752*z^55 - 1694781647220687463802579138953541867654941767\
526404867639700593537820423753176*xr3*z^55 + 10367850230939989617653576841294\
950408936247596545813195975985778531527761706016*xr3^2*z^55 - 
       3874704622142071975731342549248774466509770136273980458526181577679316\
0851553712*xr3^3*z^55 + 98700081135646035928470675094341727958299944496202434\
030600604928119609615444640*xr3^4*z^55 - 180965080069223100566159551509784380\
580012343141134343537851328729474535505637544*xr3^5*z^55 + 
       2457023462473764486428300291786555692964688184010791946095387480934795\
75787604032*xr3^6*z^55 - 2501272638282727227208901293214005152448950483828203\
68964785934224093854247292832*xr3^7*z^55 + 1909214219122174185463185287645182\
66053936825661164975100432202781211403771828544*xr3^8*z^55 - 
       1079194302402660127556056660260853866693119199315465410077519481688189\
49182569640*xr3^9*z^55 + 4391031433768191153476009550938663745776106440286398\
5786557095680638145943436192*xr3^10*z^55 - 1217854963374600557029783182446242\
5840427178417118116158646511660849393651355056*xr3^11*z^55 + 
       2063679632060393164256873668372108463309261233588917685426976197042173\
190730016*xr3^12*z^55 - 16136085837686176622524730357727284573344677557753708\
1809833485213977166326232*xr3^13*z^55 + 1861640023263263895125114888254153094\
02875499093765766931329478082341377544108*z^56 - 2472374896805493421778396886\
716480817151931454898912890545689387059565974008364*xr3*z^56 + 
       1514816473839413925326963044000672525216884969940992621726179727956518\
8173370024*xr3^2*z^56 - 56696030860831939252881237043959206664318685633581449\
129796226016762034608604168*xr3^3*z^56 + 144626470363908786424511480946982278\
747252406279387382303520095280890456095653540*xr3^4*z^56 - 
       2655315241868088127602828075597152297598140967056890398219145604479767\
18259948356*xr3^5*z^56 + 3609920903795716224356203402928041706330561268904229\
03025852295095128338885873008*xr3^6*z^56 - 3679541177090411671058262334146087\
78824001852912793804446156214940177762145043248*xr3^7*z^56 + 
       2811964119602539949726615640948767759942941730845936470976298661505829\
27221282356*xr3^8*z^56 - 1591316008664791993530853980094055829134564255618157\
03068952766000154490515953140*xr3^9*z^56 + 6481941274886164108538895754451761\
6111610567587441244222234656916244863553881448*xr3^10*z^56 - 
       1799686172223215516959236621653563352900743574310550297634650317042812\
5489155144*xr3^11*z^56 + 3052725896471273784006574518047556352434443644501525\
825397598749695748255446524*xr3^12*z^56 - 23892984758900495711771907701870333\
8438141083718398574521144671724088672098588*xr3^13*z^56 + 
       2420697546381277072482949565585384512661263593318370140134513919450345\
61937088*z^57 - 3221373627085625650910850700101085118931544925581585109448893\
043242671654909104*xr3*z^57 + 19775583397853748871941149570805036788161030601\
006896648048293816580773276471744*xr3^2*z^57 - 741527700027138930916905255840\
92840842692396770654198932059122141044561928266848*xr3^3*z^57 + 
       1894929432213924513844808017857843325618842637585852524356776506870087\
74796378240*xr3^4*z^57 - 3484969289939594990593702835243374645722467155042420\
52942827030061774733037094736*xr3^5*z^57 + 4745555687710911331919412936869339\
81586481657444761332489222751021976388753470848*xr3^6*z^57 - 
       4844624969396163832544897270025246943024027321693224935679584831571011\
68459184448*xr3^7*z^57 + 3707878645194788591450170746314505827041103903704680\
73622374805072820637039705536*xr3^8*z^57 - 2101333416903150004535890210628284\
76660445182084054002068963510064063826085967440*xr3^9*z^57 + 
       8571193424751971230367195410272951942017419837992727606578103668565554\
4517677248*xr3^10*z^57 - 2382905026734021291037164322435547797267068129435442\
9601388959679660202618165344*xr3^11*z^57 + 4047144520670952481277146443654495\
408823226309204296384692719391810614234843904*xr3^12*z^57 - 
       3171469116143681338111732495043395885506907331760933201178388345468550\
61280688*xr3^13*z^57 + 278518286260837786075514079183965503027994061809048130\
111248068426966979253504*z^58 - 371644617894015674704485028757655859486831310\
5681164926898783341193413816869872*xr3*z^58 + 2287350484743060427067228535893\
6327343102025069902748468745620405716937367103552*xr3^2*z^58 - 
       8597939607619959755042409511662135475959537081693820231788075919530559\
4931266784*xr3^3*z^58 + 22022878476608069424772335495090469896183994958244653\
6680579575607035898238813760*xr3^4*z^58 - 40592671566480882968743550860626430\
2353252383521943380876264348813780038706209808*xr3^5*z^58 + 
       5539363977727539757585584019164289288809570083928496527137359035504239\
02464249984*xr3^6*z^58 - 5666518395428133329291209821215006556922670759630868\
21794195773907045113649807424*xr3^7*z^58 + 4345367917246439859794849999974097\
78253894658841058691485701296767586278122863488*xr3^8*z^58 - 
       2467202112682657956572135828193127058726147199167183181388302520310473\
93198156560*xr3^9*z^58 + 1008151123291578040023754656220606678327496249629086\
84309749392428476402111133504*xr3^10*z^58 - 280758813722057404815723304927835\
20402704297360543742936002439078493725614450912*xr3^11*z^58 + 
       4776251344278219500158148886572554594470320847700111601668554928684578\
835659072*xr3^12*z^58 - 37487096737266815299201260994464434318900647635469822\
3692825311812733737803504*xr3^13*z^58 + 2796555856203104588227957107249413788\
75987453659178060067230061514707560939392*z^59 - 3746041781669771502686654059\
403011588874799549865551260085757758772633239609456*xr3*z^59 + 
       2313991932719927333572572909182571153685516457620675757460472899717853\
6089470016*xr3^2*z^59 - 87281905374057260210674260549733375997783936286789438\
357215452218833180305689312*xr3^3*z^59 + 224298943640486753025059231143992085\
371697330502745605738252624283275172698278080*xr3^4*z^59 - 
       4147174970572132289584136882092446725008245219713135159412497612644713\
13181468304*xr3^5*z^59 + 5676093784963565083038141164840081278093320698183671\
36578943917959320426844376192*xr3^6*z^59 - 5822759769509164948867145874629332\
78073450905864994825788482443080918726161010752*xr3^7*z^59 + 
       4477176272702000169808242307797753094649018388563765137409304552026700\
33296450304*xr3^8*z^59 - 2548551453718571504957596148630064123630356520828709\
97749166609043445748495656080*xr3^9*z^59 + 1043938202132671909085589971455720\
11868575595386124048906973473698672890795925312*xr3^10*z^59 - 
       2914040797751334397827988478463019598730184730619900893955818125835858\
6071347936*xr3^11*z^59 + 4968416284335918330595251114867236526749403180699555\
069825571586278287647007936*xr3^12*z^59 - 39078630423872128861468265787647094\
5368538036871359537816686264610660248225392*xr3^13*z^59 + 
       2393919388924846923474579622584801095678108018515504748718676068937933\
77195216*z^60 - 3226230655892203420515703786147292050426382943529543738870765\
166281007933218848*xr3*z^60 + 20042671039470945453286281941519385695850411596\
989065211521232258902674513257248*xr3^2*z^60 - 760042934593162161509921566335\
18056353781653009169123024002578212122026094018176*xr3^3*z^60 + 
       1963015386072011519388884920804402963054722596587694851272721882513753\
00439121840*xr3^4*z^60 - 3646746142206111867415589106404702496409940851220297\
02567865446770728592381921312*xr3^5*z^60 + 5013534083393607764323031900842781\
46870212661249111942481533813463254623136002496*xr3^6*z^60 - 
       5164857380784272333258579534732992769711356622506031800702063694812655\
72013935616*xr3^7*z^60 + 3987225708150108941044896574978844538902530779618599\
95086425056878328717219448112*xr3^8*z^60 - 2278278220513280086884454699176476\
70045318018342354496133517957044881057701894240*xr3^9*z^60 + 
       9365934647372455089925485504066761791788963932141578075761780966394417\
2040516896*xr3^10*z^60 - 2623356034201123340033353460245476968009575942178767\
9118524356252830945001099648*xr3^11*z^60 + 4487377612309371495461828776495497\
167566258939409838698311558514959324973759568*xr3^12*z^60 - 
       3540460183840932883280343300065632150605584399339331845660537095494045\
73213536*xr3^13*z^60 + 166870006231529832703073434268867380248962473910630648\
041295713780660030753728*z^61 - 227411229892401279989963617796419089616809016\
4101563878481207713932874722804944*xr3*z^61 + 1427384727426265926727003093266\
0303151684275956042286878678422753515440729457984*xr3^2*z^61 - 
       5464575765815992154012299613641862309976316603861462139319748159512746\
5535142048*xr3^3*z^61 + 14238862970896253913702215924103296676951355078200791\
7902920999905200818463942400*xr3^4*z^61 - 26669948318521855046274260836389379\
9453088894361005855748505621349127906020299056*xr3^5*z^61 + 
       3694745244922167530359759477338208342328293277251453259729791293746390\
68635919488*xr3^6*z^61 - 3833585367958344519929639534710355596449981093154588\
08132358325645400699616920768*xr3^7*z^61 + 2979386533562155452815164465990547\
70357470411518398684067088802864711786526274496*xr3^8*z^61 - 
       1713140512163802668923207304410233130839924655557162421626066284864083\
56449713200*xr3^9*z^61 + 7084421551877095355448406134973543219669530010701721\
6245560213043660898078129728*xr3^10*z^61 - 1995392978007801404309106688155889\
5990964170548724500900588793548259480464374944*xr3^11*z^61 + 
       3431192589649729994039459509050020019617999752041679608281281434408082\
700083584*xr3^12*z^61 - 27206201171449237187018732772881193908493233094214910\
7812086751659972355306448*xr3^13*z^61 + 
       8394803372447493422262296122566130457966690055747693730593815234447437\
8480960*z^62 - 11762659938555329863451981939844506418846199215566323128876447\
36619427343760080*xr3*z^62 + 756748521215657876450174709499136416345307400126\
4540693105091548892672219453760*xr3^2*z^62 - 29617935543960922041675745433641\
054301392892991846338428830637137324450468604320*xr3^3*z^62 + 
       7872334427259782225480823817464872072625198426974617020126412664246353\
1877686400*xr3^4*z^62 - 15012751147587065522273132493307703099437533182102781\
1527658842989126274779822640*xr3^5*z^62 + 21140968452161251644774965021710985\
1795985835204821241584521601356437711160174720*xr3^6*z^62 - 
       2226551405584415392465791327619603892776902893258750650447265102795809\
38532966080*xr3^7*z^62 + 1754298694902158152720146967895308411969251414472265\
50752727087592669840044906560*xr3^8*z^62 - 1021516053016619127389717767605432\
12326586805153544467801248184008346504877233200*xr3^9*z^62 + 
       4273788923991440708622722772888928098189165057689224243679637516250236\
3461244480*xr3^10*z^62 - 1216804810472711712844218569312053262838386627408890\
7387967814364239269516366240*xr3^11*z^62 + 2113432891961125126306528362248348\
104814865113540688727330162818648403826296320*xr3^12*z^62 - 
       1691466836650605210853475523173981035884120261096888297307497587221314\
49490640*xr3^13*z^62 + 
       1489038523733738476942715154148784273491053209697853702988852112807048\
9075456*z^63 - 25378826176829013461987973343797966421905534161117131433181267\
7806433850494608*xr3*z^63 + 1884147605481666666506317287943325615779593342656\
293258563453422044412107386048*xr3^2*z^63 - 823425663257724559274720552999314\
3874577823798073706818360170737842227032849696*xr3^3*z^63 + 
       2390124057787605192324638108886531408753194659015347911953261127771080\
9037472960*xr3^4*z^63 - 48992707882059507771684467374286558862078542749090526\
903540916378422056210211952*xr3^5*z^63 + 732874906070636425283065713614587875\
84851567464489659523345586640302503412232576*xr3^6*z^63 - 
       8125467017806329379614671295899599023574815550670174685736214183273183\
4783385536*xr3^7*z^63 + 66918902099962002236118857035884062179251488774269655\
846742053168338679262375552*xr3^8*z^63 - 404996429814261291487711390429889256\
90972370818477743923540769075095344513794160*xr3^9*z^63 + 
       1752942450980676405617409594135677459196144198956678971714316470349738\
3751631296*xr3^10*z^63 - 5143521431063059530352418250320564587917385115283947\
748672873622760791608315168*xr3^11*z^63 + 91774223173441045900397605114654068\
4228805528147167569653558730916093859364288*xr3^12*z^63 - 
       7525065020434927980380302817312967082642089214118000620163213927926392\
0487056*xr3^13*z^63 - 
       2541053166951369497128446087652318388367920268335499889393733109760806\
1315941*z^64 + 29343601673063055543226080068675796888909646774280817375068637\
9154616103718923*xr3*z^64 - 1539142494598692343387667908533615217701170538695\
773259614680179555879992342878*xr3^2*z^64 + 483119902570946802183202543107389\
5120092501966060932043671506608260475235051146*xr3^3*z^64 - 
       1004654645063905328252175948160939832073199037776722887199094061254330\
6923984015*xr3^4*z^64 + 14425999479825000901936037411601505374087353678472870\
640778308078085512360206297*xr3^5*z^64 - 143560363888157204918694519904255668\
23644462868759902857295584394893537061255476*xr3^6*z^64 + 
       9475801131678911731527354818516123059289603320752575364960350401501393\
825003356*xr3^7*z^64 - 344545368080800176166455669543682753802568654768912594\
6114660865430365504009587*xr3^8*z^64 - 12065608920244378823328078764012864685\
4643277958283017706040587629084891075635*xr3^9*z^64 + 86246002373246918368424\
7643784299546758890339748427656119485792278537940010994*xr3^10*z^64 - 
       4573473380479104789734622427862659341481227457531966625209297560885954\
05769222*xr3^11*z^64 + 113259408963289677663320311803578766835812738479937010\
739222703385243106570247*xr3^12*z^64 - 
       1156211285843423045378285015783417096350295195068527588278623542740073\
0808209*xr3^13*z^64 - 
       3680024250612014210076375118726853685883880657079067455320650723938393\
7654440*z^65 + 45914447335016791806452556668314633711104095072226676139064168\
3319139210452770*xr3*z^65 - 2639286667624963951487702044350070258873555424937\
361337813123107827179688852840*xr3^2*z^65 + 925348631749812133996847731131890\
8396658406152338365301339665868818177483451620*xr3^3*z^65 - 
       2207370716318701835904986914719464745940631695618226328310547979016558\
8583731600*xr3^4*z^65 + 37824178135478413552202317358685803848140541251653806\
072894950287888309580388830*xr3^5*z^65 - 478869317454458787400886366415692888\
89256482319457277937901402339750424056401040*xr3^6*z^65 + 
       4534097266550986992994744765154671773596742830084545161846280600948683\
7816517880*xr3^7*z^65 - 32095764718672212029028814973874423765047447693752634\
165018510980738133163404040*xr3^8*z^65 + 167696105045695364428233058389077635\
39173218329150686557519292625673063511652350*xr3^9*z^65 - 
       6283183652171375074116139786191496515002970633875503429174713468062201\
721125640*xr3^10*z^65 + 15977479751953584373198106408535214000890341176052045\
45124081134360069806354020*xr3^11*z^65 - 246978167604951966458725032522952613\
244000930204918053334261441619838165807040*xr3^12*z^65 + 
       1751228561105264200476700889428678054994366266496802416926002585715190\
8159170*xr3^13*z^65 - 
       2997558831153115601157732213294081098211761525617810645578165350748267\
9337296*z^66 + 38129213777332967477936795267472273919470815353189518274768853\
6862993128554698*xr3*z^66 - 2237400365617774971795519923219011285833610123381\
795312718369428497195257337528*xr3^2*z^66 + 801914088379241424870832324647188\
4433892317323411810517122820805820188399919156*xr3^3*z^66 - 
       1958611338899596161450637981317271645636777679256332756133432956313448\
0696910760*xr3^4*z^66 + 34423715016258471713128575164973507188307230261183531\
609271889113011003819675382*xr3^5*z^66 - 447896871013256906326814669738884459\
73547714195711085779287228925359732504553456*xr3^6*z^66 + 
       4368087148873929104021908778123920644426953563419793824683280671740567\
0986641496*xr3^7*z^66 - 31928878461392353805726731531549251257939809718499903\
073707798477894906813202272*xr3^8*z^66 + 172760769000750550742666215911134561\
79198030218941979277240789752657795389191510*xr3^9*z^66 - 
       6725518230768428547881725223565252745408947840968941214975869420628563\
380693336*xr3^10*z^66 + 17837913847246949833106157631848973429819532997026927\
00710438150953865533731508*xr3^11*z^66 - 288890044101255444958748987509493649\
083631472346080885443064615463669969068968*xr3^12*z^66 + 
       2157536914973943914955827537943785131983286775746439999600900777451404\
3389866*xr3^13*z^66 - 
       1766507772119906208115362602395062129473708120693106951136936546586464\
1453808*z^67 + 22667745340679694568671773691550138643863278481416525534382646\
3626874184016554*xr3*z^67 - 1342250927290824436497488601582110614785284780042\
205246495956316030451286976984*xr3^2*z^67 + 485626044520939832524828590568995\
2084123627716802488947985470649229847220901268*xr3^3*z^67 - 
       1197731262900427444889048381886987331522947313884917929464792146761483\
0160829480*xr3^4*z^67 + 21265112220412833883374713225578529105004313276452302\
866072501466450679826009206*xr3^5*z^67 - 279613602669101163451841838659883726\
25093156037144077686646460568064923630336048*xr3^6*z^67 + 
       2756918186925497346503008461401030335211895021645628845491774661147372\
0691309848*xr3^7*z^67 - 20382710554404990836259671200285056768508510819271455\
466737756379017963176615936*xr3^8*z^67 + 111602735469858900263953186491288489\
59426389758240025615263449637748850883480630*xr3^9*z^67 - 
       4398718137272856027899773911912550699172538430595375990853595186842432\
463840248*xr3^10*z^67 + 11818138168128567851017805069463222630238139087628103\
68587938128281702117290644*xr3^11*z^67 - 193995769549868803857830074358651802\
754030412687825020587384395831278311583464*xr3^12*z^67 + 
       1469401007138052983368446075110929670200303826896826730951072205606874\
8627818*xr3^13*z^67 - 
       7865574666853152172207007581986636628023714970214894269965794741636320\
670442*z^68 + 101433246820013659488809368584030146043021288445910116273565055\
433098617282256*xr3*z^68 - 60368367081965288646496032797278264430819235895377\
0661658980997067265757790036*xr3^2*z^68 + 21954804362903863906515914945687194\
76071893351785714586425234745753605324914152*xr3^3*z^68 - 
       5443630881367820356665108978561525959190507882044964462163172767627116\
417513270*xr3^4*z^68 + 971740140481896729605259897589237256930209272136074431\
4096131258932787319980664*xr3^5*z^68 - 12848345846801929060860734604014917742\
866347337080719419861491021487225065422232*xr3^6*z^68 + 
       1274014599190520836624635120532587803683278757975100363368239097425477\
5338310352*xr3^7*z^68 - 94739516978160919254404781672893892692552247541993465\
97754097528876268932297974*xr3^8*z^68 + 5218214423985058332524704226979793345\
311262517692675470292662603160883648027520*xr3^9*z^68 - 
       2069247168067867067331118804601058605566291593929152666072546749989282\
638053972*xr3^10*z^68 + 55942003293416931552315228023155010734653879791972839\
0151060752683979048187976*xr3^11*z^68 - 
       9241657364236815286552288449736352527835880135202424662582970495066863\
9089066*xr3^12*z^68 + 
       7045876428779241312923222936680702185350185574416437485039174520334474\
134072*xr3^13*z^68 - 
       2617483663917914655467251829198050662156255628986305242879462164121944\
895080*z^69 + 
       3386188653196873678279903787668111199221332926420627159957867848246066\
7228070*xr3*z^69 - 2021788548351112401600869343614663357461180065308814806810\
45044942451512091160*xr3^2*z^69 + 7376832195119614604148777657774839292632064\
59757265793188876303661652102298860*xr3^3*z^69 - 1835109396520309508900699542\
887429241440783901774347997679779383575844048168000*xr3^4*z^69 + 
       3286818380575705941951969950862772520281738513210886003785435159319664\
127178010*xr3^5*z^69 - 436058518175926919534225347639649394732434277540243398\
1816871358691771573830640*xr3^6*z^69 + 43387445719546317687107033157382127692\
95749694412793915576628420567963526518120*xr3^7*z^69 - 
       3237677006513450578878589929684132991461249623577146447872101894433055\
719326120*xr3^8*z^69 + 178960812053336722243943626457849101428078593469301617\
3921532556628909779048250*xr3^9*z^69 - 71220250184532976398173808150613448921\
0700664447420894526589951958861776082680*xr3^10*z^69 + 
       1932440562753574689882852146421569842686854599313934410867881082408203\
99283820*xr3^11*z^69 - 
       3204183460279275503439643576765385923641142951115326226134362580100982\
9174960*xr3^12*z^69 + 
       2452024357188357665160102956710585699383265602808770921771494665645802\
013510*xr3^13*z^69 - 
       6199259713680693395163300153972475680953242183846011004771699656286857\
13320*z^70 + 
       8037312169660887875485526959553765851993289673362849769422193531448856\
614710*xr3*z^70 - 
       4809351678530967298101254834219021962446355678512769670739102599483459\
6310840*xr3^2*z^70 + 17586490925205563411076363683715667411280473265245249373\
5907123037360136857900*xr3^3*z^70 - 43846727712575008200458617964390113803291\
8615337338780884270852151936741695200*xr3^4*z^70 + 78709004853390898651616332\
0421589668658545318968127747012268369530867396701290*xr3^5*z^70 - 
       1046585254342569160296214609273210525473995641358386728097766080853685\
867747120*xr3^6*z^70 + 104371703399387173163499737727863563306681032501226227\
0366474809602236196504680*xr3^7*z^70 - 78063655274933977202842454843379616074\
2378357189347717116863009215105636405800*xr3^8*z^70 + 43249181806596377229371\
6946321870112184615872949579493944080703711416593273450*xr3^9*z^70 - 
       1725186521785753006726768661768192996377551969153072930494006399106688\
53741720*xr3^10*z^70 + 
       4692015391538799761960549888986412727606956373444041854459005139196882\
1711660*xr3^11*z^70 - 
       7798293807269435487050757626672524818061179977852478291814587593828050\
677840*xr3^12*z^70 + 
       5981970293324827587495328033171347468287687915200218752401148803904306\
28150*xr3^13*z^70 - 
       9376583187151310350673996959737797926700644814350990695723496563139331\
1360*z^71 + 
       1217563112128915213305776526849879359549722541514807257124288305176613\
978190*xr3*z^71 - 
       7297022459568960486143600693603069931770167542983914342827132342870689\
452200*xr3^2*z^71 + 
       2672510957000290887232598816239183358955399940188961219066462780049954\
8462620*xr3^3*z^71 - 
       6673617530396573990531360112059769357321012786542884614407442585951642\
2334600*xr3^4*z^71 + 11998723802926357373366201730338844571056346300704059126\
0677107992011152322770*xr3^5*z^71 - 15979914734851842085034607011960139065246\
4927808412345949360332582523659257680*xr3^6*z^71 + 15961531065801874338914278\
3834684853690845238274103903551151187842365782085000*xr3^7*z^71 - 
       1195736054756392994459546231623262375469191615548465958647065323266559\
28684240*xr3^8*z^71 + 
       6635318219875807852780675469368824156983577466895292448113870765085417\
8224850*xr3^9*z^71 - 
       2651063343108661850092215416332254046766436161186309605942062560364869\
1761160*xr3^10*z^71 + 
       7221816540728183342924074486137213902016658188039551543559754949169739\
699740*xr3^11*z^71 - 
       1202243387920608758205502669773501279414748413655770390606859576830124\
213800*xr3^12*z^71 + 
       9237312967075797122489689168134360834564516379268837363746871759989424\
1870*xr3^13*z^71 - 
       6836603097094795275757198376945057335794855584107224596213009479921396\
545*z^72 + 
       8887584026223233858484357890028574536533312259339391975076912323897815\
5085*xr3*z^72 - 
       5332550415733940315090614734017144721919987355603635185046147394338689\
30510*xr3^2*z^72 + 
       1955268485769111448866558735806286398037328697054666234516920711257519\
411870*xr3^3*z^72 - 
       4888171214422778622166396839515715995093321742636665586292301778143798\
529675*xr3^4*z^72 + 
       8798708185961001519899514311128288791167979136745998055326143200658837\
353415*xr3^5*z^72 - 
       1173161091461466869319935241483771838822397218232799740710152426754511\
6471220*xr3^6*z^72 + 
       1173161091461466869319935241483771838822397218232799740710152426754511\
6471220*xr3^7*z^72 - 
       8798708185961001519899514311128288791167979136745998055326143200658837\
353415*xr3^8*z^72 + 
       4888171214422778622166396839515715995093321742636665586292301778143798\
529675*xr3^9*z^72 - 
       1955268485769111448866558735806286398037328697054666234516920711257519\
411870*xr3^10*z^72 + 
       5332550415733940315090614734017144721919987355603635185046147394338689\
30510*xr3^11*z^72 - 
       8887584026223233858484357890028574536533312259339391975076912323897815\
5085*xr3^12*z^72 + 
       6836603097094795275757198376945057335794855584107224596213009479921396\
545*xr3^13*z^72))/(Sqrt[3]*(1 + 3*z)^29*(1 + 9*z)^2*(1 + 18*z + 49*z^2)^13) + 
   Cf*(-1/14977116385006583808000*(Nh*Pi*(-1 + xr3)^2*
        (-5820646402135516895349 + 2622418234792757157667*xr3 + 
         17788063263200523410658*xr3^2 - 91367387297688963863686*xr3^3 + 
         253102067810357115446625*xr3^4 - 479553580434865425756927*xr3^5 + 
         661386763579500601005516*xr3^6 - 679029203520108808848516*xr3^7 + 
         520896430141526583592797*xr3^8 - 295358539446546491923275*xr3^9 + 
         120417517349500418357426*xr3^10 - 33441771768718369550358*xr3^11 + 
         5671581656887510736983*xr3^12 - 443696472724793157561*xr3^13 - 
         692758360299942972666126*z + 468797083864866520434468*xr3*z + 
         1251939994334939486110932*xr3^2*z - 8034561170776415861123904*xr3^3*
          z + 23368397384542437747893790*xr3^4*z - 45150372200374719436745388*
          xr3^5*z + 62893468685761303907680344*xr3^6*z - 
         64950899093339044608821664*xr3^7*z + 50015959948465118092617678*
          xr3^8*z - 28436486697876505026274740*xr3^9*z + 
         11616890065524607857190164*xr3^10*z - 3231275366716847565969312*
          xr3^11*z + 548713319268708737018082*xr3^12*z - 
         42972806514658122144324*xr3^13*z - 39593189949437208490085475*z^2 + 
         33770370401502128559657315*xr3*z^2 + 38413669458389518317074310*
          xr3^2*z^2 - 363734964767609890311382830*xr3^3*z^2 + 
         1126514520387013532760547695*xr3^4*z^2 - 
         2229861938047884035321850855*xr3^5*z^2 + 
         3144112932947216415412761540*xr3^6*z^2 - 
         3269913610988289229004726100*xr3^7*z^2 + 
         2529361028920644892082928555*xr3^8*z^2 - 
         1442488081620933934566461595*xr3^9*z^2 + 590592760285125755094329430*
          xr3^10*z^2 - 164549094406643896253577630*xr3^11*z^2 + 
         27978831431366895409892265*xr3^12*z^2 - 2193449371778481431954625*
          xr3^13*z^2 - 1457323390556674533547618572*z^3 + 
         1525761291801666930212148336*xr3*z^3 + 167676360870002075769714984*
          xr3^2*z^3 - 10009640316553334336234544048*xr3^3*z^3 + 
         34429668154858944091251063180*xr3^4*z^3 - 
         70724692336692616574659670016*xr3^5*z^3 + 
         101553596090844971460859150128*xr3^6*z^3 - 
         106732006375831101065828387808*xr3^7*z^3 + 
         83115893168858353692423338316*xr3^8*z^3 - 
         47619693013815566197497496080*xr3^9*z^3 + 
         19561964911613155401837122088*xr3^10*z^3 - 
         5464062751098032871804926064*xr3^11*z^3 + 
         930907178549260271300531124*xr3^12*z^3 - 73095857152822449039401568*
          xr3^13*z^3 - 38954310899976481909457452221*z^4 + 
         49855214718078895659327384303*xr3*z^4 - 
         34477570279493131767676137918*xr3^2*z^4 - 
         163126751600496203278552252494*xr3^3*z^4 + 
         706405295085694048635252633945*xr3^4*z^4 - 
         1551080989459399509824249121003*xr3^5*z^4 + 
         2296981316149215856274743323084*xr3^6*z^4 - 
         2456480179293627851783694379764*xr3^7*z^4 + 
         1934138886523425141533392557573*xr3^8*z^4 - 
         1116517134277695925495154457495*xr3^9*z^4 + 
         461174205980460258218313032274*xr3^10*z^4 - 
         129349705480975618898348576862*xr3^11*z^4 + 
         22108792833705213481792215807*xr3^12*z^4 - 
         1740552305878609853858753229*xr3^13*z^4 - 
         807785998645490536727404002978*z^5 + 1259875604467393998736945226004*
          xr3*z^5 - 1675736294693204813574481310484*xr3^2*z^5 - 
         807414113208868511603347701072*xr3^3*z^5 + 
         9416729191763296815223145422770*xr3^4*z^5 - 
         23954959119526232897777536286604*xr3^5*z^5 + 
         37642781523276368929433620061352*xr3^6*z^5 - 
         41547630973996880190951336562752*xr3^7*z^5 + 
         33353604126007240897898224117794*xr3^8*z^5 - 
         19506629934977580768432892534020*xr3^9*z^5 + 
         8132741835220458849090601497132*xr3^10*z^5 - 
         2297107684539061445222948246256*xr3^11*z^5 + 
         394776339254893782038152751886*xr3^12*z^5 - 
         31215605316211223727444128772*xr3^13*z^5 - 
         13555747272174344553722011522947*z^6 + 
         25631148564523605792724272168111*xr3*z^6 - 
         47128484086706845575236333646666*xr3^2*z^6 + 
         37472320427051228891365736892522*xr3^3*z^6 + 
         55178477519954349068061395219775*xr3^4*z^6 - 
         242437556762370932490102922898931*xr3^5*z^6 + 
         439808580330741878942264524929828*xr3^6*z^6 - 
         518746704321272926048405741278468*xr3^7*z^6 + 
         432572145954335265726301338466731*xr3^8*z^6 - 
         259260685365618728820625008759975*xr3^9*z^6 + 
         109950709614346948342315222183878*xr3^10*z^6 - 
         31447483375949929626873740548614*xr3^11*z^6 + 
         5456607766135602294525355868409*xr3^12*z^6 - 
         434738785872633946788004897653*xr3^13*z^6 - 
         189656593650908720082738976778568*z^7 + 
         431733924304188196673665954358784*xr3*z^7 - 
         969825973112789165696337359846544*xr3^2*z^7 + 
         1360502692432605665276054520436128*xr3^3*z^7 - 
         902117320370378083679207599239480*xr3^4*z^7 - 
         823589113181221765947303973452384*xr3^5*z^7 + 
         3102203288297128761491345603875872*xr3^6*z^7 - 
         4452955937115783318073417174034112*xr3^7*z^7 + 
         4075060644477826682147447963663304*xr3^8*z^7 - 
         2578400035788710736789314888617920*xr3^9*z^7 + 
         1132915000809801100287003348842352*xr3^10*z^7 - 
         332201081620930996685268323103456*xr3^11*z^7 + 
         58713328415668504099573642825656*xr3^12*z^7 - 
         4744089818564496737352839665632*xr3^13*z^7 - 
         2262479094825748623613048467443499*z^8 + 
         6150578813738663752328271597113877*xr3*z^8 - 
         15858717789101944333359844220608962*xr3^2*z^8 + 
         27870031544251300466572467021752694*xr3^3*z^8 - 
         33979115988965383891438270553787105*xr3^4*z^8 + 
         25476398694680653196990179701392583*xr3^5*z^8 - 
         4473124996768671675448678250827404*xr3^6*z^8 - 
         15413166637277502592606175077203036*xr3^7*z^8 + 
         22311533295157473701850767779256067*xr3^8*z^8 - 
         16935839514181744703438520526862445*xr3^9*z^8 + 
         8216241908458865876331323556835566*xr3^10*z^8 - 
         2563991126545276262862404711349498*xr3^11*z^8 + 
         472860463833051936355112218157673*xr3^12*z^8 - 
         39388774028286112576129669754511*xr3^13*z^8 - 
         23426563130701087970956112260863498*z^9 + 
         75374472238905930890464171898596764*xr3*z^9 - 
         215290147597670121462243890892446724*xr3^2*z^9 + 
         429086521039271656257285328243831968*xr3^3*z^9 - 
         632637848154763879344058858119122310*xr3^4*z^9 + 
         689039585726273848594580093605823436*xr3^5*z^9 - 
         542580095319912665888729928083645688*xr3^6*z^9 + 
         287996799674342640389613226473326688*xr3^7*z^9 - 
         78754220306758461275561087315534646*xr3^8*z^9 - 
         13701099568769343527497954827620940*xr3^9*z^9 + 
         23473196693533711149036217582484412*xr3^10*z^9 - 
         10358485254120354844363889849525376*xr3^11*z^9 + 
         2270094160210289973507654803758086*xr3^12*z^9 - 
         209366687854330309094156759222172*xr3^13*z^9 - 
         213654380000011233252277153001253165*z^10 + 
         805807835258544372285135463615027605*xr3*z^10 - 
         2496153237186433383893352693709798470*xr3^2*z^10 + 
         5410168078724673372756089514031260510*xr3^3*z^10 - 
         8791123644249453539984675022502283775*xr3^4*z^10 + 
         10877267730516784009967017822868522415*xr3^5*z^10 - 
         10311266763118205273537342059826399940*xr3^6*z^10 + 
         7458416626109445226177947803139416820*xr3^7*z^10 - 
         4057704261982964652076806482089816155*xr3^8*z^10 + 
         1616092567122869405772547715373888675*xr3^9*z^10 - 
         449399624273128704361924952395046550*xr3^10*z^10 + 
         80187177257737789292770239475093710*xr3^11*z^10 - 
         7732737888215654658245452142110425*xr3^12*z^10 + 
         254372385929510830718338748138745*xr3^13*z^10 - 
         1737733841196301073538113489894903580*z^11 + 
         7605266812116809172150290549920537680*xr3*z^11 - 
         25227728212480562845104897458021475960*xr3^2*z^11 + 
         58267898543689236645752821792176202320*xr3^3*z^11 - 
         100853300988974676067386956794404713700*xr3^4*z^11 + 
         133680465125169366742359344535094040160*xr3^5*z^11 - 
         137163268471309437212650190124041769360*xr3^6*z^11 + 
         109054403812460874562929089705601810720*xr3^7*z^11 - 
         66681738770802974543733155451667672740*xr3^8*z^11 + 
         30825860479686047382937424412468973200*xr3^9*z^11 - 
         10444651468909800122113552997985673080*xr3^10*z^11 + 
         2455194912236167726709061004918849680*xr3^11*z^11 - 
         359506274428554943382287144530679260*xr3^12*z^11 + 
         24924095586557098270717020671113920*xr3^13*z^11 - 
         12733134818541571438440060917578155867*z^12 + 
         63939561751880522811599768500943999601*xr3*z^12 - 
         225207535290811499197598553559631569266*xr3^2*z^12 + 
         547888558338777063501791718725199657582*xr3^3*z^12 - 
         993655472345989705382838864057565947585*xr3^4*z^12 + 
         1378440224078685046204623201849244661739*xr3^5*z^12 - 
         1481351250741478168603571908067931738732*xr3^6*z^12 + 
         1235994821900882456077793863229132080692*xr3^7*z^12 - 
         795320744968712941031137799912543290989*xr3^8*z^12 + 
         388149652810333431193536020067970834935*xr3^9*z^12 - 
         139293884927820758328030205443565582722*xr3^10*z^12 + 
         34771829615396685884348640383582782206*xr3^11*z^12 - 
         5413263941820457893518382924488662551*xr3^12*z^12 + 
         398043669235727152048303842850770957*xr3^13*z^12 - 
         84476441853558995971128953725145584998*z^13 + 
         478586947683322903734855762052469376204*xr3*z^13 - 
         1769543035601040928076162844027764242044*xr3^2*z^13 + 
         4470336551372294979487828755089953203888*xr3^3*z^13 - 
         8349600267158067747720458182263907314090*xr3^4*z^13 + 
         11872209616980228308006012489531052381516*xr3^5*z^13 - 
         13034927143577237879591984061598108654728*xr3^6*z^13 + 
         11084635049898816022610646006441961379328*xr3^7*z^13 - 
         7254670023327132940309579559175792515226*xr3^8*z^13 + 
         3593980216745389289633112868815293776740*xr3^9*z^13 - 
         1306293595140644829764827014041448014268*xr3^10*z^13 + 
         329353537146365756848086179085566364624*xr3^11*z^13 - 
         51597166871022941515345427761759421334*xr3^12*z^13 + 
         3797755144892762216453496206913104388*xr3^13*z^13 - 
         500543914184263386339905307323955777813*z^14 + 
         3077827883532266130913094907725506982769*xr3*z^14 - 
         11532974089302949939131385395438265698534*xr3^2*z^14 + 
         28967184210184894346660175541603184861238*xr3^3*z^14 - 
         52917801471939618460663346105916375423015*xr3^4*z^14 + 
         72566459934006938681807122867644787610931*xr3^5*z^14 - 
         75781264225334520321716797533649136552388*xr3^6*z^14 + 
         60377707043267403465234956043954671998788*xr3^7*z^14 - 
         36369830453531750625589655813848684587411*xr3^8*z^14 + 
         16212404844821105166710489889363929311815*xr3^9*z^14 - 
         5141319349288083322184740963409343920118*xr3^10*z^14 + 
         1080710770814134482771037524867977510694*xr3^11*z^14 - 
         130972442788073087711334357495840387729*xr3^12*z^14 + 
         6443948353073098314395058140792710773*xr3^13*z^14 - 
         2428346629322827640492825029105658438496*z^15 + 
         14117688261749022757347649061124619077888*xr3*z^15 - 
         44315566598978839995380085761871766504128*xr3^2*z^15 + 
         79306283383311476436313070565454960192896*xr3^3*z^15 - 
         66578188963047461392739559617310612446880*xr3^4*z^15 - 
         47375231010651056587443508199857784485248*xr3^5*z^15 + 
         234511074658980986249408533466093327677824*xr3^6*z^15 - 
         376343274367935491544521911980678966453504*xr3^7*z^15 + 
         376244762416756832679450504356058780686688*xr3^8*z^15 - 
         257879911479393833683276604122821712043520*xr3^9*z^15 + 
         122388205444446621349864051629021294951744*xr3^10*z^15 - 
         38781029879035227398920226149022292957312*xr3^11*z^15 + 
         7430052427746327136491929551808713782432*xr3^12*z^15 - 
         654597763515205298259997853568282240384*xr3^13*z^15 - 
         5328253247684635115633848245251727747762*z^16 - 
         14893218538886145422088046897415772844194*xr3*z^16 + 
         319935231566187081753156545516995694368404*xr3^2*z^16 - 
         1709822731286409409400879406562200161136828*xr3^3*z^16 + 
         5251950756832170131208046556706175428646890*xr3^4*z^16 - 
         10891184070034968145036246313324670191199606*xr3^5*z^16 + 
         16229162678414896073198565611175708432020088*xr3^6*z^16 - 
         17853965396717920180704924690199210589170728*xr3^7*z^16 + 
         14609511798037248851215582663083987796387266*xr3^8*z^16 - 
         8820402408809017993102115974304926348766190*xr3^9*z^16 + 
         3829982427458700371270807123620012236530868*xr3^10*z^16 - 
         1135063828909454675347751407544994011786844*xr3^11*z^16 + 
         206164199255687923421940930785605253775174*xr3^12*z^16 - 
         17365517581572247513894400572282179236538*xr3^13*z^16 + 
         82444510357841409870806440776870113643156*z^17 - 
         1484733397007794128153532020882617187131928*xr3*z^17 + 
         10337553801184953902867138296228938491635848*xr3^2*z^17 - 
         41894737739630671764344985519963419888487936*xr3^3*z^17 + 
         113357605551135780571951641206501959133779980*xr3^4*z^17 - 
         218672074553047798752557609650508878741177272*xr3^5*z^17 + 
         311011541816702801269398394356676953908092656*xr3^6*z^17 - 
         331149528320994292332077365886139739190089536*xr3^7*z^17 + 
         264419675507097347947372983847599253888723692*xr3^8*z^17 - 
         156574013051590368557322615461329024403155080*xr3^9*z^17 + 
         66894694989862022417048178905897425628324616*xr3^10*z^17 - 
         19544920690086590167345807339316388083464128*xr3^11*z^17 + 
         3503520172837916355970196754853591885670388*xr3^12*z^17 - 
         291323088456303177712576570036810637964456*xr3^13*z^17 + 
         1663159355639191010859370009043536772396802*z^18 - 
         23923672252057889348152622247840736132712226*xr3*z^18 + 
         153929242247406774102618654451536305593035516*xr3^2*z^18 - 
         598837233859789202595375311755352957943854412*xr3^3*z^18 + 
         1581261107619960914280887121772453858665781110*xr3^4*z^18 - 
         3001402234522725288136165692585606733324560774*xr3^5*z^18 + 
         4219603096978705055806465972655716639922842152*xr3^6*z^18 - 
         4453016958933332302420124830178297212481725512*xr3^7*z^18 + 
         3529935927656964048380909928895174443638872014*xr3^8*z^18 - 
         2077087701457854893617581594512736412786103310*xr3^9*z^18 + 
         882285759850584988752585706766838055858866972*xr3^10*z^18 - 
         256330483024510062692935127778657503436994476*xr3^11*z^18 + 
         45682206792683440816572388050783180738337146*xr3^12*z^18 - 
         3774596400900211577993609077637202553621002*xr3^13*z^18 + 
         19668821969410775131918386500700270411190824*z^19 - 
         271009899680600472843494413368334518338577312*xr3*z^19 + 
         1710122842513957100901612153402031416601386192*xr3^2*z^19 - 
         6578996606007247272353813934660787439874978144*xr3^3*z^19 + 
         17248921803151024382098760021002082248052450520*xr3^4*z^19 - 
         32578608182740779686611453639752991161299522688*xr3^5*z^19 + 
         45631640095607211022691757966580773556548073824*xr3^6*z^19 - 
         48011206296583702660022784075024066965781956544*xr3^7*z^19 + 
         37958932253916446482181601802910245045162810968*xr3^8*z^19 - 
         22280595492432512133512574900529156563035797920*xr3^9*z^19 + 
         9440468592668490300026945501263063186623366864*xr3^10*z^19 - 
         2735352575875703588255491054946497199817062112*xr3^11*z^19 + 
         485993670138552600862920145348448906589130152*xr3^12*z^19 - 
         40010588519322206962904576368635270769794624*xr3^13*z^19 + 
         180826286932901075876245401028836973341197598*z^20 - 
         2461966349983249979972393188612291287801995274*xr3*z^20 + 
         15445934489937817445124100696644601310202225684*xr3^2*z^20 - 
         59226234697388083590679343045148139962453360588*xr3^3*z^20 + 
         154967517536797416546931741440831312995174349690*xr3^4*z^20 - 
         292306865988700834542255645550200434809264203726*xr3^5*z^20 + 
         409041442490754893081143306209740384094590310648*xr3^6*z^20 - 
         430052424752249002587421030795895768046654638088*xr3^7*z^20 + 
         339777359136251953580606921795862611977732548786*xr3^8*z^20 - 
         199290403496872199055261281853016749244958073990*xr3^9*z^20 + 
         84365991608428065433468898610431665008293288628*xr3^10*z^20 - 
         24417043349195608865283651143930799837439113324*xr3^11*z^20 + 
         4331696054429091248099193569207133827127787254*xr3^12*z^20 - 
         355900022066300012181702121025700239121683298*xr3^13*z^20 + 
         1374367507760493866296612305075699945700842636*z^21 - 
         18650328254984225722112766072281676051640333368*xr3*z^21 + 
         116854216457018415943050984899126022472785072888*xr3^2*z^21 - 
         447876982342617793539713788576135998284104365216*xr3^3*z^21 + 
         1171951604144248802649120451070429865165618012180*xr3^4*z^21 - 
         2211300169154892990283574920665848316208655459832*xr3^5*z^21 + 
         3095808005714845962930825740089822010669035493136*xr3^6*z^21 - 
         3256452036480172203093925768332815457712548114816*xr3^7*z^21 + 
         2574073912331792711935441443464610728256567387252*xr3^8*z^21 - 
         1510337903380307223666076849773180300850556234280*xr3^9*z^21 + 
         639506720357074009324606229322933602856166008696*xr3^10*z^21 - 
         185079202706749901417102438251250547243612819168*xr3^11*z^21 + 
         32822265252917760444121264353047674445174795628*xr3^12*z^21 - 
         2694610344138203445483325464677654284142765736*xr3^13*z^21 + 
         8827837158873990355719265892448292876746088482*z^22 - 
         119768385490369300351782003234240162423131382666*xr3*z^22 + 
         750836329692135926864633268548838816142034160156*xr3^2*z^22 - 
         2880591929939404132870936551532315331067452104092*xr3^3*z^22 + 
         7546726820982776790818863076121046551896646109110*xr3^4*z^22 - 
         14258777748859879069607649144542996096687303829534*xr3^5*z^22 + 
         19990467531977862657446103456628126612183534736232*xr3^6*z^22 - 
         21057726736192365079665840011960924615313044749992*xr3^7*z^22 + 
         16668112126582046557776079732842768787768871217774*xr3^8*z^22 - 
         9792561823492444730427465081479387257716864182310*xr3^9*z^22 + 
         4151055330028180308356807661102474199637746661052*xr3^10*z^22 - 
         1202458644732641143168028850171864745137476293116*xr3^11*z^22 + 
         213381682422056426739620054743454861579275204986*xr3^12*z^22 - 
         17522635382380874339485001241977843249305796082*xr3^13*z^22 + 
         48376736784374747988568225964610893942687981904*z^23 - 
         657135324275775006811289936071798501277424913152*xr3*z^23 + 
         4126438612258351825150652596845664841852390032032*xr3^2*z^23 - 
         15861607084684344578076633141960304756107980994624*xr3^3*z^23 + 
         41642641795742835671226969399251390704348952038320*xr3^4*z^23 - 
         78854527757067333892158266922586745477299306736448*xr3^5*z^23 + 
         110804899102190073680124270491989942877792879373504*xr3^6*z^23 - 
         116988917863731421840090468537662780853297159914624*xr3^7*z^23 + 
         92811464601518133424275664099604304613219806238128*xr3^8*z^23 - 
         54645842987875975954700030151856754363921943246720*xr3^9*z^23 + 
         23211665007162423410028492983149321897847892560544*xr3^10*z^23 - 
         6736309292943366502177575368420725715252514437952*xr3^11*z^23 + 
         1197299792484455208480045691548283168388583277392*xr3^12*z^23 - 
         98445710465959879365473350994158833140116298304*xr3^13*z^23 + 
         226852628718653233758632182162671373703235396138*z^24 - 
         3088257989152582848221408557447564927234570683894*xr3*z^24 + 
         19442233462520849042671334754796621634151824036604*xr3^2*z^24 - 
         74946063346489242083498292404655762273005841587028*xr3^3*z^24 + 
         197359881504466376896597275907003967487433534697790*xr3^4*z^24 - 
         374910660246828142956837239482547770206621561857106*xr3^5*z^24 + 
         528540023376692089917174319622064493736888505203688*xr3^6*z^24 - 
         559880458894623341822593883842095939310389917673528*xr3^7*z^24 + 
         445630550589616749841857533693883908352849647276166*xr3^8*z^24 - 
         263221569366289083356514214308312724370641580796090*xr3^9*z^24 + 
         112151915518387484052075994201203991831001282085468*xr3^10*z^24 - 
         32642193980149888486319761826389342643690379272244*xr3^11*z^24 + 
         5817175290970750184486577231699655049943534488274*xr3^12*z^24 - 
         479429040063597358462707096002185098790174034238*xr3^13*z^24 + 
         907219886347246743304155764598732358822903819404*z^25 - 
         12390173007944308417693470033665912761639918554312*xr3*z^25 + 
         78288968156755154856910491634091616458928808427832*xr3^2*z^25 - 
         303004352338001177506873834846859794916607945593664*xr3^3*z^25 + 
         801352279703236483745274116075145304404070171332180*xr3^4*z^25 - 
         1529122471545239169349288797139930138589992490280168*xr3^5*z^25 + 
         2165687495481422211176735014510250343699548910094224*xr3^6*z^25 - 
         2304835780573204223771681860065345160325692495216704*xr3^7*z^25 + 
         1843066125126247838219059461674759123609974992879348*xr3^8*z^25 - 
         1093643029547091987944815011666366174540861517443480*xr3^9*z^25 + 
         468046608132418879077477635065054428793261559521464*xr3^10*z^25 - 
         136805627837286494828240386456322834505725205539712*xr3^11*z^25 + 
         24477478607883157971587638192041738003978212326572*xr3^12*z^25 - 
         2024740804962631595649062870061504602531507436984*xr3^13*z^25 + 
         3051595418889186491011433294001649302515229146214*z^26 - 
         41879368614841828163679737599341717011522931108342*xr3*z^26 + 
         266084576816803481766975731656622172039169710793332*xr3^2*z^26 - 
         1036078063791731646717432020092509183207328648607364*xr3^3*z^26 + 
         2757802686276816782029094189074313640395345879259330*xr3^4*z^26 - 
         5297814615504021914343048147835639788652388479090818*xr3^5*z^26 + 
         7555002451912011337272135080503263061822533550908024*xr3^6*z^26 - 
         8096319359716011644025808029997740295966004714037144*xr3^7*z^26 + 
         6518998095912572429972278621980531023202769511120778*xr3^8*z^26 - 
         3894522015151127747010130345546175269579242187679130*xr3^9*z^26 + 
         1677718439926384518877295137572025538202833229006804*xr3^10*z^26 - 
         493477763519578532369427791654289970293065290317732*xr3^11*z^26 + 
         88821500428044965522922106279102396887606814277262*xr3^12*z^26 - 
         7388160935800388115766991186761137625385262791214*xr3^13*z^26 + 
         8307938717305729313055814741797787040760784653864*z^27 - 
         115004877735839012058514258714268059609149730972512*xr3*z^27 + 
         737847580336977846984565724564031027719460780118992*xr3^2*z^27 - 
         2903547360540730498822763698846773063506282673933024*xr3^3*z^27 + 
         7815096433044308674951272622506249242178008037099480*xr3^4*z^27 - 
         15186076870712602098790947698964560684466342751151808*xr3^5*z^27 + 
         21908578352849149529692490164565672806717172110341984*xr3^6*z^27 - 
         23750554494337373425046004453740029876944014972347584*xr3^7*z^27 + 
         19341234094790934427981340293966145931322435525683288*xr3^8*z^27 - 
         11682383063818079805509118075044072347027889851546080*xr3^9*z^27 + 
         5086078248976589918578066805697146048038151626977744*xr3^10*z^27 - 
         1511107535197653580349412025821007122028645715122272*xr3^11*z^27 + 
         274573215522715009461089814813486116445198927873192*xr3^12*z^27 - 
         23041662336070076885491243178133837110564171019264*xr3^13*z^27 + 
         16185418526311641649684484429391755391940751913642*z^28 - 
         229037617817431048275547665860047819952069815674846*xr3*z^28 + 
         1505249822835858015651207541924032779206957161284316*xr3^2*z^28 - 
         6074807291404094753569266958797846987989387442617892*xr3^3*z^28 + 
         16776018756107796497438986720217388878296719535526430*xr3^4*z^28 - 
         33441290172042904580564378820922793987320731739253994*xr3^5*z^28 + 
         49461730915320363720026400980662826396064136533575592*xr3^6*z^28 - 
         54920883138502910665666694821512752582501275916542872*xr3^7*z^28 + 
         45756015227141874012920616462886969189495853249331654*xr3^8*z^28 - 
         28237326630304450347275403444282458020856228674830930*xr3^9*z^28 + 
         12542809453591091253212432008654994120444125094577852*xr3^10*z^28 - 
         3796665435410499016984737146508761515057199794740996*xr3^11*z^28 + 
         701833723457698122145835057566898956290481000032306*xr3^12*z^28 - 
         59833031793726092937403309712655547317686782388262*xr3^13*z^28 + 
         8875599183398523275240096590464137261838100206228*z^29 - 
         155159651023092920909441980404237057726327334510824*xr3*z^29 + 
         1226396791518042056505670842068710788461555525857224*xr3^2*z^29 - 
         5800499306643523762908092989053011334248540197424928*xr3^3*z^29 + 
         18344712830344371377113164454163133731915739455108940*xr3^4*z^29 - 
         41054768811747582569318663234022832975097154991708776*xr3^5*z^29 + 
         67033459684229986380154861018185818017598512888729968*xr3^6*z^29 - 
         81010058651173156014747979113287893752548328822444288*xr3^7*z^29 + 
         72584991786049091944414566986064407647094278444078956*xr3^8*z^29 - 
         47693281408814252577974409441148857791145905347840440*xr3^9*z^29 + 
         22365615586641095967618918237876845063418807682949448*xr3^10*z^29 - 
         7096099452566551691702259679748059854141952058437344*xr3^11*z^29 + 
         1366549369676208189599632280749148280142351961971764*xr3^12*z^29 - 
         120734365832583165994395702476462788292908011047928*xr3^13*z^29 - 
         100341334395493288475944085552833139041945402467402*z^30 + 
         1244689980659293383451488309395508542974420983072546*xr3*z^30 - 
         6961008079963341199391089409772792806668508658518796*xr3^2*z^30 + 
         23089731853811434401856238529747466553091446984112492*xr3^3*z^30 - 
         50124165199546047644187917507370457567563546881533230*xr3^4*z^30 + 
         73662689236648225621704503728904056845921127596620454*xr3^5*z^30 - 
         72075309433474085368485658731762883765535019889563912*xr3^6*z^30 + 
         41635951613859801473596804739213854471295135646895752*xr3^7*z^30 - 
         4981852729394564616723976462260800081996706263877894*xr3^8*z^30 - 
         13826121563912898902073164652615039837000177690593970*xr3^9*z^30 + 
         13023427587005611285872380598263230294689023837211348*xr3^10*z^30 - 
         5843557304879822790534055104075258693501925569544884*xr3^11*z^30 + 
         1399938925462940841702324542243965503216491072424894*xr3^12*z^30 - 
         144073551946753416741148970567847613284727003405398*xr3^13*z^30 - 
         598238389695568007021646045215182499258911674975072*z^31 + 
         7754518537812497566516409222006515364497212570913536*xr3*z^31 - 
         46046622776646376585213682922916014109677156182690496*xr3^2*z^31 + 
         165748368887634573062671453069315199737908265607405952*xr3^3*z^31 - 
         403162547666220749920679221163909109351164517302290080*xr3^4*z^31 + 
         698923566969176618539031752505188151586355774360139904*xr3^5*z^31 - 
         886956941899321315489539929869744070165443847177311872*xr3^6*z^31 + 
         832276894514512096171254774214612765445744092734911232*xr3^7*z^31 - 
         575499439501147169844862507370753762887876572137445024*xr3^8*z^31 + 
         288149886223397362289742889586634460892898139980718080*xr3^9*z^31 - 
         100725227223838040657732166773575829656280383359920832*xr3^10*z^31 + 
         22956986025496365200539861552722198155724663871806336*xr3^11*z^31 - 
         2976980037615584482087303378552910269085636423504736*xr3^12*z^31 + 
         155776336435587165427407355552054923922063645011072*xr3^13*z^31 - 
         2221681580204807803469166997626021667383946644643401*z^32 + 
         29106448384708058999130459153346815681818547730323663*xr3*z^32 - 
         175278310276802207393989729034130428913008534186875158*xr3^2*z^32 + 
         642320338446575841252690539651487056302320562485160866*xr3^3*z^32 - 
         1597794927236266158284581552436037555780794832299576475*xr3^4*z^32 + 
         2848270073450584145636122829597611962698863180227992037*xr3^5*z^32 - 
         3742042645626082699157166138279005129839173746623473156*xr3^6*z^32 + 
         3666865872427546973689886031051906559242081759275714796*xr3^7*z^32 - 
         2678411822026668302409549548170991284463086047023249967*xr3^8*z^32 + 
         1439201007493934481339289623605327667236172045724293225*xr3^9*z^32 - 
         552398017329205641262995883908321509110019473883719686*xr3^10*z^32 + 
         143226427905872745317946329403508441506215528158872018*xr3^11*z^32 - 
         22444172822266028748942863326621047543150282128446413*xr3^12*z^32 + 
         1601408788269792179456541617762610352105173332139651*xr3^13*z^32 - 
         6473402784135528509460593462838052580625212274004326*z^33 + 
         85124125262136524834037919462300556372066187576861108*xr3*z^33 - 
         515284842528402318207236684395221968929309979837603868*xr3^2*z^33 + 
         1901144328213868702418200714770558900459010137111291456*xr3^3*z^33 - 
         4769575656562263589793173862131957452284405261860001610*xr3^4*z^33 + 
         8591509331124921758959952180720838648515778018585966372*xr3^5*z^33 - 
         11430620039391203415877577254433933212247743891747676616*xr3^6*
          z^33 + 11371389878838221666276309215801664291032810178833749216*
          xr3^7*z^33 - 
         8457119545254191619162042022002212660352643312726250202*xr3^8*z^33 + 
         4643060565626318302335863530128037495197100090809652860*xr3^9*z^33 - 
         1828545129675293257859003747733275890965782096330149596*xr3^10*
          z^33 + 489007176494431473939218996268773502823065570155853408*
          xr3^11*z^33 - 79561518705335751437830315832020694139369255183106998*
          xr3^12*z^33 + 5944729340926696444518191842960895798941277480234796*
          xr3^13*z^33 - 15707785788417928184875762567498770654235721601241647*
          z^34 + 206782816691334225914943246702671731139327752615017231*xr3*
          z^34 - 1254160816080211693400834323905288321080626020174158946*
          xr3^2*z^34 + 
         4640260644668507413689115514880025626871723059304856922*xr3^3*z^34 - 
         11684881914058065581434112252970883207479948677985690645*xr3^4*
          z^34 + 21147165397360326766900234186745064074024676203669880669*
          xr3^5*z^34 - 
         28297212396973134000908495264811836551268995932995938092*xr3^6*
          z^34 + 28344735844403550553700933960989502620449750624496474332*
          xr3^7*z^34 - 
         21252551746168854063288612125269266419255628627002978409*xr3^8*
          z^34 + 11779604817422945009459719437861287042485606551990345945*
          xr3^9*z^34 - 
         4690901916902860251153959994519281000214234079848112722*xr3^10*
          z^34 + 1270792022440412735778967297696806298945799718765759786*
          xr3^11*z^34 - 
         209883127838465389137888575322668186399366838504932211*xr3^12*z^34 + 
         15958160822932202064864654491365062436151987270717787*xr3^13*z^34 - 
         32407811251498017572279057611528074455890019119885596*z^35 + 
         426581372019666561023534973249833459045038787304583728*xr3*z^35 - 
         2588374573271053378580818170543642719349668201967090168*xr3^2*z^35 + 
         9586054835395996780922052900720620747320528004855909136*xr3^3*z^35 - 
         24176228876657618510516411449016599648806331286510804580*xr3^4*
          z^35 + 43846467575161929010480829057111960688215737370816821632*
          xr3^5*z^35 - 
         58831114380138612222802792935859104197944564919333118096*xr3^6*
          z^35 + 59128087957316516184071304062835795633238982738553280416*
          xr3^7*z^35 - 
         44512830737685360333741583163559026118928005406328996772*xr3^8*
          z^35 + 24789845472388419823004170396917916688081615954506184880*
          xr3^9*z^35 - 
         9926832408199938140439513293354942584143334889787378936*xr3^10*
          z^35 + 2706534506833182193059415620307650466140825639060114768*
          xr3^11*z^35 - 
         450310750444009770790581433448616518801767805080627548*xr3^12*z^35 + 
         34527818532379821882672492249682180386834033031007136*xr3^13*z^35 - 
         57210445886021641277299853605310248695364811743680657*z^36 + 
         752519874662364458717080815570440427318245464841941611*xr3*z^36 - 
         4564500025702456185578994807111814215239884141382306166*xr3^2*z^36 + 
         16905033272776131357727964918399045121717284116526890362*xr3^3*
          z^36 - 42651703723686129320456571113669763103132838287048955235*
          xr3^4*z^36 + 
         77413843918851079303472539332502343356913524533867597609*xr3^5*
          z^36 - 103991016978867669767624307268971724987093345407041168772*
          xr3^6*z^36 + 
         104679387449087494001569237444069077711198505774045854012*xr3^7*
          z^36 - 78960828151491889478779140043190186592851633214335973639*
          xr3^8*z^36 + 
         44080670195840457704217427656114624346451143655259236685*xr3^9*
          z^36 - 17702374050398302610467092035866453507321244729171601702*
          xr3^10*z^36 + 
         4842738825952959383053808188987279708109459890721228586*xr3^11*
          z^36 - 808854351162528241307577093222780344765181261270843621*
          xr3^12*z^36 + 62294190024511036732923859995222327391328416731780927*
          xr3^13*z^36 - 86339881118225091564078594747409798388846658224391690*
          z^37 + 1134531002076713536840561952429160537532138044527538660*xr3*
          z^37 - 6876483150847821170907019222126129251894263071990113060*
          xr3^2*z^37 + 
         25455174145673508997274073974006526116647454299701892080*xr3^3*
          z^37 - 64208950528517865783859516836082250713109713005204061350*
          xr3^4*z^37 + 
         116544017570080559996970426781255645673729904861226216260*xr3^5*
          z^37 - 156600696803045263903041333670795504465515322671599336760*
          xr3^6*z^37 + 
         157725465231726288689868664167159852143896874493416525760*xr3^7*
          z^37 - 119073171521217631459808909022588573678538815612314396790*
          xr3^8*z^37 + 
         66547842084290672104057164114839718387359315083990440300*xr3^9*
          z^37 - 26762501229933733386038513284862544529610414996439355620*
          xr3^10*z^37 + 
         7333749180157905284544116111162620877202455259425806800*xr3^11*
          z^37 - 1227385342406407611624465740960542365910957088741348250*
          xr3^12*z^37 + 94749243081299797288829271309431066600191062224583660*
          xr3^13*z^37 - 
         110783301293103818311961458902121068205297543087357167*z^38 + 
         1454070164389089747489540243376630509596555390440084011*xr3*z^38 - 
         8804853984359833359497136866988325342686287718295983666*xr3^2*z^38 + 
         32568570058952584671355459213338150394711361889736138002*xr3^3*
          z^38 - 82104093489899893411598878962740450505699325339317078885*
          xr3^4*z^38 + 
         148965472869333643517575973459463750619567500983241198849*xr3^5*
          z^38 - 200122434704117992964995062597912206009006929402298569932*
          xr3^6*z^38 + 
         201553797256022782155602269348602587383915977060058625772*xr3^7*
          z^38 - 152184931218689902071231805419705221967720553684133052489*
          xr3^8*z^38 + 
         85083022281941088163231538887968971457077340760008261885*xr3^9*
          z^38 - 34235046598993920343880377104076848157870606701631187682*
          xr3^10*z^38 + 
         9388396671531216076234813117906607468419950678147576546*xr3^11*
          z^38 - 1572734550702770123366748845510396504682362848357945731*
          xr3^12*z^38 + 
         121548545887011761392376985178871722582676475489290487*xr3^13*z^38 - 
         119727157832766335431097002297149373652466089383319880*z^39 + 
         1569610959916366966916016915865174294925143139162231040*xr3*z^39 - 
         9494570857945838296103984364381801657624995364458612880*xr3^2*z^39 + 
         35087797237540975792911901269019759107999322627211129760*xr3^3*
          z^39 - 88386062251081674606086567781265122452936679588391923000*
          xr3^4*z^39 + 
         160259302867646515483575174438353116063670937052178547360*xr3^5*
          z^39 - 215183544691779133178452415420679043555015252308011942880*
          xr3^6*z^39 + 
         216639154004811905301813624847880799036101859454540733760*xr3^7*
          z^39 - 163533798065764472888105152218767677139912657901089803320*
          xr3^8*z^39 + 
         91416843300296365088422814895125889706583381533414344000*xr3^9*
          z^39 - 36784060910136713512516480540907900713322364111958926480*
          xr3^10*z^39 + 
         10088909240450498339224014074536301925558151125453015840*xr3^11*
          z^39 - 1690563895884481943964338273501313130099153007329655880*
          xr3^12*z^39 + 
         130710219762453787796489161018967887724773438664182560*xr3^13*z^39 - 
         107516529220189155232217114168106588728521830847344015*z^40 + 
         1407873241047358793462976432449371498778660664602962065*xr3*z^40 - 
         8507029573388918731535075105970075383435383968480433050*xr3^2*z^40 + 
         31407362321138084955886831129986508994397460827269985150*xr3^3*
          z^40 - 79044789237198815290301644950003529019379683831400557325*
          xr3^4*z^40 + 
         143208197029340827938761974869899781457180984610680508955*xr3^5*
          z^40 - 192154125780818625903900730816840391915692924714589716380*
          xr3^6*z^40 + 
         193336724449655361878972501151244879947017973092889148500*xr3^7*
          z^40 - 145868770881018341837673643131738641392955780091679522425*
          xr3^8*z^40 + 
         81507777675443942402177450027608986003598925033765827575*xr3^9*
          z^40 - 32786210875277002528803293742726622365991739489310699690*
          xr3^10*z^40 + 
         8990323208551436472011584450235596269315820608116810190*xr3^11*
          z^40 - 1506271336903591637385137562188422303619839176648312075*
          xr3^12*z^40 + 
         116456288648472643558424362210664799514048265631342525*xr3^13*z^40 - 
         78718453301460949021827757090544685740049515875573410*z^41 + 
         1029582036097628087526239897299269389964001395657295980*xr3*z^41 - 
         6214435989757258715639387816503041998929793621767320180*xr3^2*z^41 + 
         22919840834614523999874255227405025356793861613122310560*xr3^3*
          z^41 - 57628782297655098420114364830761115289631599543677970350*
          xr3^4*z^41 + 
         104315682956445058993803470323910704964186783413529110620*xr3^5*
          z^41 - 139854431193838889449548844020131348576752318245382004760*
          xr3^6*z^41 + 
         140609525089340963908965724387553228351132047963767636960*xr3^7*
          z^41 - 106014557767157733004457812732811334206405784962825427870*
          xr3^8*z^41 + 
         59201654426487619902702263405056261943961716930573192100*xr3^9*
          z^41 - 23800514735781873114665242137189464875777939756962305460*
          xr3^10*z^41 + 
         6523180839687490688815673262456345937461625737413249280*xr3^11*
          z^41 - 1092458493097258938246931586279149512401565925455832530*
          xr3^12*z^41 + 84432747916287010006784377085163202139014517883639060*
          xr3^13*z^41 - 45739923207561035816889235334932711749876285023895465*
          z^42 + 597560269560709857352425737024306523109803549717776145*xr3*
          z^42 - 3602847211964743748447314494873281812384106605560456270*
          xr3^2*z^42 + 
         13273955745931092627687550952441782193582477917911595590*xr3^3*
          z^42 - 33342174965518663308009495739078053603973512606157840275*
          xr3^4*z^42 + 
         60296303832531193726838266494940453850665718782328317155*xr3^5*
          z^42 - 80765266732850818622595872226050799145598173026859277940*
          xr3^6*z^42 + 
         81131781354911013115911429249546631612788258369355831140*xr3^7*
          z^42 - 61120944076869043836090000574108950897986396182104571455*
          xr3^8*z^42 + 
         34105698052317436556005047249980132344350038678467352775*xr3^9*
          z^42 - 13701501210742158423241085450573639171082420885985604190*
          xr3^10*z^42 + 
         3752752911357391494425007415944984178312751298689063670*xr3^11*
          z^42 - 628093346233733009179683698039444782121746983347494245*
          xr3^12*z^42 + 48515300777884605160614318180811422087183978569203365*
          xr3^13*z^42 - 20266605093675426016899386562360607108099813835090700*
          z^43 + 264464979502261422515521117815592816089910998193808400*xr3*
          z^43 - 1592751285971170170583251844190821779293137681695226200*
          xr3^2*z^43 + 
         5861824167188568658574559892696688140379581471304403600*xr3^3*z^43 - 
         14708593791990910554998332023814269000162294930354592500*xr3^4*
          z^43 + 26572174691616552643932904521502705651365721944032066400*
          xr3^5*z^43 - 
         35557766138445739495290739824278059429607729685075598800*xr3^6*
          z^43 + 35685222420831866206236351197527446066785685691623530400*
          xr3^7*z^43 - 
         26858949580372342466635344826476209172293030393520395700*xr3^8*
          z^43 + 14974122861925909878009507704646001125607779484983570000*
          xr3^9*z^43 - 
         6010517729398620070910530053103943710837575498182938200*xr3^10*
          z^43 + 1644889316741866957924301433542631925914860474838440400*
          xr3^11*z^43 - 
         275085366027219050135885796232143695453022573603626700*xr3^12*z^43 + 
         21232059492651467377837886926741668611350511291649600*xr3^13*z^43 - 
         6422741063994221974452661329483383270493968306380575*z^44 + 
         83713610974585270364990504730414042619362026695760925*xr3*z^44 - 
         503586218585494396472455956376595508509314746621477450*xr3^2*z^44 + 
         1851254024420158001801103348167471396085843386540875350*xr3^3*z^44 - 
         4640032775652278980590214071072431330702581335232786125*xr3^4*z^44 + 
         8373420265510831012667784063744091229038746811209605775*xr3^5*z^44 - 
         11192969223867863401228215032259687711611461950407615100*xr3^6*
          z^44 + 11221305271125735706430022612376533412365593810943108900*
          xr3^7*z^44 - 
         8437176371841043699371851119006994055735543497414466825*xr3^8*z^44 + 
         4699066207439512949760646529649193207273689378015064875*xr3^9*z^44 - 
         1884312746221009024536545524970458046965663890498951450*xr3^10*
          z^44 + 515178237918260339509559057333486931545095962295088550*
          xr3^11*z^44 - 86074948246074629131807803073484517682206348407052075*
          xr3^12*z^44 + 6637408088675072771436052087944335548934361189225225*
          xr3^13*z^44 - 1294149762055103476761785868804232502420294610785550*
          z^45 + 16846898423611775979910347696093568417099080139902300*xr3*
          z^45 - 101219099643043240571504874586392685816405982037554700*xr3^2*
          z^45 + 371641632062858025966341430986154524144130771864217200*xr3^3*
          z^45 - 930366413586393757926245804555506334070265690643501250*xr3^4*
          z^45 + 1676931744628156411685948456962127444004368012927627100*
          xr3^5*z^45 - 
         2238938593067738745472872620965791315576343710262602600*xr3^6*z^45 + 
         2241968193297935608697813965982079372480196736621702400*xr3^7*z^45 - 
         1683748345146099353942066483248775572038037322235601650*xr3^8*z^45 + 
         936678080732637222978206940006106452619959495558292500*xr3^9*z^45 - 
         375176165664754366395439666838490590531959302616500300*xr3^10*z^45 + 
         102458481555396502799889970274874163640709492820822800*xr3^11*z^45 - 
         17099365109461514581988793114117573159086832336493950*xr3^12*z^45 + 
         1317101278950534258768917270442778388055544810475700*xr3^13*z^45 - 
         124281434250562768410758321253074249301343760761425*z^46 + 
         1615658645257315989339858176289965240917468889898525*xr3*z^46 - 
         9693951871543895936039149057739791445504813339391150*xr3^2*z^46 + 
         35544490195660951765476879878379235300184315577767550*xr3^3*z^46 - 
         88861225489152379413692199695948088250460788944418875*xr3^4*z^46 + 
         159950205880474282944645959452706558850829420099953975*xr3^5*z^46 - 
         213266941173965710592861279270275411801105893466605300*xr3^6*z^46 + 
         213266941173965710592861279270275411801105893466605300*xr3^7*z^46 - 
         159950205880474282944645959452706558850829420099953975*xr3^8*z^46 + 
         88861225489152379413692199695948088250460788944418875*xr3^9*z^46 - 
         35544490195660951765476879878379235300184315577767550*xr3^10*z^46 + 
         9693951871543895936039149057739791445504813339391150*xr3^11*z^46 - 
         1615658645257315989339858176289965240917468889898525*xr3^12*z^46 + 
         124281434250562768410758321253074249301343760761425*xr3^13*z^46))/
       (Sqrt[3]*(1 + 3*z)^29*(1 + 9*z)^2) + 
     (Ca*Pi*(-1 + xr3)^2*(6385166863915807450836595 - 
        83612039873905358591125645*xr3 + 508640697888095212303407090*xr3^2 - 
        1892311513682731851003111430*xr3^3 + 4799830587058437113381947705*
         xr3^4 - 8764334444920971469609596015*xr3^5 + 
        11852099343054096239677330860*xr3^6 - 12018465978698978144212353540*
         xr3^7 + 9138638511944019536305033845*xr3^8 - 
        5146352192484875975063585755*xr3^9 + 2086273916029764887617880770*
         xr3^10 - 576547459707085246467469590*xr3^11 + 
        97351864715783128178926975*xr3^12 - 7585576374440398622073865*
         xr3^13 + 1975818388330441876366630104*z - 
        25850088467311460721027789822*xr3*z + 157275068137956367474289035032*
         xr3^2*z - 585272256120263183998329571164*xr3^3*z + 
        1484966240684908604161484538480*xr3^4*z - 
        2712279305194557624308261107458*xr3^5*z + 
        3668875136403392337681007358064*xr3^6*z - 
        3721395104780435357456845311624*xr3^7*z + 
        2830441546201103132412165946488*xr3^8*z - 
        1594355093688800224499502677730*xr3^9*z + 
        646497336483081792753998525304*xr3^10*z - 
        178705305285588219045400432092*xr3^11*z + 
        30182196596248561856138832192*xr3^12*z - 2352321400750018477951623774*
         xr3^13*z + 294747465582962587015154242864*z^2 - 
        3852020976576218045198780980822*xr3*z^2 + 
        23439393930820551152094502051272*xr3^2*z^2 - 
        87252883208516388410387295288844*xr3^3*z^2 + 
        221454735792699405325113969691480*xr3^4*z^2 - 
        404621399423744283961339696491498*xr3^5*z^2 + 
        547507850266422504401550856932624*xr3^6*z^2 - 
        555523610989033855913102281697064*xr3^7*z^2 + 
        422655481391746111102077288007968*xr3^8*z^2 - 
        238149274696313972076937449947530*xr3^9*z^2 + 
        96596029440486036830440697535784*xr3^10*z^2 - 
        26708830042316140526788241005452*xr3^11*z^2 + 
        4512215491139223779030664789592*xr3^12*z^2 - 
        351766137369892297796217152374*xr3^13*z^2 + 
        28214038504360070090475129555216*z^3 - 
        368214380741540402797122444318198*xr3*z^3 + 
        2240906260871295539239795596422568*xr3^2*z^3 - 
        8344824025178751380131834641023916*xr3^3*z^3 + 
        21188333772840751249757559495771480*xr3^4*z^3 - 
        38728860599980201686367758576611562*xr3^5*z^3 + 
        52425984355884408945767101081999056*xr3^6*z^3 - 
        53213852169599393824755655790175336*xr3^7*z^3 + 
        40501402441672190189852212887267072*xr3^8*z^3 - 
        22829148908000270729590393207058730*xr3^9*z^3 + 
        9263013447270646814032635001468296*xr3^10*z^3 - 
        2562101092280038040864100807681708*xr3^11*z^3 + 
        432987722608253999789022644617368*xr3^12*z^3 - 
        33766050324684147948976337463606*xr3^13*z^3 + 
        1945147464151829138463692174697174*z^4 - 
        25340272452103715597682158104825872*xr3*z^4 + 
        154243303263346582460573820730926252*xr3^2*z^4 - 
        574636892752427750581736601199500504*xr3^3*z^4 + 
        1459773717680755005228960358100443530*xr3^4*z^4 - 
        2669534825728169671652278172742816168*xr3^5*z^4 + 
        3615389408861446273926523571339576424*xr3^6*z^4 - 
        3671430213609003531165537736132296624*xr3^7*z^4 + 
        2795612961885301805931056694393700938*xr3^8*z^4 - 
        1576476557280454807934670263607538080*xr3^9*z^4 + 
        639934442769034891827304756001353644*xr3^10*z^4 - 
        177075969758207207623120429638200952*xr3^11*z^4 + 
        29937402051513743579963274487222422*xr3^12*z^4 - 
        2335549813811146547462232779510184*xr3^13*z^4 + 
        102702020612869530031686947745600024*z^5 - 
        1334794176195882254901018395527838202*xr3*z^5 + 
        8126262975353438869876238524684630632*xr3^2*z^5 - 
        30291399913935328624294495015982069844*xr3^3*z^5 + 
        76997672203565137758040931290820948160*xr3^4*z^5 - 
        140894396327397362969551438468748972358*xr3^5*z^5 + 
        190929706645530284496783654080255844624*xr3^6*z^5 - 
        194002294867767198495241342347817712664*xr3^7*z^5 + 
        147806813930648201050996245999057841368*xr3^8*z^5 - 
        83395674377885968263017596306488355110*xr3^9*z^5 + 
        33870616369842249161843002757331400584*xr3^10*z^5 - 
        9377177193396046331859043549631925972*xr3^11*z^5 + 
        1586152810367235497793254960780676432*xr3^12*z^5 - 
        123803315915119745182467026182723674*xr3^13*z^5 + 
        4306377398847946206715413452002309720*z^6 - 
        55790099826849465254314260699655511530*xr3*z^6 + 
        339726235207101897971448001243352214600*xr3^2*z^6 - 
        1267271724672516597872595825274432198420*xr3^3*z^6 + 
        3223846385001931293874956591548683407520*xr3^4*z^6 - 
        5903869691397434650618919491675670031990*xr3^5*z^6 + 
        8006727921167220034305596172624670629840*xr3^6*z^6 - 
        8141741845864445847772060718653097346840*xr3^7*z^6 + 
        6207602352190678440608480252040349822680*xr3^8*z^6 - 
        3504952882200455257427152777177599601270*xr3^9*z^6 + 
        1424497078801611483693945413198153254120*xr3^10*z^6 - 
        394640214098663927222096391604353475860*xr3^11*z^6 + 
        66796901519920881776929973905373301040*xr3^12*z^6 - 
        5216957977550157006151551084642309610*xr3^13*z^6 + 
        146483980302256495123400620184701603968*z^7 - 
        1889143153665181086363792359278638584274*xr3*z^7 + 
        11506790114527094431034866104586081771224*xr3^2*z^7 - 
        42965497315720647169289604378084218583588*xr3^3*z^7 + 
        109420342364539521186535890857968991264760*xr3^4*z^7 - 
        200601406888108351957654412709839213938446*xr3^5*z^7 + 
        272341957538452426139203387362448854990768*xr3^6*z^7 - 
        277220434865800925343762890647886005024248*xr3^7*z^7 + 
        211575800152948397518953864837079585790256*xr3^8*z^7 - 
        119576137345244036745441604656466029988110*xr3^9*z^7 + 
        48644155900144684767965720029707344279928*xr3^10*z^7 - 
        13488520497210366623786311832149066142244*xr3^11*z^7 + 
        2285076933279193567006255213995027508824*xr3^12*z^7 - 
        178620618225927087229113015308333476818*xr3^13*z^7 + 
        4079725078022752907227105527658600972615*z^8 - 
        52255967803129046045707220271353927249995*xr3*z^8 + 
        318405948519396100923377535505066612519650*xr3^2*z^8 - 
        1190606005983288495254025068177200566312370*xr3^3*z^8 + 
        3036971600141008210004872815481018876766605*xr3^4*z^8 - 
        5576607078119369519854696449974384791229505*xr3^5*z^8 + 
        7582740752741673868393696165990167770199660*xr3^6*z^8 - 
        7730199770376405517103117426324669179945260*xr3^7*z^8 + 
        5908306697199323712552409296924678732263025*xr3^8*z^8 - 
        3343885414415641665402926002687943622786205*xr3^9*z^8 + 
        1362154843504847739250996134605078447769490*xr3^10*z^8 - 
        378206607427342890639599552252427891263490*xr3^11*z^8 + 
        64152796617455353231163566450694743926235*xr3^12*z^8 - 
        5020861177235958743586463440527933630455*xr3^13*z^8 + 
        92561930432555119396976691006868114666944*z^9 - 
        1172226244976985329313380740478142261453552*xr3*z^9 + 
        7146447557567062745367384526645783810276032*xr3^2*z^9 - 
        26784747709761035691247672166631007801154784*xr3^3*z^9 + 
        68499976186714795146053683926014199735150720*xr3^4*z^9 - 
        126108685065952000272726544468587511422017808*xr3^5*z^9 + 
        171906979699411373910775773654810960358633344*xr3^6*z^9 - 
        175675499771581459388633927487469851495219264*xr3^7*z^9 + 
        134585112880274147803350958872569434692136128*xr3^8*z^9 - 
        76341455685624417219369406868226242146786320*xr3^9*z^9 + 
        31165482573597033007404821884404793425776064*xr3^10*z^9 - 
        8671214341990086735394274718394578002157792*xr3^11*z^9 + 
        1473793884501759402109473578593294456012032*xr3^12*z^9 - 
        115568203247375021046462367182825040437744*xr3^13*z^9 + 
        1656099835550055862634742633468669175368192*z^10 - 
        20512348333052695211949948462675159592862256*xr3*z^10 + 
        125176105387804872228158131543148695943029056*xr3^2*z^10 - 
        471288660596197677834366421701546792496456032*xr3^3*z^10 + 
        1211387260920444792921522384809519428490402880*xr3^4*z^10 - 
        2241334994155818499367186281345198382530386384*xr3^5*z^10 + 
        3070055408732320652332110191568660459737864832*xr3^6*z^10 - 
        3151851756644376504387981752601158433688203072*xr3^7*z^10 + 
        2425297641777358807218696790742575163833271424*xr3^8*z^10 - 
        1381520343255905622703426197229709660437379280*xr3^9*z^10 + 
        566264843186237619232995359945570597937763392*xr3^10*z^10 - 
        158160991915622043298362690960447063710311776*xr3^11*z^10 + 
        26981078210668497534494618568410923645060416*xr3^12*z^10 - 
        2123233023356755923562170256513466965849392*xr3^13*z^10 + 
        20701642515875058359593282743915940476489600*z^11 - 
        240883043482738588406645832595519849848097200*xr3*z^11 + 
        1474002079300092498852994132738553145010393920*xr3^2*z^11 - 
        5622224940972974261304909481161097886632783200*xr3^3*z^11 + 
        14658624144403015917662907325897672350488341440*xr3^4*z^11 - 
        27499634041834354655040453716380841137608812880*xr3^5*z^11 + 
        38164149601605727481669541424780056517619395200*xr3^6*z^11 - 
        39666941665288067822536833143771100435800650560*xr3^7*z^11 + 
        30878897855170408422379014940173826054180450560*xr3^8*z^11 - 
        17782432431642732542234658324681350722769954640*xr3^9*z^11 + 
        7364063492842465837344732925897470353143394880*xr3^10*z^11 - 
        2076875276825742508476117703815187617510069600*xr3^11*z^11 + 
        357563161843527082996260338347713529221243840*xr3^12*z^11 - 
        28383189801530861370011052090248477364285360*xr3^13*z^11 + 
        66436434106111254419759497971825866917335120*z^12 - 
        184677489819043197626955488706681124511032800*xr3*z^12 + 
        1288400775994839567894082655590761774981622560*xr3^2*z^12 - 
        7823492951458230748510997227750428777704555520*xr3^3*z^12 + 
        28611051918749211149130693010217426566820274480*xr3^4*z^12 - 
        68433221908567064198983171742403759142541543520*xr3^5*z^12 + 
        114104877628474838132639702195308636472809076160*xr3^6*z^12 - 
        137075897466554694807961222207837776940540043520*xr3^7*z^12 + 
        120072148474007948475005949168125246019143951280*xr3^8*z^12 - 
        76308767349348627340324608327883988266774776480*xr3^9*z^12 + 
        34366543111330497616091340133892058207724788000*xr3^10*z^12 - 
        10421151205074949179536425212969381795746492160*xr3^11*z^12 + 
        1911638608349574910624384764579393627526295760*xr3^12*z^12 - 
        160495629588328293554184174812804806355907360*xr3^13*z^12 - 
        5388427358190082314947199342196328612604367680*z^13 + 
        84388417567727551163022408465214587416037093360*xr3*z^13 - 
        510603188585633672409846233234311067046449242560*xr3^2*z^13 + 
        1840465509911482488116523870815964308187226418400*xr3^3*z^13 - 
        4496049762257182582472000302692842934028537163520*xr3^4*z^13 + 
        7890874817648055473932715918009222190717271284240*xr3^5*z^13 - 
        10246068595207694502336442956689744632470227091840*xr3^6*z^13 + 
        9968700508778222666647083344003876873083278964800*xr3^7*z^13 - 
        7267731739383242453727477959495312859566149619520*xr3^8*z^13 + 
        3921418038199067423717980458808760710071339432720*xr3^9*z^13 - 
        1522035890202380380506262265581796574064375661760*xr3^10*z^13 + 
        402402753347543630382934593371560750749189830880*xr3^11*z^13 - 
        64950007287135630431251942717750622741152794240*xr3^12*z^13 + 
        4833258455453578946136899697692568833150868720*xr3^13*z^13 - 
        199743181854348080536049169451111024868548898496*z^14 + 
        2865416595667637118637707826427388198287445048048*xr3*z^14 - 
        17390636970070713481334321526469032242875384348608*xr3^2*z^14 + 
        63661564816556228754986605007842196444841122805216*xr3^3*z^14 - 
        158435292329122983182264526156419072902386180078720*xr3^4*z^14 + 
        283658463410254710953732030488678756386470294491152*xr3^5*z^14 - 
        376072571820999270577413497649756026996331151952256*xr3^6*z^14 + 
        373891735214576190715949544515349055714610141583936*xr3^7*z^14 - 
        278768781764622245951459622126642866886676291165632*xr3^8*z^14 + 
        153950814296417143991967406619400497678425676501520*xr3^9*z^14 - 
        61211136144013071172794800555794280938981546827456*xr3^10*z^14 + 
        16593112453572714265976367586594221528624340835808*xr3^11*z^14 - 
        2748697726373395466094018525546188322828070211328*xr3^12*z^14 + 
        210143562845457754804839249124965075235486872816*xr3^13*z^14 - 
        4679585799342116549435348606568884030960456669952*z^15 + 
        65342486707464763840161568377424008800712708457776*xr3*z^15 - 
        396970043037546594980864028390450221477760041342016*xr3^2*z^15 + 
        1460405733769243967818896304148635922909117216211552*xr3^3*z^15 - 
        3655744778870405190713687062010009116123032465476160*xr3^4*z^15 + 
        6585061667529927058170769242223274767633477823050704*xr3^5*z^15 - 
        8784626953537271613226966786460853448721140530724992*xr3^6*z^15 + 
        8788462703841380456992626419882366986112403529388352*xr3^7*z^15 - 
        6593978973300775600854321091742595440299376486154624*xr3^8*z^15 + 
        3664714218125117775282557937715038580928930918596560*xr3^9*z^15 - 
        1466427171261708981453906274446432318941237339065152*xr3^10*z^15 + 
        400079813472186463081909802243938347723018366866016*xr3^11*z^15 - 
        66703885320705502518783856265195971214685892950336*xr3^12*z^15 + 
        5132893398202964950408293621361416941280431956272*xr3^13*z^15 - 
        87334404279178406191814672108942228622535631689476*z^16 + 
        1203463116622462447094850976207828720016528519405868*xr3*z^16 - 
        7314899136396403807085241117089364720764438697950808*xr3^2*z^16 + 
        26976461918150359965195315548610867390403935065759976*xr3^3*z^16 - 
        67720614878196007273105225018332440593224615157652940*xr3^4*z^16 + 
        122343553976222807701043067408071530244627990168322852*xr3^5*z^16 - 
        163693514140111862065430238549297390608210129979265296*xr3^6*z^16 + 
        164251418571926097424834059455084694424148821048506096*xr3^7*z^16 - 
        123603195095747894247507131620570415155765272470467932*xr3^8*z^16 + 
        68897701625204661223911903219561219358904214535829940*xr3^9*z^16 - 
        27650538725710881127137189541937108206283406323972376*xr3^10*z^16 + 
        7565958370569661066257932246047955974015245760085928*xr3^11*z^16 - 
        1265139032497315074311154727494603357030809333992788*xr3^12*z^16 + 
        97637066022701180443152050942663575664281037752956*xr3^13*z^16 - 
        1389293233695302247502201180747948240636184430037728*z^17 + 
        18993160872760241775740453729491281506170832879610264*xr3*z^17 - 
        115476820866735744553973521661406234031941630420190944*xr3^2*z^17 + 
        426481295686541779798315383372460550556407690189819568*xr3^3*z^17 - 
        1072415889359954340759682045921018615754480531486685120*xr3^4*z^17 + 
        1940760341569085123425789764417281794398088398743752296*xr3^5*z^17 - 
        2601196311161794363599446183786067629812084331533134528*xr3^6*z^17 + 
        2614559721994940438289054919715153196321416116759839648*xr3^7*z^17 - 
        1970888465559913452726369932608081066996623062050494816*xr3^8*z^17 + 
        1100460534796693582525792355583574389414865646401004520*xr3^9*z^17 - 
        442389642346581729689201294748042802413903026698332768*xr3^10*z^17 + 
        121252600036807073447041683845031294540248028055564464*xr3^11*z^17 - 
        20308846484786025196920227782734212699100250343983104*xr3^12*z^17 + 
        1569913586392412415096543032183737165485415903060248*xr3^13*z^17 - 
        19422637074289613477749353828919376618232141902247488*z^18 + 
        264108157068299634816232750559081483465783658454730744*xr3*z^18 - 
        1606024394623575217430107990592275918674517394782909344*xr3^2*z^18 + 
        5937028771228483737743803743638015883175327253137398128*xr3^3*z^18 - 
        14945417282017717537063620549013284831993940248469355360*xr3^4*z^18 + 
        27077241138651846078740266483932028669312868142611953416*xr3^5*z^18 - 
        36332324622228211640757428587853066733600723283794608448*xr3^6*z^18 + 
        36559699177238776108691914013291883388713202190017424928*xr3^7*z^18 - 
        27589602876531780375965703610498341030143846391008073216*xr3^8*z^18 + 
        15421699572250694967004978397404807893999603396171783560*xr3^9*z^18 - 
        6206288909623902026099868314751229428000278367355927328*xr3^10*z^18 + 
        1702873031825680006546505679869641168865449866499534704*xr3^11*z^18 - 
        285519355433293844392443292765992046748516812303321184*xr3^12*z^18 + 
        22094291441295091635841881648505048512724061760416888*xr3^13*z^18 - 
        242757921749077258899364451037045151912919319177370176*z^19 + 
        3288033179351224729647602832496457674756377851307051768*xr3*z^19 - 
        19996209917042330887196041609393268864626103091976923168*xr3^2*z^19 + 
        73969219626664479157385044766714822984984386703610295536*xr3^3*z^19 - 
        186346341605025460258753104500378494461660867885352439520*xr3^4*
         z^19 + 337874723147190130975746795680260714504083595901752710792*
         xr3^5*z^19 - 
        453713754814017804533284245734659722915895122629791657536*xr3^6*
         z^19 + 456904630772518592979232785794310103378346340876266539296*
         xr3^7*z^19 - 
        345063185872608584706330553474845197309953603709011767552*xr3^8*
         z^19 + 193024084878752579972350375645101282617119162814545366920*
         xr3^9*z^19 - 
        77737962695786267895777319047235097233608733007617331616*xr3^10*
         z^19 + 21345246177451979244025933591939660490328999834259120368*
         xr3^11*z^19 - 
        3581525488702326991840073469629422479584193378391784928*xr3^12*z^19 + 
        277346074233805657957343638023320537961137114189901816*xr3^13*z^19 - 
        2742572337233783650733420287753049095495732074927732824*z^20 + 
        37032660610155769133611552972405967563822877417202707552*xr3*z^20 - 
        225223964067688779727567427379543370870614108340818038832*xr3^2*
         z^20 + 833534963238694146193919807889096152631678414899875181984*
         xr3^3*z^20 - 
        2101031789583968818984576923809785551257321505403983176360*xr3^4*
         z^20 + 3811635972062193980444276519503158504332686769618699415168*
         xr3^5*z^20 - 
        5121301611865463523272776234211967885559940958039474566304*xr3^6*
         z^20 + 5160167430258821790831914677287950975415017388347859514944*
         xr3^7*z^20 - 
        3899180922486786366393199240304510481096998933569881959208*xr3^8*
         z^20 + 2182324775926954886631099361877386256408102621238544753760*
         xr3^9*z^20 - 
        879368180268332615431202953818890531244921562391618756144*xr3^10*
         z^20 + 241582279053381921542925532324824072835729730648331166752*
         xr3^11*z^20 - 
        40555977740566653525433404799497553884666780954263492312*xr3^12*
         z^20 + 3142160384548817962588532036279062504108397753447493824*
         xr3^13*z^20 - 
        28222809929865222935271688568819603919022905369072589536*z^21 + 
        380130017097870957502279973084886871159847366538747448968*xr3*z^21 - 
        2311860478950982823846514280914738776477764622836599440928*xr3^2*
         z^21 + 8558959287723661758232574157196487386648350641190016653456*
         xr3^3*z^21 - 
        21582692578805941678395378426628296153626084077570340590080*xr3^4*
         z^21 + 39170918607733604416342594535653891755655604184397493356152*
         xr3^5*z^21 - 
        52651494785951125443852988198632548846308639841743105202496*xr3^6*
         z^21 + 53072515131727002881748269901280389256621497990400159743456*
         xr3^7*z^21 - 
        40119177197347277972491058593802696117363700580748690499552*xr3^8*
         z^21 + 22463009483901598046523954206897474060477870774059923826680*
         xr3^9*z^21 - 
        9054957169646747471885710310912996559958250680013093190816*xr3^10*
         z^21 + 2488542078551754917904874357936965886554517653357093456528*
         xr3^11*z^21 - 
        417922913787772885610772255045050281264087667762846699328*xr3^12*
         z^21 + 32391277472725747075775320165256666065655043437586047496*
         xr3^13*z^21 - 
        266065397965152005207414772492976636715532189616716002400*z^22 + 
        3575914350373366985965879751691905645480563380938680384200*xr3*z^22 - 
        21747055137793733691258222396295846740622018616611443269280*xr3^2*
         z^22 + 80532038120713983313566442342248848639056984301363560529040*
         xr3^3*z^22 - 
        203134222265598329906025814431712156052978894005777926800640*xr3^4*
         z^22 + 368785194277131011841096350367765138827650032729139023735480*
         xr3^5*z^22 - 
        495851185037129750504332198969215198047347033781491126555200*xr3^6*
         z^22 + 499964369693857422737397240457313737773921262042720765786080*
         xr3^7*z^22 - 
        378048701154905464720489064690479673752686573758026186086240*xr3^8*
         z^22 + 211732532187417177093259675178025296047814557761576338579640*
         xr3^9*z^22 - 
        85374371677269880416106073825110997655304295648408219669280*xr3^10*
         z^22 + 23469567281655119459516843059650266724732804516867453459600*
         xr3^11*z^22 - 
        3942508676884171150463251244749319760154409128884551150400*xr3^12*
         z^22 + 305645588056560385212307608345574831915700024811232307400*
         xr3^13*z^22 - 
        2308185002218652557688403835461372412550267654433252662016*z^23 + 
        30963342783594443325351887154961040008924876066523878549608*xr3*
         z^23 - 188291420622671895692049843799979848962510697585640870501088*
         xr3^2*z^23 + 
        697389427445317964227240806566647120130657740821619051140816*xr3^3*
         z^23 - 1759477932374755397022944782868141167059114035864999662677600*
         xr3^4*z^23 + 
        3194994435739927357808630716884984863046164030426735083031832*xr3^5*
         z^23 - 4296774414009586698841392231151425445193628689803138495444416*
         xr3^6*z^23 + 
        4333340323001346774484318242375381946460314995998565272743776*xr3^7*
         z^23 - 3277342750348096937705890749686953103883250884614247922890432*
         xr3^8*z^23 + 
        1835903480022681100117052552183383633892115762651916115794200*xr3^9*
         z^23 - 740415705367143017250410738841210991859641424680833585688416*
         xr3^10*z^23 + 
        203580708920867220835706001077020086785358120107307815053008*xr3^11*
         z^23 - 34204640010587945981454332138359529110768263820042814750688*
         xr3^12*z^23 + 
        2652212663710240039890046425055966665480719782725990925416*xr3^13*
         z^23 - 18494642033782345118650126912960662512490555950708675342372*
         z^24 + 247673774220783221366366647295793786533117365095911376834116*
         xr3*z^24 - 
        1505975709427369489860974333020795880514724166011474041184056*xr3^2*
         z^24 + 5578437652127892894876185449277870000300962899059303068947992*
         xr3^3*z^24 - 
        14076215414317639071046748066382549139927992522740797899781580*xr3^4*
         z^24 + 
        25564561832849840998569809945433798670726656530787180821991564*xr3^5*
         z^24 - 
        34385515069053225278817083661619957030254633095144677146984912*xr3^6*
         z^24 + 
        34683146175414642004694889831795056255202750224663525705273232*xr3^7*
         z^24 - 
        26234819346507084486844588481039835786019486797708216349303164*xr3^8*
         z^24 + 
        14698205126026507037161919611841589746279647341870753323921180*xr3^9*
         z^24 - 5928514642296595808729740560460953086622165132968026415305592*
         xr3^10*z^24 + 
        1630271923832687368355793005138077975234416634788265569991896*xr3^11*
         z^24 - 273941968515011392088992139833490720307621858318645245101076*
         xr3^12*z^24 + 
        21243612419795432843635496286105549988059462445040299642772*xr3^13*
         z^24 - 137314356539649151182014603408642163104826605043349779614400*
         z^25 + 1835951518455422961997153726400475220378400818291452525674160*
         xr3*z^25 - 
        11161946819800637858624235626075686082693739629886539258274240*xr3^2*
         z^25 + 
        41348594458422522516289272382112540638023209901050853171062880*xr3^3*
         z^25 - 
        104345460559947899815652875748143975487184609372797858030759040*xr3^4*
         z^25 + 
        189524904027053661863003783505742159812092411092430962247568720*xr3^5*
         z^25 - 
        254942374007378087030181283903330079883634941698800931719443840*xr3^6*
         z^25 + 
        257170557566823058555945412452491190619598437340522424067584320*xr3^7*
         z^25 - 
        194542550340082857992203936449996872062981146578659207200653760*xr3^8*
         z^25 + 
        109001354254417445495050111912560527851358725132364574127221840*xr3^9*
         z^25 - 
        43968490802379090449630440413697286533822109921365916316745920*xr3^10*
         z^25 + 
        12091505218268706837919229072106458294581330208024775107779680*xr3^11*
         z^25 - 2031886760200835233056919859318073474589689115755491205492480*
         xr3^12*z^25 + 
        157574112094079406477140499364385761147343609799133851292080*xr3^13*
         z^25 - 947666144489328952008926427952636582022660678324134441313024*
         z^26 + 
        12651630194359428200535395231027482953340456269051721397265392*xr3*
         z^26 - 
        76904240505624631070036199965612218534262828954553173546943552*xr3^2*
         z^26 + 
        284888686633330414161787917143736897389176183011166817636736224*xr3^3*
         z^26 - 
        718958940302824564051409738205071421551673962647140587721742400*xr3^4*
         z^26 + 
        1305909325653322962752381213248328198543439910171516223563185168*
         xr3^5*z^26 - 
        1756720439969693446525829383597676315699330208690648119432943744*
         xr3^6*z^26 + 
        1772118643097340876596497432762889629275132130075392095983923264*
         xr3^7*z^26 - 
        1340583149741822341086940459377511561073487305756531777581354368*
         xr3^8*z^26 + 
        751129730128735266745195414672837199213850134536326955478358800*xr3^9*
         z^26 - 
        302987218561662681105577985277244374831021939773419549963866944*
         xr3^10*z^26 + 
        83321649831741458592330535870314544578971847507401961684656352*xr3^11*
         z^26 - 
        14001215747083550640149810485981481211047087516519172497966912*xr3^12*
         z^26 + 1085756174674424936960330955633201101127245501761247235413744*
         xr3^13*z^26 - 
        6101935884356266243875406060547124016899196029942272691184512*z^27 + 
        81343017662964406753375095894992473718321665933968520897939056*xr3*
         z^27 - 
        494346174621847623714983026332812021206988007787247284085445696*xr3^2*
         z^27 + 
        1831211882960828640426721562999966526143362617045736777836226272*
         xr3^3*z^27 - 
        4621265600246458070619577083449095485361103103181494987166338240*
         xr3^4*z^27 + 
        8393874855855151033437310192848699118901947043033384108367851664*
         xr3^5*z^27 - 
        11291230998487005633037393793006669824413730966380400239329496192*
         xr3^6*z^27 + 
        11389804756397603709015801159381189116250630562089905264258275392*
         xr3^7*z^27 - 
        8615830995108252001387463433157908238620164024330053109653688064*
         xr3^8*z^27 + 
        4827171169602836070789732766364759974893244818710069806614314640*
         xr3^9*z^27 - 
        1947017676036571627172316593142405518066702869933400862886661952*
         xr3^10*z^27 + 
        535381769290482981274588403993092334212434382501441262740967136*
         xr3^11*z^27 - 
        89954358549909168395298953621863457610006099364429226455240896*xr3^12*
         z^27 + 6974734494144788277199038068496640389947549477217371166817392*
         xr3^13*z^27 - 
        36847823794473522630002333060302687511687037525170974867599696*z^28 + 
        490478707887906033126877257781273017229411195112293513449690528*xr3*
         z^28 - 
        2980008860834646279399746404067357670159909067063373437146605088*
         xr3^2*z^28 + 
        11037900124670484263818153636354536566333321355825371223474842496*
         xr3^3*z^28 - 
        27853548224170652781159455076309011378823568518118669723804753200*
         xr3^4*z^28 + 
        50588469968351195593828780897887073469719693541404433766299405472*
         xr3^5*z^28 - 
        68044709443591130275605589728338901515697555488885416792932213696*
         xr3^6*z^28 + 
        68631996603634344828502234087899635817993324319956236204546198016*
         xr3^7*z^28 - 
        51910720123172295863476102641847518603360524784794039121182749872*
         xr3^8*z^28 + 
        29079918834667367076071467900584100479510301855875835314691596000*
         xr3^9*z^28 - 
        11727369053212787158317087725250628692044698557640639869496889376*
         xr3^10*z^28 + 
        3224126911844830950160187394759925984967414495287009453966743168*
         xr3^11*z^28 - 
        541593718631184722979293550787654348639124434042907274538181328*
         xr3^12*z^28 + 
        41982008323347389519107673303149850440060450226519011823268576*xr3^13*
         z^28 - 
        210419505972177012950295657323289543527027968598228781205089216*
         z^29 + 
        2796530222653584443290631720406752498779679737077992452186576848*xr3*
         z^29 - 
        16985640464454708921113614769104945490879387558017656778799147328*
         xr3^2*z^29 + 
        62906404779129850372603318779203147306668672967339216656942440096*
         xr3^3*z^29 - 
        158724158162595430397323955349517982994049027886996109733525297920*
         xr3^4*z^29 + 
        288246271859526595640497760382516570654910706405477054324249071152*
         xr3^5*z^29 - 
        387656889138908989297913204983874713638447249345101587923060702336*
         xr3^6*z^29 + 
        390939965670749656310353194611298814852850484261196647006585329856*
         xr3^7*z^29 - 
        295636732472790655347081381231608047252142656279389919571267132352*
         xr3^8*z^29 + 
        165576286514387596462664911378436062515639180354866486792716630320*
         xr3^9*z^29 - 
        66756337499255883320654816875424970282139741338764226130704323136*
         xr3^10*z^29 + 
        18347264653522180713796141718523951783357376319687940489337430688*
         xr3^11*z^29 - 
        3080891627822288864409913800458355379390224409162816498519532928*
         xr3^12*z^29 + 
        238715380378911972229961751088556381119094728411283572800194256*
         xr3^13*z^29 - 
        1151666262730019262649866510647317899790376262084232907361020736*
         z^30 + 
        15280360395634224431356890172447696774306600486860313120091221968*xr3*
         z^30 - 
        92778228257176281429796374514774489116073321720545791671662666048*
         xr3^2*z^30 + 
        343556336168554071274663695737813680653659733622783755686893427616*
         xr3^3*z^30 - 
        866753934397408593082407053322188505137702803502600013181034609280*
         xr3^4*z^30 + 
        1573833477288470068116814146579488737319995278109639952555530493232*
         xr3^5*z^30 - 
        2116272135349230404531247903145334858315704403360683577366614263936*
         xr3^6*z^30 + 
        2133764446301893095292396567522452605154731222283818594316749843136*
         xr3^7*z^30 - 
        1613199163508664093535541982900167059910005913106524591113713586752*
         xr3^8*z^30 + 
        903230936652355368572872724305493996861912426345173695757904600880*
         xr3^9*z^30 - 
        364031203067894015458519434059979919920955722012089166632290053696*
         xr3^10*z^30 + 
        100007559343936862820718128961042642479581908211665612320909271968*
         xr3^11*z^30 - 
        16784852224063478401762432331938500671033367178406091986733477888*
         xr3^12*z^30 + 
        1299743177364551941842349709497561216147297721334253225836931536*
         xr3^13*z^30 - 
        6163376466613318825184870818547148062863375314528665577565489920*
         z^31 + 
        81630068748894342781580730710325282255150349511593113929999790480*xr3*
         z^31 - 
        495474644008615168209579213138725566692529372879675874298223577280*
         xr3^2*z^31 + 
        1834578449064468578999537910729993942954161762544576692704973026080*
         xr3^3*z^31 - 
        4628174437466961308443910338039387338073202844401448784074377837760*
         xr3^4*z^31 + 
        8403061643229518027985108740970353824112937137548240658516737933680*
         xr3^5*z^31 - 
        11297857431083689680566208581935765051098995785833844840570962856320*
         xr3^6*z^31 + 
        11389198731356532915121578531095730124393662725617127717864038104000*
         xr3^7*z^31 - 
        8608535858747537322548935863022084673855660496463806931631719701120*
         xr3^8*z^31 + 
        4818403624312462629366048051608509515293699229297622318465775291760*
         xr3^9*z^31 - 
        1941197765858409003418451645594328763052383958582020364923469991360*
         xr3^10*z^31 + 
        533026367495641895882591801393517249887531675341006519110647972640*
         xr3^11*z^31 - 
        89406382056668061793203908490873887652412123551214893869116931520*
         xr3^12*z^31 + 
        6918059638459017802966233229807847945547513526223975041810058640*
         xr3^13*z^31 - 
        33041555297549140462720960774332109695063862350278003915807315190*
         z^32 + 
        436844155682743014743816826704000989949605445057036266769876116890*
         xr3*z^32 - 
        2651016593706478096178583827008449621667367899486288195856543507460*
         xr3^2*z^32 + 
        9816603390839985535435308058294010624996864756831578611879507352140*
         xr3^3*z^32 - 
        24767601378727670020221480545621138899067877898964803116404559023970*
         xr3^4*z^32 + 
        44972593136497625804051374233296432921998341172269446603533341429150*
         xr3^5*z^32 - 
        60467048756738379893737564034809534014980691603269574186558912036120*
         xr3^6*z^32 + 
        60953465846020537079783120276516023561898474066697729885008044765320*
         xr3^7*z^32 - 
        46066226547486567497066527472431348584189488333452974067661819568090*
         xr3^8*z^32 + 
        25778964376325546896503052358955474020960829715621263819079433759670*
         xr3^9*z^32 - 
        10382368929716486058294639516068113554073476382841827831575999959460*
         xr3^10*z^32 + 
        2849631409117820839549182227951643695737976656999560356777731068780*
         xr3^11*z^32 - 
        477708144178982551982296604215405835953996371959218109788783626510*
         xr3^12*z^32 + 
        36937112224488889191997687675633254277706835867027558261244592850*
         xr3^13*z^32 - 
        180851972242484883155541100963761632575265267003699522446940433264*
         z^33 + 
        2387556982603242105138567867625831890332692127533036981942488296172*
         xr3*z^33 - 
        14489891649472042750004574814926538025514596343974657203581756260592*
         xr3^2*z^33 + 
        53673824019571545157271918222493705035989050512860036569053453523864*
         xr3^3*z^33 - 1354724695156349354089133499631298392616679711776026888\
75704674398560*xr3^4*z^33 + 
        246075043328624708161856371248425604078470642940012397957758425882388*
         xr3^5*z^33 - 3309527640223879406127618676969841906577656070478278516\
98333139591264*xr3^6*z^33 + 
        333689169953452345441591130361841621476295631323132277227582493211984*
         xr3^7*z^33 - 2522243969858296323884038923833637439775231668530730038\
82387025996208*xr3^8*z^33 + 
        141153158945522196682196125375036864109970729369709144109188587067860*
         xr3^9*z^33 - 
        56845680796807863155174038143875128143916859707954192965442114383024*
         xr3^10*z^33 + 
        15599664226232834338302857741369454373988282996285435624502434851992*
         xr3^11*z^33 - 
        2614313871470604700969503152078325853962187896356389402426048056192*
         xr3^12*z^33 + 
        202051138715608258636310889948679258368896663774584595570038748844*
         xr3^13*z^33 - 
        1012398862587461614943461669776175419992771321390662885399952729184*
         z^34 + 
        13353372294934817447693491577675021466199750003045801155075176202972*
         xr3*z^34 - 
        81070552238836100365139865022229519334075767197319619166362561096912*
         xr3^2*z^34 + 3004894042734089180922887712969240695964683531192989839\
10477689464184*xr3^3*z^34 - 
        758931046618114371461835776797924989825331435537471889487033728463600*
         xr3^4*z^34 + 1379406441624907903775409801569563025458137905557879456\
121179432086948*xr3^5*z^34 - 
        185627586609806149099008106432613959664261048159908569461124430981238\
4*xr3^6*z^34 + 
        187259464406042487808509523505962521463375139294901490024232951440526\
4*xr3^7*z^34 - 
        141606738019601952746705003835526252781270488271856194966555568955564\
8*xr3^8*z^34 + 
        792774725144651743093125866888497310317473926276978742816877190576100*
         xr3^9*z^34 - 3193621645952139781828585558896908962551699824254405102\
26242178424464*xr3^10*z^34 + 
        87657579433443039329946554974261719629052618404330501008806444475512*
         xr3^11*z^34 - 
        14691910761475184564658818130419188717575133705453232192120867987952*
         xr3^12*z^34 + 
        1135488360735556341333187681428585607603902594068270177099821531164*
         xr3^13*z^34 - 
        5688795171039357532864602906983045827921287183376262248262115442080*
         z^35 + 
        75013895515714096800488060860929603330320452002778337462872413253020*
         xr3*z^35 - 455708781575815776767865011027503250390941176169188297468\
946090722960*xr3^2*z^35 + 
        169046222337165428091232438952067154167649846982407981863618349267884\
0*xr3^3*z^35 - 
        427308866905427411688157271148973578863770844449919151708845605078488\
0*xr3^4*z^35 + 
        777295317272330537866872892634240145570527177738917761663577969719786\
0*xr3^5*z^35 - 
        104682490757452673286567009845461019326470619383125252342309125690593\
60*xr3^6*z^35 + 
        105680133590853429615790097194694909837159496127927293380794404406384\
80*xr3^7*z^35 - 
        799705832503703643399887493031357498556850133273797403531452449334144\
0*xr3^8*z^35 + 
        447992480874138677887421177405541428466941429484693082811171061282858\
0*xr3^9*z^35 - 
        180574432003306395682261826560764273642667443101109466238682584225928\
0*xr3^10*z^35 + 
        495896667410908063320578400047807409927148271758686189493559621075640*
         xr3^11*z^35 - 
        83154579503167222850918415014814731189431858879945886430325390663920*
         xr3^12*z^35 + 
        6429467978319850445628074717575146815702018282991676987503508777500*
         xr3^13*z^35 - 
        31151869724403824511333084092694153694332977975510144621464989197244*
         z^36 + 4108759427915002118258557971172244348349208092839701343185493\
45051712*xr3*z^36 - 
        249805730809679060311439272245420330980742989529189254262197644172671\
2*xr3^2*z^36 + 
        927499546528409613138506542081523046094762223027136052841903886973982\
4*xr3^3*z^36 - 
        234664621365121157918358545201334808634514541770125583058431808324540\
20*xr3^4*z^36 + 
        427248454749809979569673257048105704380155160619011073811284466804573\
28*xr3^5*z^36 - 
        575896000603197180515392687907479615155113841291163847445531601271310\
24*xr3^6*z^36 + 
        581867785775793443891252195715678627742189925265842337413409700044219\
84*xr3^7*z^36 - 
        440663763505923269981575595977185727669244543666138176909055316651818\
28*xr3^8*z^36 + 
        247046984949456428087922725777575321748605471362576300664338301168603\
20*xr3^9*z^36 - 
        996514183453010759911612146656877552648970423976357767454415729464498\
4*xr3^10*z^36 + 
        273857744876863504988815820370488123509395118570703504061104811839371\
2*xr3^11*z^36 - 
        459533565824149041318792602714375512899481416830181453657291484624572*
         xr3^12*z^36 + 
        35554758019615040577413951626913630685355131408431763784008528963504*
         xr3^13*z^36 - 161457537528617765053360293189466024521429661409032014\
695196209588976*z^37 + 
        213083440218776904914816855781684916336822272425394347376121688491558\
8*xr3*z^37 - 
        129669321272605606143175721326805413383309471014830868391442469501074\
08*xr3^2*z^37 + 
        481909623269907737646289080759762723615287304397919009947021054641681\
36*xr3^3*z^37 - 
        122042976879327400242434905963356448845050521119725478236516429253264\
000*xr3^4*z^37 + 
        222406652118969237692685275013354431229850632032871676007699696771120\
892*xr3^5*z^37 - 
        300054431535553703624522032610351615459570800829626647244710587884584\
096*xr3^6*z^37 + 
        303427759088873337040767438073541411448771144852021326564364980008049\
136*xr3^7*z^37 - 
        229985368366850253834312624137548697524475549693992926664798595129062\
512*xr3^8*z^37 + 
        129039379059223114665048973331383100911406205886983219200661486005523\
900*xr3^9*z^37 - 
        520913490616177195586451471293732107488930102052784976381693781499024\
16*xr3^10*z^37 + 
        143264423822011318984791920126620333419967200184924459063043719144816\
08*xr3^11*z^37 - 
        240578417141451662237322298352598945362816928977129997455497509181852\
8*xr3^12*z^37 + 
        186278448759413029127046437160487556302728763817582636680504415204676*
         xr3^13*z^37 - 772755733846732657874449763788614880480284956057912638\
815859142233584*z^38 + 
        102076972383417129291281520611318605770955891573753185534854845020140\
52*xr3*z^38 - 
        621826531146359827941302132865512305488090110023200642438515401575820\
32*xr3^2*z^38 + 
        231340684305724020178019316382235006557545206927751831942878438014578\
504*xr3^3*z^38 - 
        586462843598791890495613440961992989314077626918163879048259375376322\
240*xr3^4*z^38 + 
        106979323213457910859239223776883969875539848433129727398650434935210\
5308*xr3^5*z^38 - 
        144463695928344481301675149134575170730564593955990544554031969073347\
6384*xr3^6*z^38 + 
        146218765887003696367015146180260658842696301251326710030297576382582\
5264*xr3^7*z^38 - 
        110922714031447119337116264343528587289523700802093447308070913776883\
8128*xr3^8*z^38 + 
        622873081336768961912784611218084687673608761847869946941806946513019\
740*xr3^9*z^38 - 
        251643680286560847866055325988714589029935861054460257471316377560651\
024*xr3^10*z^38 + 
        692612076632389414995247662772079607860932365779518518001572031301722\
32*xr3^11*z^38 - 
        116393987214453560248038881169296213188898360800970502818370544720336\
32*xr3^12*z^38 + 
        901889738355600357392123002534505094330851597059543346819718009357924*
         xr3^13*z^38 - 333944523940870436683897121124462578183078528915946957\
5204968771229184*z^39 + 
        441678033077649093421731323252307785412525307006849377096696184420592\
52*xr3*z^39 - 
        269404552771689071212988983061644536511527931821274696483310454001714\
032*xr3^2*z^39 + 
        100352041263611314036388387525504755724592419307003793545255086404467\
5304*xr3^3*z^39 - 
        254698972903898287081333496396283240385420155068472921932251581782494\
2000*xr3^4*z^39 + 
        465126847439262142886692858543535605039699132526693211550746771823432\
5708*xr3^5*z^39 - 
        628763772174353550547336882166238463099220012075795543159594105655174\
4224*xr3^6*z^39 + 
        637033161493717557664781428564928676598810358657098312731343624803171\
0384*xr3^7*z^39 - 
        483707988795593270149128480703603735427089409158865213585889156836812\
9248*xr3^8*z^39 + 
        271857206010504134668028669497787117058983527705351726289641396921791\
1500*xr3^9*z^39 - 
        109921241583721858319630149975963477118296708909834192939348842198708\
0624*xr3^10*z^39 + 
        302772999490683074792254663241733577998165014059758077788280225352151\
272*xr3^11*z^39 - 
        509176178971225607152497741452735549190366146498823571132819221775271\
52*xr3^12*z^39 + 
        394805206791066886423276242351149795340589219939952374088501861886104\
4*xr3^13*z^39 - 
        126766050590074253255290446808663079352018160636701756039065572599765\
90*z^40 + 
        167973489330288494535029754890188075007447388286347910311675628577451\
750*xr3*z^40 - 
        102639659130125474613889294074254884340260761162116620828577019448060\
1220*xr3^2*z^40 + 
        382971012774216569746540454636271783496973423118661268217150414600536\
3460*xr3^3*z^40 - 
        973526494916036644925479896738371579476203602971315506712276008585229\
2570*xr3^4*z^40 + 
        178042761516041230131370128049524307552655800451343406974250622259820\
51890*xr3^5*z^40 - 
        241004325529348092265787938835184292861155950481956113155967856130075\
03960*xr3^6*z^40 + 
        244476210522112707748141763167248798028709367836590882573211536065309\
90360*xr3^7*z^40 - 
        185844004716462525234315576903290473786748024551565361490658926321150\
55970*xr3^8*z^40 + 
        104556467700094763740421824791448667389748712167107294221476927978533\
45770*xr3^9*z^40 - 
        423146605948142710274949993286151230753526854233085628558543483310547\
5300*xr3^10*z^40 + 
        116648800267535838196462701585327323581383769128456518308710279405898\
0260*xr3^11*z^40 - 
        196308936770667805731487311508874055604132414896885635376726275743484\
790*xr3^12*z^40 + 
        152306712304343961516732041923117540519293180033411905083586965208789\
10*xr3^13*z^40 - 
        402188051874170336961395720167811391918730289790942560705661993699711\
36*z^41 + 
        534662558322140165295549183738933127019604794789694815089174923822413\
808*xr3*z^41 - 
        327694012667187029871277273169406269967223021922566904220442656877148\
3328*xr3^2*z^41 + 
        122611467587371306932655275436900760849937270838401075820952678188099\
02816*xr3^3*z^41 - 
        312481305741678775685125395002103438938868148806885495903360972498962\
97600*xr3^4*z^41 + 
        572813355158536497175776392829071980508370280074968970913053111489257\
46192*xr3^5*z^41 - 
        777015479696235426905489920217063264134554077437903947860206168039239\
12576*xr3^6*z^41 + 
        789700437600406110061012374983563364412100567203020478647486673541008\
62016*xr3^7*z^41 - 
        601313526739702829070207977932094904850514701759808810632215839255665\
30752*xr3^8*z^41 + 
        338794017774263035214892530697859250768429609699968265215158216805188\
70800*xr3^9*z^41 - 
        137281861112037040033141949452144576490879924476899459105088827042520\
49856*xr3^10*z^41 + 
        378829282224742605731024936838591549656992880338076067688938012317206\
3968*xr3^11*z^41 - 
        638036237637333359964801240985620381896126530742898543426603415847647\
488*xr3^12*z^41 + 
        495294981036682164411492311045880716840739785036505523747972153816491\
36*xr3^13*z^41 - 
        927739585164442357246785963315281166684163664634680651529521541555210\
24*z^42 + 
        124353815066138726343675034235465603141997435729278574439178946711083\
7552*xr3*z^42 - 
        767892102682015004307067901088712364717636661738303632159831450805737\
2992*xr3^2*z^42 + 
        289270034338777594605596572850796149631120431215001750987682802581216\
00864*xr3^3*z^42 - 
        741723054260547714618679945525111309085803261244864107345232345070368\
16960*xr3^4*z^42 + 
        136708131545087513037883387946979676640759142481619722704713095331409\
712848*xr3^5*z^42 - 
        186338578993908161837081041094584092124570165548954932646262108964797\
897344*xr3^6*z^42 + 
        190179259804596724507299854141422583597180789785442730074668907476479\
415104*xr3^7*z^42 - 
        145334787211804949611217706702329852886759981882912439435315812590427\
128448*xr3^8*z^42 + 
        821322490249632523123323312686021498616145417126653459525874499787157\
29360*xr3^9*z^42 - 
        333610919535875610125867485626432945407991130191059964023685217284678\
81024*xr3^10*z^42 + 
        922261788986631859432473466539330523715761962551175353837790782547371\
2992*xr3^11*z^42 - 
        155512333883938652388691377236444035622682191119384621355955478750957\
6512*xr3^12*z^42 + 
        120782405796323971146887538697393944586549784646690615723161259282241\
584*xr3^13*z^42 - 
        482702904733973515642036292497911656286378601010922132037664532845495\
04*z^43 + 
        720320998360366285039371458717034431822280209388416010737432933408636\
592*xr3*z^43 - 
        485358632411461734754437642075386494434036485752208004431052530839413\
3312*xr3^2*z^43 + 
        196487533884098548955148416469605177089402318658970116847720899075745\
64704*xr3^3*z^43 - 
        534930910238465335623435408957822848437080197225868135197059567921316\
05440*xr3^4*z^43 + 
        103653744178134076006735802605801538981839864222144279463019569401138\
213968*xr3^5*z^43 - 
        147304387698768811937091188342969662926076718957226755006867876248619\
946624*xr3^6*z^43 + 
        155622112606469235611530229544224377321587349012179545745418394367408\
561984*xr3^7*z^43 - 
        122318410243596560626756277832626502289705344010197640694282132576943\
752448*xr3^8*z^43 + 
        706817200100282139337296967575907950977632166148255849865545278790163\
99440*xr3^9*z^43 - 
        291952012641763305696553301119664631296818097773828555893837520015601\
02464*xr3^10*z^43 + 
        816358371192598407807077757928953383568612553016195726983695569856666\
4032*xr3^11*z^43 - 
        138490188476200611827973281526533863782637017904897159319215273267966\
8672*xr3^12*z^43 + 
        107614405398664239046650507366339357315832484730070494222943675805037\
744*xr3^13*z^43 + 
        101641106798442305099771270788815540619329816045206008883217146959095\
6336*z^44 - 
        130924855602141069323806208402085402301552746354837354865997439186863\
06208*xr3*z^44 + 
        779132067803189568458955102054347128252813461428530378269992891016855\
67968*xr3^2*z^44 - 
        283652846030238203253254183350136155046070280365959462126541742417345\
940736*xr3^3*z^44 + 
        704925043576308566818691486493190414923545248696996206196383077043483\
692880*xr3^4*z^44 - 
        126296260391746068598445993564323401411470527646385185135856484299466\
5656352*xr3^5*z^44 + 
        167847565660002313587435419849350420982839257889362920614023338568320\
9971776*xr3^6*z^44 - 
        167558470273002437930901116488003480553309357326644087916410460981372\
7175936*xr3^7*z^44 + 
        125661556022300500576772676930519425053549973613028819596506666553292\
8802512*xr3^8*z^44 - 
        699341387324375393522646394449447798650991090263784559440076292241965\
069280*xr3^9*z^44 + 
        280774256565692726154278244036809648445232679675992311396582199101053\
262816*xr3^10*z^44 - 
        770211752295118098813530425694766485106831116804229933630983192052232\
13568*xr3^11*z^44 + 
        129410707230309475401744487903144208583062674493423594512769507469527\
25168*xr3^12*z^44 - 
        100600388681873123226606104843523380598299438025314295799080434005168\
1376*xr3^13*z^44 + 
        758570475247771823595448427434933842574551050451270406367652259825999\
2384*z^45 - 
        990060632684072397030343381948644647332959077490880950181446318467658\
84912*xr3*z^45 + 
        596646944709595593147954922040975078837581012697695590809498111090916\
676032*xr3^2*z^45 - 
        219828586790650406527516469721330182407740867141480945042392261983519\
8638304*xr3^3*z^45 + 
        552485419152259068571453001979285201961972547365667126450160212474042\
9218560*xr3^4*z^45 - 
        100023649537593175923223149588956887485884833205446688475369671482259\
45633808*xr3^5*z^45 + 
        134207229756805700364375806532317034625544568282826238286596238224941\
28947584*xr3^6*z^45 - 
        135129112140954634906601066790485086331165791505895187978149303381057\
25091904*xr3^7*z^45 + 
        102102481928036686161587385320843898838964764040925006348160468634151\
52757568*xr3^8*z^45 - 
        571819363048225152311593440336728550454991865353919949349581509102948\
2534160*xr3^9*z^45 + 
        230727927089915837289341434754495835732439122749278061781292319367848\
3346624*xr3^10*z^45 - 
        635206985698119530053265359892587847634786070555609260930484492773705\
192672*xr3^11*z^45 + 
        106948981980796927436235990021312797987435355535805356777370500280471\
724672*xr3^12*z^45 - 
        831754595976736901129030148931809908768170374994271168304417933881527\
1664*xr3^13*z^45 + 
        370932059894261111346514220074921604990649378488788394341074226392476\
71488*z^46 - 
        486158409437593746709456979875497469379620523692724904468416796698929\
949424*xr3*z^46 + 
        294138236319013100095545875699309623731864394512471940066144762757202\
0978624*xr3^2*z^46 - 
        108775752714190453416476080870593476976579376835213357272685214831588\
91527648*xr3^3*z^46 + 
        274329808779717895243029292535785535142745156864671243843652942617998\
46103680*xr3^4*z^46 - 
        498245705870148915772035600086934338303673404419806583684163080497004\
77716496*xr3^5*z^46 + 
        670476377117306545087466924831455563051111320845010570073201357747621\
45644928*xr3^6*z^46 - 
        676852893223971468538966075208869906345374978990532564368754474400005\
13698368*xr3^7*z^46 + 
        512605319795010676462997347726924371612850085498791363054898694652419\
54134976*xr3^8*z^46 - 
        287648897425116499605535125082969257603303222273842918405757955902889\
31992080*xr3^9*z^46 + 
        116254014102546757659326174541522832791914404277694051685866534287542\
97750208*xr3^10*z^46 - 
        320453047954894194803903219979446655740121303940582513415476181463120\
1588704*xr3^11*z^46 + 
        540000526945839502157097396685868127741099104948144067334499026411376\
550144*xr3^12*z^46 - 
        420142617821113771291566065677334918815658949801989185020823257628985\
21328*xr3^13*z^46 + 
        147112124762856758692444484679363281300797122389417279333669124565499\
705088*z^47 - 
        193244101781863376626491381055824868240956792769312593451807812667291\
7327664*xr3*z^47 + 
        117165760184549298300879730670149040030073213014471336873185103367885\
14800704*xr3^2*z^47 - 
        434157361216755182966188731254030150359949574080333830349776209942906\
53333088*xr3^3*z^47 + 1096976460120978571709424309399364978403384671055651120\
30133878956047625750080*xr3^4*z^47 - 1995807370541595809734863640228894509663\
25205465566618657749211116122912561616*xr3^5*z^47 + 2689977865354916042091021\
78715326227415772515562376800798507316399777748336768*xr3^6*z^47 - 
        271948564579793093524294707942943788796483269371195301029632749489272\
365140288*xr3^7*z^47 + 206223117415155702183685715446324632382808013806739050\
107204462022629812360576*xr3^8*z^47 - 115853814142226940773616401285849472619\
742267074238510975829482915217758934480*xr3^9*z^47 + 
        468681039916945727284769106424893905308151474756773987959634711418565\
95204928*xr3^10*z^47 - 
        129294626266086167769843740993099573915611916883525603591915609806549\
37527904*xr3^11*z^47 + 
        218010646061445254135116434345699242643934091678611950073112594313550\
1323584*xr3^12*z^47 - 
        169693014327289494483984013291286943966287802688702358256241476696287\
312688*xr3^13*z^47 + 
        502820073128925892372176172258461072469823845275364437393706588682654\
941932*z^48 - 
        661506630753443411430169657829819792060403946268403303505824364279090\
6379076*xr3*z^48 + 
        401659242182329592801973960972990727122474545053245001547429814281125\
61595336*xr3^2*z^48 - 1490383898879350640171319781005676211942107713851148090\
88637957911400983808952*xr3^3*z^48 + 3770565384600741855095909482969932631537\
49380425367284232437517832291411839620*xr3^4*z^48 - 6868304339443393660683763\
60620112239756355575235315449689327094274902587979564*xr3^5*z^48 + 
        926753175560649525442475486654086131214667522219363867764429197154272\
591667632*xr3^6*z^48 - 937882389237647428613270052840490049921512301559115567\
513437970530438462716112*xr3^7*z^48 + 711878454542197271967670385377334052319\
884452891389161997961213279267297941044*xr3^8*z^48 - 400262691421751116045531\
248832905685125664833056506420532246689031409168867420*xr3^9*z^48 + 
        162045268898625471130961342773459968526893318092779708578981726185416\
101965832*xr3^10*z^48 - 
        447321621470523583100007627953917402540625351254095818222700703135448\
35172856*xr3^11*z^48 + 
        754660973859981859501918836298895141067825624460024196461065151883391\
4144476*xr3^12*z^48 - 
        587658543560222656887899910415608817437684428467744906244219812805913\
779892*xr3^13*z^48 + 
        151912150226201522337109420368067224628377680295211187862234957438225\
9119136*z^49 - 
        200095863155177459253991935840716133052890129837968350917619536429907\
98282408*xr3*z^49 + 121635422709142516002535388330424041945015731174977372852\
484606939395851455008*xr3^2*z^49 - 451828051875848119753718168492295748456649\
514495103551178988122440353567030736*xr3^3*z^49 + 114426986067836047478814939\
5011858796414729930387759930194472773026412789968960*xr3^4*z^49 - 
        208637537106111677602173601393195547490666963907814989541317206727971\
5936678232*xr3^5*z^49 + 28177446105217743817046542478757306541051823250410923\
09739842020074815614639936*xr3^6*z^49 - 2853999312530234274533031107342174550\
531878711764369133001811595170718888958816*xr3^7*z^49 + 
        216796416434062782358234487916912511245608191302566710090708559260586\
6066062752*xr3^8*z^49 - 12198442185143197404993474751036645758274091311566985\
59916964306901091604531160*xr3^9*z^49 + 4941743142492861311529636646601282798\
67409948780772529243837825111332772993696*xr3^10*z^49 - 
        136495697509416309138465682871390825254737935941438785444869813348973\
900082128*xr3^11*z^49 + 
        230396537812661619186757437701049553420881120206383068057319129056910\
23211008*xr3^12*z^49 - 
        179490997473442308451426818392738022854769456022922971678485764987906\
6207016*xr3^13*z^49 + 
        410763921931299623609322711220021777097132160662117744676978156789162\
6475200*z^50 - 
        541621894886268800825254815520242066924201383925215168050537781575411\
57337160*xr3*z^50 + 329576008050021882420091520258747039430257989977970024053\
757982747816956280160*xr3^2*z^50 - 122542120099706957945884366374332514377852\
0150708332976337506192593027847792400*xr3^3*z^50 + 31062521085794533113377219\
62972728242743520926973898244305155466087454992888480*xr3^4*z^50 - 
        566860427265625499216241315851154323848799904834894199225180857817671\
0003793080*xr3^5*z^50 + 76619649509427064922550151276989547557725953557975131\
59136071182164714849138880*xr3^6*z^50 - 7766521459694900386616753713930042972\
526062457551913679861304469045985675114720*xr3^7*z^50 + 
        590388771401824751703898426292185780824753195934829622395306611660993\
7958839040*xr3^8*z^50 - 33241652424571569067393575049885625369290770783845860\
03091810652672524080705080*xr3^9*z^50 + 1347501551633805972284419948311894089\
509332369588249056281834230015019587533280*xr3^10*z^50 - 
        372406439754897874888372087521778689293500293165709149457121745621555\
208450320*xr3^11*z^50 + 
        628928154083666290256902339807219472723778218175569170351698685975129\
00524960*xr3^12*z^50 - 
        490198280177519963592494165078651595922585025486147594696508863324704\
6839240*xr3^13*z^50 + 
        100047319096549703809251894314723235216394281374463599516832979917205\
59752640*z^51 - 1320511624853606616292953608827989139463444239138452220758797\
26503728255459400*xr3*z^51 + 804295907403291975199894612984922986656699101992\
675116611888412826965961801440*xr3^2*z^51 - 299324062045347087014398519364512\
3573411754637089501158252088162021274048819600*xr3^3*z^51 + 
        759400529246988553610389469946531887458641601634058489949425846525040\
1538362400*xr3^4*z^51 - 13869809206379172726460487375623139560936267220680233\
242468957616601932290558520*xr3^5*z^51 + 187619089172481700701887249139012025\
50251482862800079832015018684459903619293120*xr3^6*z^51 - 
        190321739531655894564351689037935421373437526222988638680085267939657\
87719045600*xr3^7*z^51 + 1447796302245540187898394209347515089479549725960140\
3932903059322005019230915840*xr3^8*z^51 - 81572173543661869920983297397439699\
31504030198483587866846982406137728450367800*xr3^9*z^51 + 
        330872929645262054020072748780683009348217512520274383933400147775980\
4225354080*xr3^10*z^51 - 9149640542937161296379608758185585378550188233072569\
35689807467860189914219920*xr3^11*z^51 + 154605499593545850863286298622857365\
204736233730944773897821242128416309942560*xr3^12*z^51 - 
        120563163882025012196049472731582508348564925020005876505425018314636\
74215240*xr3^13*z^51 + 
        220177696027762050788006866212629363881194204202542864209288737415352\
74299176*z^52 - 2909004910744656545329009340776027487086343970392031385152719\
43684101975830368*xr3*z^52 + 177351381035784641589675217547994597830628353152\
1175105071826948073616638949328*xr3^2*z^52 - 66063172430520015115201409317207\
04644415025764476109105437956251314674606476256*xr3^3*z^52 + 
        167753181464191125229294351762122607828374842335851185062516491058321\
50844783320*xr3^4*z^52 - 3066449285395927916409611347237196390251110306934253\
2820711873530486711036865472*xr3^5*z^52 + 41513697666724190584600507390219843\
105409854137330861447218037182985792953921376*xr3^6*z^52 - 
        421440062874604068701472561887461533514922157486215639442690714605020\
72802993856*xr3^7*z^52 + 3208278441628267074647488731681064645380673521771920\
2986462733175728588936304472*xr3^8*z^52 - 18088731336616731118933559622684226\
127062093428220843422698316427207074480945120*xr3^9*z^52 + 
        734198050766569908744232364501245283772454098710922026064385202544189\
8187154896*xr3^10*z^52 - 2031544966000257813435586741597157426716567652232383\
247468321786847921341511008*xr3^11*z^52 + 34348065030546462116322564685570371\
9034859573536238193364907121729270241685928*xr3^12*z^52 - 
        267997891940834727592103672649512612910794070882484277447023130527024\
09180416*xr3^13*z^52 + 
        438218664664936699736819286910753957581711316370918803848505351634536\
82675232*z^53 - 5795894512348548054814807424754972792266336953938016710795243\
46928693904215736*xr3*z^53 + 353712700561130765405444589436135186420171345141\
8571283956932664096754498632416*xr3^2*z^53 - 13188571897740485544886850069315\
095217130388946770451083525477146439298573075952*xr3^3*z^53 + 
        335207821251950724192383858789354398625610104157086520307474323912750\
34909501440*xr3^4*z^53 - 6132922394941398137356680393453710129475596014467329\
3111979820044875879550385224*xr3^5*z^53 + 83098873564473047540529693821040316\
300857398102802923741044366422900826593362112*xr3^6*z^53 - 
        844297908721039478103167979651122315879708326876465581211371001768220\
71553916192*xr3^7*z^53 + 6432393864782110703986624869807369178002163001589929\
6417504044257131941492448544*xr3^8*z^53 - 36293945717541444576907886593329021\
467626626798987533434346430994738549961060040*xr3^9*z^53 + 
        147417789938091005258829305479172800204287613516065125812276648610091\
38332010592*xr3^10*z^53 - 408186856332413213939483264879626163262573324771467\
4004906247511706881613038576*xr3^11*z^53 + 6905835925908902357771817068222973\
47818362416424558961523109838476249452611776*xr3^12*z^53 - 
        539153446078925698309009875545740065556117097426928737321192867380960\
73326392*xr3^13*z^53 + 
        788184540794614859781035080474665010004488882207239608771621392199095\
75440288*z^54 - 1043670874214713621504665927842306925471414639817137073242185\
301793230113313144*xr3*z^54 + 63764587059716724010673629754482805540783577639\
12353219142132299189456096759904*xr3^2*z^54 - 2380088194403010400630861232434\
0006632128098225115098324375814590079991040436208*xr3^3*z^54 + 
        605559932611563136477660057842956597944188045631066449680267995019646\
29876175360*xr3^4*z^54 - 1109022066646553959909609026779015946365110351241357\
82824600090672266038261246216*xr3^5*z^54 + 1504112214918222884527115669269992\
54507873817316425489092507094544858158225165248*xr3^6*z^54 - 
        152959491115813089858389981624234661952557669016730445718153313098259\
657908508448*xr3^7*z^54 + 116636027397894996475360744627959560671135972381481\
994185994328933759611184994976*xr3^8*z^54 - 658654835004121427061926478261248\
66997412345962920336553001230171275311667959560*xr3^9*z^54 + 
        267745306677115718601914401661915432927861885714914909995364594867804\
42619125728*xr3^10*z^54 - 741932342904408970295242454395674043770742193683489\
3046686389322038809512376304*xr3^11*z^54 + 1256146348245455280530369805275235\
810080371607683390722046659494342418044305344*xr3^12*z^54 - 
        981387987121006433183121255689364556679571310570956149149968440630247\
99790968*xr3^13*z^54 + 127819002603957196171009905428669870202319034226530042\
099670594173658787498752*z^55 - 169478164722068746380257913895354186765494176\
7526404867639700593537820423753176*xr3*z^55 + 1036785023093998961765357684129\
4950408936247596545813195975985778531527761706016*xr3^2*z^55 - 
        387470462214207197573134254924877446650977013627398045852618157767931\
60851553712*xr3^3*z^55 + 9870008113564603592847067509434172795829994449620243\
4030600604928119609615444640*xr3^4*z^55 - 18096508006922310056615955150978438\
0580012343141134343537851328729474535505637544*xr3^5*z^55 + 
        245702346247376448642830029178655569296468818401079194609538748093479\
575787604032*xr3^6*z^55 - 250127263828272722720890129321400515244895048382820\
368964785934224093854247292832*xr3^7*z^55 + 190921421912217418546318528764518\
266053936825661164975100432202781211403771828544*xr3^8*z^55 - 
        107919430240266012755605666026085386669311919931546541007751948168818\
949182569640*xr3^9*z^55 + 439103143376819115347600955093866374577610644028639\
85786557095680638145943436192*xr3^10*z^55 - 121785496337460055702978318244624\
25840427178417118116158646511660849393651355056*xr3^11*z^55 + 
        206367963206039316425687366837210846330926123358891768542697619704217\
3190730016*xr3^12*z^55 - 1613608583768617662252473035772728457334467755775370\
81809833485213977166326232*xr3^13*z^55 + 186164002326326389512511488825415309\
402875499093765766931329478082341377544108*z^56 - 247237489680549342177839688\
6716480817151931454898912890545689387059565974008364*xr3*z^56 + 
        151481647383941392532696304400067252521688496994099262172617972795651\
88173370024*xr3^2*z^56 - 5669603086083193925288123704395920666431868563358144\
9129796226016762034608604168*xr3^3*z^56 + 14462647036390878642451148094698227\
8747252406279387382303520095280890456095653540*xr3^4*z^56 - 
        265531524186808812760282807559715229759814096705689039821914560447976\
718259948356*xr3^5*z^56 + 360992090379571622435620340292804170633056126890422\
903025852295095128338885873008*xr3^6*z^56 - 367954117709041167105826233414608\
778824001852912793804446156214940177762145043248*xr3^7*z^56 + 
        281196411960253994972661564094876775994294173084593647097629866150582\
927221282356*xr3^8*z^56 - 159131600866479199353085398009405582913456425561815\
703068952766000154490515953140*xr3^9*z^56 + 648194127488616410853889575445176\
16111610567587441244222234656916244863553881448*xr3^10*z^56 - 
        179968617222321551695923662165356335290074357431055029763465031704281\
25489155144*xr3^11*z^56 + 305272589647127378400657451804755635243444364450152\
5825397598749695748255446524*xr3^12*z^56 - 2389298475890049571177190770187033\
38438141083718398574521144671724088672098588*xr3^13*z^56 + 
        242069754638127707248294956558538451266126359331837014013451391945034\
561937088*z^57 - 322137362708562565091085070010108511893154492558158510944889\
3043242671654909104*xr3*z^57 + 1977558339785374887194114957080503678816103060\
1006896648048293816580773276471744*xr3^2*z^57 - 74152770002713893091690525584\
092840842692396770654198932059122141044561928266848*xr3^3*z^57 + 
        189492943221392451384480801785784332561884263758585252435677650687008\
774796378240*xr3^4*z^57 - 348496928993959499059370283524337464572246715504242\
052942827030061774733037094736*xr3^5*z^57 + 474555568771091133191941293686933\
981586481657444761332489222751021976388753470848*xr3^6*z^57 - 
        484462496939616383254489727002524694302402732169322493567958483157101\
168459184448*xr3^7*z^57 + 370787864519478859145017074631450582704110390370468\
073622374805072820637039705536*xr3^8*z^57 - 210133341690315000453589021062828\
476660445182084054002068963510064063826085967440*xr3^9*z^57 + 
        857119342475197123036719541027295194201741983799272760657810366856555\
44517677248*xr3^10*z^57 - 238290502673402129103716432243554779726706812943544\
29601388959679660202618165344*xr3^11*z^57 + 404714452067095248127714644365449\
5408823226309204296384692719391810614234843904*xr3^12*z^57 - 
        317146911614368133811173249504339588550690733176093320117838834546855\
061280688*xr3^13*z^57 + 27851828626083778607551407918396550302799406180904813\
0111248068426966979253504*z^58 - 37164461789401567470448502875765585948683131\
05681164926898783341193413816869872*xr3*z^58 + 228735048474306042706722853589\
36327343102025069902748468745620405716937367103552*xr3^2*z^58 - 
        859793960761995975504240951166213547595953708169382023178807591953055\
94931266784*xr3^3*z^58 + 2202287847660806942477233549509046989618399495824465\
36680579575607035898238813760*xr3^4*z^58 - 4059267156648088296874355086062643\
02353252383521943380876264348813780038706209808*xr3^5*z^58 + 
        553936397772753975758558401916428928880957008392849652713735903550423\
902464249984*xr3^6*z^58 - 566651839542813332929120982121500655692267075963086\
821794195773907045113649807424*xr3^7*z^58 + 434536791724643985979484999997409\
778253894658841058691485701296767586278122863488*xr3^8*z^58 - 
        246720211268265795657213582819312705872614719916718318138830252031047\
393198156560*xr3^9*z^58 + 100815112329157804002375465622060667832749624962908\
684309749392428476402111133504*xr3^10*z^58 - 28075881372205740481572330492783\
520402704297360543742936002439078493725614450912*xr3^11*z^58 + 
        477625134427821950015814888657255459447032084770011160166855492868457\
8835659072*xr3^12*z^58 - 3748709673726681529920126099446443431890064763546982\
23692825311812733737803504*xr3^13*z^58 + 279655585620310458822795710724941378\
875987453659178060067230061514707560939392*z^59 - 374604178166977150268665405\
9403011588874799549865551260085757758772633239609456*xr3*z^59 + 
        231399193271992733357257290918257115368551645762067575746047289971785\
36089470016*xr3^2*z^59 - 8728190537405726021067426054973337599778393628678943\
8357215452218833180305689312*xr3^3*z^59 + 22429894364048675302505923114399208\
5371697330502745605738252624283275172698278080*xr3^4*z^59 - 
        414717497057213228958413688209244672500824521971313515941249761264471\
313181468304*xr3^5*z^59 + 567609378496356508303814116484008127809332069818367\
136578943917959320426844376192*xr3^6*z^59 - 582275976950916494886714587462933\
278073450905864994825788482443080918726161010752*xr3^7*z^59 + 
        447717627270200016980824230779775309464901838856376513740930455202670\
033296450304*xr3^8*z^59 - 254855145371857150495759614863006412363035652082870\
997749166609043445748495656080*xr3^9*z^59 + 104393820213267190908558997145572\
011868575595386124048906973473698672890795925312*xr3^10*z^59 - 
        291404079775133439782798847846301959873018473061990089395581812583585\
86071347936*xr3^11*z^59 + 496841628433591833059525111486723652674940318069955\
5069825571586278287647007936*xr3^12*z^59 - 3907863042387212886146826578764709\
45368538036871359537816686264610660248225392*xr3^13*z^59 + 
        239391938892484692347457962258480109567810801851550474871867606893793\
377195216*z^60 - 322623065589220342051570378614729205042638294352954373887076\
5166281007933218848*xr3*z^60 + 2004267103947094545328628194151938569585041159\
6989065211521232258902674513257248*xr3^2*z^60 - 76004293459316216150992156633\
518056353781653009169123024002578212122026094018176*xr3^3*z^60 + 
        196301538607201151938888492080440296305472259658769485127272188251375\
300439121840*xr3^4*z^60 - 364674614220611186741558910640470249640994085122029\
702567865446770728592381921312*xr3^5*z^60 + 501353408339360776432303190084278\
146870212661249111942481533813463254623136002496*xr3^6*z^60 - 
        516485738078427233325857953473299276971135662250603180070206369481265\
572013935616*xr3^7*z^60 + 398722570815010894104489657497884453890253077961859\
995086425056878328717219448112*xr3^8*z^60 - 227827822051328008688445469917647\
670045318018342354496133517957044881057701894240*xr3^9*z^60 + 
        936593464737245508992548550406676179178896393214157807576178096639441\
72040516896*xr3^10*z^60 - 262335603420112334003335346024547696800957594217876\
79118524356252830945001099648*xr3^11*z^60 + 448737761230937149546182877649549\
7167566258939409838698311558514959324973759568*xr3^12*z^60 - 
        354046018384093288328034330006563215060558439933933184566053709549404\
573213536*xr3^13*z^60 + 16687000623152983270307343426886738024896247391063064\
8041295713780660030753728*z^61 - 22741122989240127998996361779641908961680901\
64101563878481207713932874722804944*xr3*z^61 + 142738472742626592672700309326\
60303151684275956042286878678422753515440729457984*xr3^2*z^61 - 
        546457576581599215401229961364186230997631660386146213931974815951274\
65535142048*xr3^3*z^61 + 1423886297089625391370221592410329667695135507820079\
17902920999905200818463942400*xr3^4*z^61 - 2666994831852185504627426083638937\
99453088894361005855748505621349127906020299056*xr3^5*z^61 + 
        369474524492216753035975947733820834232829327725145325972979129374639\
068635919488*xr3^6*z^61 - 383358536795834451992963953471035559644998109315458\
808132358325645400699616920768*xr3^7*z^61 + 297938653356215545281516446599054\
770357470411518398684067088802864711786526274496*xr3^8*z^61 - 
        171314051216380266892320730441023313083992465555716242162606628486408\
356449713200*xr3^9*z^61 + 708442155187709535544840613497354321966953001070172\
16245560213043660898078129728*xr3^10*z^61 - 199539297800780140430910668815588\
95990964170548724500900588793548259480464374944*xr3^11*z^61 + 
        343119258964972999403945950905002001961799975204167960828128143440808\
2700083584*xr3^12*z^61 - 2720620117144923718701873277288119390849323309421491\
07812086751659972355306448*xr3^13*z^61 + 
        839480337244749342226229612256613045796669005574769373059381523444743\
78480960*z^62 - 1176265993855532986345198193984450641884619921556632312887644\
736619427343760080*xr3*z^62 + 75674852121565787645017470949913641634530740012\
64540693105091548892672219453760*xr3^2*z^62 - 2961793554396092204167574543364\
1054301392892991846338428830637137324450468604320*xr3^3*z^62 + 
        787233442725978222548082381746487207262519842697461702012641266424635\
31877686400*xr3^4*z^62 - 1501275114758706552227313249330770309943753318210278\
11527658842989126274779822640*xr3^5*z^62 + 2114096845216125164477496502171098\
51795985835204821241584521601356437711160174720*xr3^6*z^62 - 
        222655140558441539246579132761960389277690289325875065044726510279580\
938532966080*xr3^7*z^62 + 175429869490215815272014696789530841196925141447226\
550752727087592669840044906560*xr3^8*z^62 - 102151605301661912738971776760543\
212326586805153544467801248184008346504877233200*xr3^9*z^62 + 
        427378892399144070862272277288892809818916505768922424367963751625023\
63461244480*xr3^10*z^62 - 121680481047271171284421856931205326283838662740889\
07387967814364239269516366240*xr3^11*z^62 + 211343289196112512630652836224834\
8104814865113540688727330162818648403826296320*xr3^12*z^62 - 
        169146683665060521085347552317398103588412026109688829730749758722131\
449490640*xr3^13*z^62 + 
        148903852373373847694271515414878427349105320969785370298885211280704\
89075456*z^63 - 2537882617682901346198797334379796642190553416111713143318126\
77806433850494608*xr3*z^63 + 188414760548166666650631728794332561577959334265\
6293258563453422044412107386048*xr3^2*z^63 - 82342566325772455927472055299931\
43874577823798073706818360170737842227032849696*xr3^3*z^63 + 
        239012405778760519232463810888653140875319465901534791195326112777108\
09037472960*xr3^4*z^63 - 4899270788205950777168446737428655886207854274909052\
6903540916378422056210211952*xr3^5*z^63 + 73287490607063642528306571361458787\
584851567464489659523345586640302503412232576*xr3^6*z^63 - 
        812546701780632937961467129589959902357481555067017468573621418327318\
34783385536*xr3^7*z^63 + 6691890209996200223611885703588406217925148877426965\
5846742053168338679262375552*xr3^8*z^63 - 40499642981426129148771139042988925\
690972370818477743923540769075095344513794160*xr3^9*z^63 + 
        175294245098067640561740959413567745919614419895667897171431647034973\
83751631296*xr3^10*z^63 - 514352143106305953035241825032056458791738511528394\
7748672873622760791608315168*xr3^11*z^63 + 9177422317344104590039760511465406\
84228805528147167569653558730916093859364288*xr3^12*z^63 - 
        752506502043492798038030281731296708264208921411800062016321392792639\
20487056*xr3^13*z^63 - 
        254105316695136949712844608765231838836792026833549988939373310976080\
61315941*z^64 + 2934360167306305554322608006867579688890964677428081737506863\
79154616103718923*xr3*z^64 - 153914249459869234338766790853361521770117053869\
5773259614680179555879992342878*xr3^2*z^64 + 48311990257094680218320254310738\
95120092501966060932043671506608260475235051146*xr3^3*z^64 - 
        100465464506390532825217594816093983207319903777672288719909406125433\
06923984015*xr3^4*z^64 + 1442599947982500090193603741160150537408735367847287\
0640778308078085512360206297*xr3^5*z^64 - 14356036388815720491869451990425566\
823644462868759902857295584394893537061255476*xr3^6*z^64 + 
        947580113167891173152735481851612305928960332075257536496035040150139\
3825003356*xr3^7*z^64 - 34454536808080017616645566954368275380256865476891259\
46114660865430365504009587*xr3^8*z^64 - 1206560892024437882332807876401286468\
54643277958283017706040587629084891075635*xr3^9*z^64 + 8624600237324691836842\
47643784299546758890339748427656119485792278537940010994*xr3^10*z^64 - 
        457347338047910478973462242786265934148122745753196662520929756088595\
405769222*xr3^11*z^64 + 11325940896328967766332031180357876683581273847993701\
0739222703385243106570247*xr3^12*z^64 - 
        115621128584342304537828501578341709635029519506852758827862354274007\
30808209*xr3^13*z^64 - 
        368002425061201421007637511872685368588388065707906745532065072393839\
37654440*z^65 + 4591444733501679180645255666831463371110409507222667613906416\
83319139210452770*xr3*z^65 - 263928666762496395148770204435007025887355542493\
7361337813123107827179688852840*xr3^2*z^65 + 92534863174981213399684773113189\
08396658406152338365301339665868818177483451620*xr3^3*z^65 - 
        220737071631870183590498691471946474594063169561822632831054797901655\
88583731600*xr3^4*z^65 + 3782417813547841355220231735868580384814054125165380\
6072894950287888309580388830*xr3^5*z^65 - 47886931745445878740088636641569288\
889256482319457277937901402339750424056401040*xr3^6*z^65 + 
        453409726655098699299474476515467177359674283008454516184628060094868\
37816517880*xr3^7*z^65 - 3209576471867221202902881497387442376504744769375263\
4165018510980738133163404040*xr3^8*z^65 + 16769610504569536442823305838907763\
539173218329150686557519292625673063511652350*xr3^9*z^65 - 
        628318365217137507411613978619149651500297063387550342917471346806220\
1721125640*xr3^10*z^65 + 1597747975195358437319810640853521400089034117605204\
545124081134360069806354020*xr3^11*z^65 - 24697816760495196645872503252295261\
3244000930204918053334261441619838165807040*xr3^12*z^65 + 
        175122856110526420047670088942867805499436626649680241692600258571519\
08159170*xr3^13*z^65 - 
        299755883115311560115773221329408109821176152561781064557816535074826\
79337296*z^66 + 3812921377733296747793679526747227391947081535318951827476885\
36862993128554698*xr3*z^66 - 223740036561777497179551992321901128583361012338\
1795312718369428497195257337528*xr3^2*z^66 + 80191408837924142487083232464718\
84433892317323411810517122820805820188399919156*xr3^3*z^66 - 
        195861133889959616145063798131727164563677767925633275613343295631344\
80696910760*xr3^4*z^66 + 3442371501625847171312857516497350718830723026118353\
1609271889113011003819675382*xr3^5*z^66 - 44789687101325690632681466973888445\
973547714195711085779287228925359732504553456*xr3^6*z^66 + 
        436808714887392910402190877812392064442695356341979382468328067174056\
70986641496*xr3^7*z^66 - 3192887846139235380572673153154925125793980971849990\
3073707798477894906813202272*xr3^8*z^66 + 17276076900075055074266621591113456\
179198030218941979277240789752657795389191510*xr3^9*z^66 - 
        672551823076842854788172522356525274540894784096894121497586942062856\
3380693336*xr3^10*z^66 + 1783791384724694983310615763184897342981953299702692\
700710438150953865533731508*xr3^11*z^66 - 28889004410125544495874898750949364\
9083631472346080885443064615463669969068968*xr3^12*z^66 + 
        215753691497394391495582753794378513198328677574643999960090077745140\
43389866*xr3^13*z^66 - 
        176650777211990620811536260239506212947370812069310695113693654658646\
41453808*z^67 + 2266774534067969456867177369155013864386327848141652553438264\
63626874184016554*xr3*z^67 - 134225092729082443649748860158211061478528478004\
2205246495956316030451286976984*xr3^2*z^67 + 48562604452093983252482859056899\
52084123627716802488947985470649229847220901268*xr3^3*z^67 - 
        119773126290042744488904838188698733152294731388491792946479214676148\
30160829480*xr3^4*z^67 + 2126511222041283388337471322557852910500431327645230\
2866072501466450679826009206*xr3^5*z^67 - 27961360266910116345184183865988372\
625093156037144077686646460568064923630336048*xr3^6*z^67 + 
        275691818692549734650300846140103033521189502164562884549177466114737\
20691309848*xr3^7*z^67 - 2038271055440499083625967120028505676850851081927145\
5466737756379017963176615936*xr3^8*z^67 + 11160273546985890026395318649128848\
959426389758240025615263449637748850883480630*xr3^9*z^67 - 
        439871813727285602789977391191255069917253843059537599085359518684243\
2463840248*xr3^10*z^67 + 1181813816812856785101780506946322263023813908762810\
368587938128281702117290644*xr3^11*z^67 - 19399576954986880385783007435865180\
2754030412687825020587384395831278311583464*xr3^12*z^67 + 
        146940100713805298336844607511092967020030382689682673095107220560687\
48627818*xr3^13*z^67 - 
        786557466685315217220700758198663662802371497021489426996579474163632\
0670442*z^68 + 10143324682001365948880936858403014604302128844591011627356505\
5433098617282256*xr3*z^68 - 6036836708196528864649603279727826443081923589537\
70661658980997067265757790036*xr3^2*z^68 + 2195480436290386390651591494568719\
476071893351785714586425234745753605324914152*xr3^3*z^68 - 
        544363088136782035666510897856152595919050788204496446216317276762711\
6417513270*xr3^4*z^68 + 97174014048189672960525989758923725693020927213607443\
14096131258932787319980664*xr3^5*z^68 - 1284834584680192906086073460401491774\
2866347337080719419861491021487225065422232*xr3^6*z^68 + 
        127401459919052083662463512053258780368327875797510036336823909742547\
75338310352*xr3^7*z^68 - 9473951697816091925440478167289389269255224754199346\
597754097528876268932297974*xr3^8*z^68 + 521821442398505833252470422697979334\
5311262517692675470292662603160883648027520*xr3^9*z^68 - 
        206924716806786706733111880460105860556629159392915266607254674998928\
2638053972*xr3^10*z^68 + 5594200329341693155231522802315501073465387979197283\
90151060752683979048187976*xr3^11*z^68 - 
        924165736423681528655228844973635252783588013520242466258297049506686\
39089066*xr3^12*z^68 + 
        704587642877924131292322293668070218535018557441643748503917452033447\
4134072*xr3^13*z^68 - 
        261748366391791465546725182919805066215625562898630524287946216412194\
4895080*z^69 + 
        338618865319687367827990378766811119922133292642062715995786784824606\
67228070*xr3*z^69 - 202178854835111240160086934361466335746118006530881480681\
045044942451512091160*xr3^2*z^69 + 737683219511961460414877765777483929263206\
459757265793188876303661652102298860*xr3^3*z^69 - 183510939652030950890069954\
2887429241440783901774347997679779383575844048168000*xr3^4*z^69 + 
        328681838057570594195196995086277252028173851321088600378543515931966\
4127178010*xr3^5*z^69 - 43605851817592691953422534763964939473243427754024339\
81816871358691771573830640*xr3^6*z^69 + 4338744571954631768710703315738212769\
295749694412793915576628420567963526518120*xr3^7*z^69 - 
        323767700651345057887858992968413299146124962357714644787210189443305\
5719326120*xr3^8*z^69 + 17896081205333672224394362645784910142807859346930161\
73921532556628909779048250*xr3^9*z^69 - 7122025018453297639817380815061344892\
10700664447420894526589951958861776082680*xr3^10*z^69 + 
        193244056275357468988285214642156984268685459931393441086788108240820\
399283820*xr3^11*z^69 - 
        320418346027927550343964357676538592364114295111532622613436258010098\
29174960*xr3^12*z^69 + 
        245202435718835766516010295671058569938326560280877092177149466564580\
2013510*xr3^13*z^69 - 
        619925971368069339516330015397247568095324218384601100477169965628685\
713320*z^70 + 
        803731216966088787548552695955376585199328967336284976942219353144885\
6614710*xr3*z^70 - 
        480935167853096729810125483421902196244635567851276967073910259948345\
96310840*xr3^2*z^70 + 1758649092520556341107636368371566741128047326524524937\
35907123037360136857900*xr3^3*z^70 - 4384672771257500820045861796439011380329\
18615337338780884270852151936741695200*xr3^4*z^70 + 7870900485339089865161633\
20421589668658545318968127747012268369530867396701290*xr3^5*z^70 - 
        104658525434256916029621460927321052547399564135838672809776608085368\
5867747120*xr3^6*z^70 + 10437170339938717316349973772786356330668103250122622\
70366474809602236196504680*xr3^7*z^70 - 7806365527493397720284245484337961607\
42378357189347717116863009215105636405800*xr3^8*z^70 + 4324918180659637722937\
16946321870112184615872949579493944080703711416593273450*xr3^9*z^70 - 
        172518652178575300672676866176819299637755196915307293049400639910668\
853741720*xr3^10*z^70 + 
        469201539153879976196054988898641272760695637344404185445900513919688\
21711660*xr3^11*z^70 - 
        779829380726943548705075762667252481806117997785247829181458759382805\
0677840*xr3^12*z^70 + 
        598197029332482758749532803317134746828768791520021875240114880390430\
628150*xr3^13*z^70 - 
        937658318715131035067399695973779792670064481435099069572349656313933\
11360*z^71 + 
        121756311212891521330577652684987935954972254151480725712428830517661\
3978190*xr3*z^71 - 
        729702245956896048614360069360306993177016754298391434282713234287068\
9452200*xr3^2*z^71 + 
        267251095700029088723259881623918335895539994018896121906646278004995\
48462620*xr3^3*z^71 - 
        667361753039657399053136011205976935732101278654288461440744258595164\
22334600*xr3^4*z^71 + 1199872380292635737336620173033884457105634630070405912\
60677107992011152322770*xr3^5*z^71 - 1597991473485184208503460701196013906524\
64927808412345949360332582523659257680*xr3^6*z^71 + 1596153106580187433891427\
83834684853690845238274103903551151187842365782085000*xr3^7*z^71 - 
        119573605475639299445954623162326237546919161554846595864706532326655\
928684240*xr3^8*z^71 + 
        663531821987580785278067546936882415698357746689529244811387076508541\
78224850*xr3^9*z^71 - 
        265106334310866185009221541633225404676643616118630960594206256036486\
91761160*xr3^10*z^71 + 
        722181654072818334292407448613721390201665818803955154355975494916973\
9699740*xr3^11*z^71 - 
        120224338792060875820550266977350127941474841365577039060685957683012\
4213800*xr3^12*z^71 + 
        923731296707579712248968916813436083456451637926883736374687175998942\
41870*xr3^13*z^71 - 
        683660309709479527575719837694505733579485558410722459621300947992139\
6545*z^72 + 
        888758402622323385848435789002857453653331225933939197507691232389781\
55085*xr3*z^72 - 
        533255041573394031509061473401714472191998735560363518504614739433868\
930510*xr3^2*z^72 + 
        195526848576911144886655873580628639803732869705466623451692071125751\
9411870*xr3^3*z^72 - 
        488817121442277862216639683951571599509332174263666558629230177814379\
8529675*xr3^4*z^72 + 
        879870818596100151989951431112828879116797913674599805532614320065883\
7353415*xr3^5*z^72 - 
        117316109146146686931993524148377183882239721823279974071015242675451\
16471220*xr3^6*z^72 + 
        117316109146146686931993524148377183882239721823279974071015242675451\
16471220*xr3^7*z^72 - 
        879870818596100151989951431112828879116797913674599805532614320065883\
7353415*xr3^8*z^72 + 
        488817121442277862216639683951571599509332174263666558629230177814379\
8529675*xr3^9*z^72 - 
        195526848576911144886655873580628639803732869705466623451692071125751\
9411870*xr3^10*z^72 + 
        533255041573394031509061473401714472191998735560363518504614739433868\
930510*xr3^11*z^72 - 
        888758402622323385848435789002857453653331225933939197507691232389781\
55085*xr3^12*z^72 + 
        683660309709479527575719837694505733579485558410722459621300947992139\
6545*xr3^13*z^72))/(119816931080052670464000*Sqrt[3]*(1 + 3*z)^29*(1 + 9*z)^2*
       (1 + 18*z + 49*z^2)^13)), "c_{3;q}^{(2),[3]}" -> 
  -1/59908465540026335232000*(Cf^2*Pi*(-1 + xr3)^2*
      (-243919371533953626199181 + 3289599120732577216419443*xr3 - 
       20257355034304009308680718*xr3^2 + 75921594530195047661937146*xr3^3 - 
       193710254031800656225728455*xr3^4 + 355590060875775901278881937*
        xr3^5 - 483279289811263660848809556*xr3^6 + 
       492416515482276008144550396*xr3^7 - 376158157544520697310233227*
        xr3^8 + 212778062432205547244455205*xr3^9 - 
       86631352527866729371187006*xr3^10 + 24041252067393306674325738*
        xr3^11 - 4075955871460436228743553*xr3^12 + 318848658006481107203831*
        xr3^13 - 75189959841687227999754003*z + 1017530499633009623920492119*
        xr3*z - 6275827485667927329396442794*xr3^2*z + 
       23543030457238824132177578778*xr3^3*z - 60112812574927515041020150065*
        xr3^4*z + 110419276009229758094343690501*xr3^5*z - 
       150160250689857959244852423708*xr3^6*z + 
       153086789045962482033476153628*xr3^7*z - 
       117007377388832043984193744581*xr3^8*z + 66221336572246961129692279665*
        xr3^9*z - 26975283576504031466306572698*xr3^10*z + 
       7489622722614164632057884714*xr3^11*z - 1270389396447238677260100759*
        xr3^12*z + 99423608047688115411925203*xr3^13*z - 
       11173394744479749624753840101*z^2 + 151843614757786334261085605723*xr3*
        z^2 - 938304291828315027834250738878*xr3^2*z^2 + 
       3523874066032917092755724031626*xr3^3*z^2 - 
       9005301053595020705271348392495*xr3^4*z^2 + 
       16554059239873297818783936084777*xr3^5*z^2 - 
       22527835044642162143464462533876*xr3^6*z^2 + 
       22982169982061662515275484651996*xr3^7*z^2 - 
       17576911782218419002984774556467*xr3^8*z^2 + 
       9953872650513626018627489133245*xr3^9*z^2 - 
       4057091395235690819204745062126*xr3^10*z^2 + 
       1127077858480632186835445952378*xr3^11*z^2 - 
       191278964945719299389581101593*xr3^12*z^2 + 
       14977796872531838025467181791*xr3^13*z^2 - 
       1065421416358842385305464357859*z^3 + 14554472073463596112130370437847*
        xr3*z^3 - 90146679792958837102426680132522*xr3^2*z^3 + 
       339008627262001114741880837869434*xr3^3*z^3 - 
       867228410401751288106737712629505*xr3^4*z^3 + 
       1595618559680787334969899030359973*xr3^5*z^3 - 
       2173222449082715554429751446914204*xr3^6*z^3 + 
       2218789895063561543031777900506844*xr3^7*z^3 - 
       1698213962098797955490238479994933*xr3^8*z^3 + 
       962394049855741748146675650265905*xr3^9*z^3 - 
       392531282110704348126070767013914*xr3^10*z^3 + 
       109119052910058146403743394409482*xr3^11*z^3 - 
       18530638439051282497372182592647*xr3^12*z^3 + 
       1451902866520239497306893914099*xr3^13*z^3 - 
       73173180847853249221799626874511*z^4 + 
       1006205833827637940295378545099073*xr3*z^4 - 
       6250147610044147244279715688918938*xr3^2*z^4 + 
       23543276975172487205186397763950366*xr3^3*z^4 - 
       60301625537098385575781666184325005*xr3^4*z^4 + 
       111069226986858057412797473826666027*xr3^5*z^4 - 
       151426271866766928245763403485062556*xr3^6*z^4 + 
       154746496929017504202410372018361876*xr3^7*z^4 - 
       118545474877263125986416613016562297*xr3^8*z^4 + 
       67238250140040543562732720023693255*xr3^9*z^4 - 
       27446898592529087112665751540138666*xr3^10*z^4 + 
       7635912852147259431726457795368558*xr3^11*z^4 - 
       1297713839705238874643456201594763*xr3^12*z^4 + 
       101751760087647870612776761441581*xr3^13*z^4 - 
       3849287706560280894457012612201665*z^5 + 
       53383834394226559145236586407046685*xr3*z^5 - 
       332812467828233640265688639567630190*xr3^2*z^5 + 
       1256235528990187813053606978541848030*xr3^3*z^5 - 
       3222557493562526571152227213105437675*xr3^4*z^5 + 
       5943500398623404048803368351228127575*xr3^5*z^5 - 
       8112958341968794286543567738286024180*xr3^6*z^5 + 
       8300350721834255402123812470711452340*xr3^7*z^5 - 
       6365506916746804103839258559786920455*xr3^8*z^5 + 
       3614224163057189585347888819057009275*xr3^9*z^5 - 
       1476804778382010386744017386759019710*xr3^10*z^5 + 
       411248148614015771216295884250230670*xr3^11*z^5 - 
       69954948613552626713303043893902125*xr3^12*z^5 + 
       5489873895087517807438761892093425*xr3^13*z^5 - 
       160855234060659272631217717890347615*z^6 + 
       2256194713367515363073060369685003665*xr3*z^6 - 
       14132974712871068433352591388467824090*xr3^2*z^6 + 
       53487663331251863080235216119897429790*xr3^3*z^6 - 
       137477256483244491225112795506418359965*xr3^4*z^6 + 
       253980292003076068339475682895140665595*xr3^5*z^6 - 
       347217477752228315804258332096960764060*xr3^6*z^6 + 
       355746925787027445382384065482148741780*xr3^7*z^6 - 
       273191257528366400304598493308463128425*xr3^8*z^6 + 
       155313566267192280251375389364149471415*xr3^9*z^6 - 
       63540743371643168394782301600745479530*xr3^10*z^6 + 
       17715141281974491802227336972975487470*xr3^11*z^6 - 
       3016816395623274196106953285426525115*xr3^12*z^6 + 
       237007654888663959954474859136077085*xr3^13*z^6 - 
       5455870024669144617932556603434890857*z^7 + 
       77730629896320844258700879132699165781*xr3*z^7 - 
       490047124189688018009063774843875079166*xr3^2*z^7 + 
       1861155044397848970785378412287776614222*xr3^3*z^7 - 
       4795924432303195996029242661325734764355*xr3^4*z^7 + 
       8879513900866240610618954594438151904479*xr3^5*z^7 - 
       12163310660052917114390295130199088797652*xr3^6*z^7 + 
       12485164460991336007676783595797489478612*xr3^7*z^7 - 
       9604551144232332069667580595636770929119*xr3^8*z^7 + 
       5469375263897955313233068370672565349955*xr3^9*z^7 - 
       2241113184038855148875158494140879833422*xr3^10*z^7 + 
       625759574095944271195491457084752962046*xr3^11*z^7 - 
       106717059393659454201180105820376558421*xr3^12*z^7 + 
       8395416448918352831015245967805057897*xr3^13*z^7 - 
       151670274125866694051787081538062541928*z^8 + 
       2210670179982362526087738868223205200024*xr3*z^8 - 
       14064120976753657289867848935032059799664*xr3^2*z^8 + 
       53675276383630856655916916285304296500688*xr3^3*z^8 - 
       138800083051935817575530579337617147457080*xr3^4*z^8 + 
       257747774648597443093571098330270657483656*xr3^5*z^8 - 
       354014026523221460332249495693469853598368*xr3^6*z^8 + 
       364285224252774821083285348112165869675488*xr3^7*z^8 - 
       280890350715159444213718337085618057909336*xr3^8*z^8 + 
       160307402619893670630762862817737792599080*xr3^9*z^8 - 
       65824223824568657217575724265472723833328*xr3^10*z^8 + 
       18415784939177051617142165679335070840144*xr3^11*z^8 - 
       3146558391330363147343101766602250607624*xr3^12*z^8 + 
       247984780757208960813467851426911576248*xr3^13*z^8 - 
       3442168331775051903713538969773169113496*z^9 + 
       52009731393885661747338460869694140291768*xr3*z^9 - 
       335456445680327453540161293670883927604048*xr3^2*z^9 + 
       1289521076027612682482347179377350178736336*xr3^3*z^9 - 
       3351714825072484764226595059517072882300040*xr3^4*z^9 + 
       6250715874408267698648236701791384401405992*xr3^5*z^9 - 
       8618230470003556742942958744609114177283296*xr3^6*z^9 + 
       8899602780381359069967092082853897302526176*xr3^7*z^9 - 
       6884849291761116531090300593360710119955752*xr3^8*z^9 + 
       3941418610691022484589699967303995645813640*xr3^9*z^9 - 
       1623114749973254330505684460796220367282896*xr3^10*z^9 + 
       455353837172553313428349536080858740642128*xr3^11*z^9 - 
       78005787319047587512313954991354549465528*xr3^12*z^9 + 
       6162976475037266535207584911618816997016*xr3^13*z^9 - 
       61934420363255597418737434049330385812904*z^10 + 
       998429881225310524137437444491362125982552*xr3*z^10 - 
       6589814792407399740879224155637565374917872*xr3^2*z^10 + 
       25630374825845019036027017183724785195402064*xr3^3*z^10 - 
       67164197439841946951614190987008400389768440*xr3^4*z^10 + 
       126101294114497546914639881891349146501314248*xr3^5*z^10 - 
       174900367288008273126981555771716876550074784*xr3^6*z^10 + 
       181592643627026939932623356408655128667781344*xr3^7*z^10 - 
       141188447426167445743264036514355191451719448*xr3^8*z^10 + 
       81205361886840695454809042089689180780411240*xr3^9*z^10 - 
       33587525391579562470435283617338592251704944*xr3^10*z^10 + 
       9461453004204196692567133787781074449601232*xr3^11*z^10 - 
       1627086192455893894037910927689713164652872*xr3^12*z^10 + 
       129018977558146520132133842918913545950584*xr3^13*z^10 - 
       793467348468292830342022692808690963277208*z^11 + 
       14865379528734249018852079128027040349268024*xr3*z^11 - 
       102768107559955766299273146774692738097608784*xr3^2*z^11 + 
       408733214188733057693682521245567020126233808*xr3^3*z^11 - 
       1087352905090365803239327302108934078184908680*xr3^4*z^11 + 
       2066443037794819726951014874212085012341911976*xr3^5*z^11 - 
       2896492745983868398135345005909786533941057248*xr3^6*z^11 + 
       3035894973358647710458739687833353755121347808*xr3^7*z^11 - 
       2380834565418327915443326956330055414173130536*xr3^8*z^11 + 
       1380235022431432686182629945791719365655452680*xr3^9*z^11 - 
       575073888861260364274476113006398975715951568*xr3^10*z^11 + 
       163099174978402635963649543009922057502732624*xr3^11*z^11 - 
       28226003360743040251412302992871788873482424*xr3^12*z^11 + 
       2251413393646328293894001388826415103477528*xr3^13*z^11 - 
       3441212332415255141171963430307363338709080*z^12 + 
       140241219792458106459431207423296828163075880*xr3*z^12 - 
       1115778758225614126182934357307680990923797520*xr3^2*z^12 + 
       4708202650352036273828713640084978871304559280*xr3^3*z^12 - 
       13001192412565274002307284720289266042038940680*xr3^4*z^12 + 
       25425401244291001879942778573013167872103142840*xr3^5*z^12 - 
       36501204606683672343993263803798067181811021920*xr3^6*z^12 + 
       39060896285162029413239895110564720448747505440*xr3^7*z^12 - 
       31201061313296987255434762916805453715835015400*xr3^8*z^12 + 
       18388378776421237488406884286199777518684832280*xr3^9*z^12 - 
       7776226112420986803184815042469400000157666960*xr3^10*z^12 + 
       2235426182959198611567349498659187329650741040*xr3^11*z^12 - 
       391661896287904969891957041382023134368929720*xr3^12*z^12 + 
       31595589635051541579741510365609932074944520*xr3^13*z^12 + 
       170306711160309843346664781781231322522883288*z^13 - 
       415034870957394504253841982098865128074508664*xr3*z^13 - 
       2488473478746047279708208289905347596176676656*xr3^2*z^13 + 
       19800716825603976641219736109632504419193980592*xr3^3*z^13 - 
       70090222174772084351545218167170294212588198840*xr3^4*z^13 + 
       159438032136199379564898383855571011546877252504*xr3^5*z^13 - 
       255023719518892008554345505192065015613016138272*xr3^6*z^13 + 
       296642055419219783180447360325898056925600691232*xr3^7*z^13 - 
       253404774107945396596597040366577849113725701144*xr3^8*z^13 + 
       157876710012304250686004882533352970834257277240*xr3^9*z^13 - 
       69970613320904648474560708053130532175232105392*xr3^10*z^13 + 
       20939855632824042545205279596107061914324044336*xr3^11*z^13 - 
       3799152363437254616350178383274850008371591176*xr3^12*z^13 + 
       316009177221848752894415351187042062383574952*xr3^13*z^13 + 
       6666933241648150561525590117457368516027963816*z^14 - 
       56091482165032133461291341171296600894065773528*xr3*z^14 + 
       254928448892215119663116456911939801747480701168*xr3^2*z^14 - 
       768442245004534050516098176220691355734829067856*xr3^3*z^14 + 
       1612921949227477766448354777013117294356979321080*xr3^4*z^14 - 
       2415723052518642373632069181764519845552721454152*xr3^5*z^14 + 
       2605455226108972810493962611094074872333553695136*xr3^6*z^14 - 
       2004792295112375654155248331249904661562736569056*xr3^7*z^14 + 
       1058391470752699707954190459873557352369913703192*xr3^8*z^14 - 
       342189417054762859992365974180720672050172034280*xr3^9*z^14 + 
       38896692293512618923791287962206287708563444336*xr3^10*z^14 + 
       16057299933218605337943262320812511597624236592*xr3^11*z^14 - 
       7114549412303748457967253935507333676265046712*xr3^12*z^14 + 
       888381434990590406320000155198428816386272264*xr3^13*z^14 + 
       157654197034441474518719390587973833103423499288*z^15 - 
       1578242795321270812490775083515655417052902645304*xr3*z^15 + 
       8254772882119044710581000638005042106606094376784*xr3^2*z^15 - 
       27924513806772643924985501645554345945716210790608*xr3^3*z^15 + 
       65669609998520160591959295828505606396098044100360*xr3^4*z^15 - 
       111830931867884696140861887556731875042603910221736*xr3^5*z^15 + 
       141169378862909085939078084547433567241348113404128*xr3^6*z^15 - 
       133474033009038150706409783936923625499602348729568*xr3^7*z^15 + 
       94421477524467232637836376393152960283271222525096*xr3^8*z^15 - 
       49324020107184303479631632356837886686524022922760*xr3^9*z^15 + 
       18482415291866211323884689367183123130357992624848*xr3^10*z^15 - 
       4701459691642412499967099528650972742941284748624*xr3^11*z^15 + 
       727143539855614650923953088107993831881132905784*xr3^12*z^15 - 
       51598241130554956054938220570635724173842321688*xr3^13*z^15 + 
       2941255494567762208905827292411441928540196249892*z^16 - 
       31624900155519094127308407259873349738550365540316*xr3*z^16 + 
       173270501163675464594844758265205790712027322625496*xr3^2*z^16 - 
       605342684439273112129222696150475941725391650487752*xr3^3*z^16 + 
       1463279697484842700793371717972649343710810489070060*xr3^4*z^16 - 
       2559570008675644950541015448389433064409903468106484*xr3^5*z^16 + 
       3321927657856783242063263474146729616595697974745872*xr3^6*z^16 - 
       3234720704937925168647026921319944743752584970027312*xr3^7*z^16 + 
       2361950598534836951001197105289394580399882209774524*xr3^8*z^16 - 
       1276974888152359334786115339802519546992495635853060*xr3^9*z^16 + 
       496789705196832865239628429973499983960253845943192*xr3^10*z^16 - 
       131684339033418391882260972518174202985221063134856*xr3^11*z^16 + 
       21314972396999015117511266578954763613092534056116*xr3^12*z^16 - 
       1591045176355685323159800508959519055145094963372*xr3^13*z^16 + 
       46587435380425913785528294163948169436351523786844*z^17 - 
       520910260562257166479579627491108641429454146745132*xr3*z^17 + 
       2920933181098176842601800288333282173719267419330952*xr3^2*z^17 - 
       10360405062527465174215996982671058890352540835205704*xr3^3*z^17 + 
       25355915790353293362462328157565113205151083622630260*xr3^4*z^17 - 
       44870473743039385158709898316823762478796624582502788*xr3^5*z^17 + 
       58912041458220472491281366059851466173957346723241904*xr3^6*z^17 - 
       58046156070458312445581068761877648681448774512738224*xr3^7*z^17 + 
       42903275919872978501776644499193120307569400564401028*xr3^8*z^17 - 
       23489748707686423862463819241736342366045051181247860*xr3^9*z^17 + 
       9258960496792407549168808210973299304266702730230344*xr3^10*z^17 - 
       2488027219301402681655214019294021485590611061268872*xr3^11*z^17 + 
       408502315033183208132580560542441931775755818448172*xr3^12*z^17 - 
       30949849923600421727478369429588866948782630584924*xr3^13*z^17 + 
       647035277440889945519129042711224116000407218621828*z^18 - 
       7416655860796765308665314020487102466445951744207484*xr3*z^18 + 
       42170347100003075010057263416361390205062243058890904*xr3^2*z^18 - 
       150896857508248860892601764787294628684671422209244168*xr3^3*z^18 + 
       371907365633705698928259609809883385121739227940876940*xr3^4*z^18 - 
       662410176951692461871108952666902270249232032294633556*xr3^5*z^18 + 
       875228745996291767599023163269733008566905248362851728*xr3^6*z^18 - 
       867860101357463712687043674423321919789536071297216688*xr3^7*z^18 + 
       645596236638033160737596957112101119137995817600404316*xr3^8*z^18 - 
       355788587380395485815002872812573151698338764989002340*xr3^9*z^18 + 
       141180674823478725551871522852203466407230249838000728*xr3^10*z^18 - 
       38196953760621700475813104473697351520540605279366344*xr3^11*z^18 + 
       6315295801212987478866963165538648989543140398552084*xr3^12*z^18 - 
       481894056013606638821427366194632956810764776687948*xr3^13*z^18 + 
       8021226489618435057860509476201762664511004795511836*z^19 - 
       93546306160294062108202203840620458480002678774749868*xr3*z^19 + 
       536862822268086429336381998568026602153783275529329288*xr3^2*z^19 - 
       1932087891478602080313033121862422123383438766138963656*xr3^3*z^19 + 
       4783475484343248281673614850464445791850552096706708020*xr3^4*z^19 - 
       8555077045126003581492388612297642784113011010741486212*xr3^5*z^19 + 
       11348853843839374744935823232358883569526177487518447536*xr3^6*z^19 - 
       11298006199670246954144113949249737550719337196103413936*xr3^7*z^19 + 
       8438004936832918996772548760011958612419326512803844292*xr3^8*z^19 - 
       4668850181258894454147888405034832508066215408510322420*xr3^9*z^19 + 
       1860151793618777762270188977698295933130304015263490376*xr3^10*z^19 - 
       505330063391715159747491495411785594911390817547637768*xr3^11*z^19 + 
       83894347529276308371497880277013039322033713182659948*xr3^12*z^19 - 
       6428407080866569665435408328532461617865510762553436*xr3^13*z^19 + 
       89763613693490457540617891111494166224271419241690668*z^20 - 
       1060376303508682384098843739998773531023416994794785044*xr3*z^20 + 
       6126276710352376393668960454694194055903911544191545864*xr3^2*z^20 - 
       22136599218226464248991473589862413426061117333178734168*xr3^3*z^20 + 
       54978213756472908125441081104363476410863705330735620100*xr3^4*z^20 - 
       98606233963187475892032199424603891319997435537268095836*xr3^5*z^20 + 
       131165936647610378726316448467779626051873533677932170288*xr3^6*z^20 - 
       130931595906043437790593255338004087397007179641117206928*xr3^7*z^20 + 
       98051073585699115402424388739368101775947584656455902836*xr3^8*z^20 - 
       54399326817314628579744840292895126992546065162696354700*xr3^9*z^20 + 
       21732327363040568106678321751027447747128969219615997768*xr3^10*z^20 - 
       5919862149991233859394270958276391784267584673194657944*xr3^11*z^20 + 
       985491061617310897835269436785992198110880643465561564*xr3^12*z^20 - 
       75720270872469546333394207282217615095480915679086468*xr3^13*z^20 + 
       913910250701661650129165108298342168908208724412994324*z^21 - 
       10904675192900587755977697803766185521755869717550494532*xr3*z^21 + 
       63320458151926304698478054190620154397915006170418631832*xr3^2*z^21 - 
       229485352187170292741638026424601399323649889599073426264*xr3^3*z^21 + 
       571258546622251915070195778388472592991607455078289648220*xr3^4*z^21 - 
       1026702073598036696651237746404834703999682473006441807308*xr3^5*
        z^21 + 1368431672395552673183971254366555442022965054040947390224*
        xr3^6*z^21 - 
       1368656351663898392847428192850312568114862320679592032784*xr3^7*
        z^21 + 1026938098256902441116510273216180369352142606231914329228*
        xr3^8*z^21 - 
       570853579568761853455529697992438176902612170013603569820*xr3^9*z^21 + 
       228494366568752835618161005760279263436375031458290196184*xr3^10*
        z^21 - 62361756969397850861832498450865726272625558733796519192*
        xr3^11*z^21 + 
       10401517288093264725854480181528020641387975010348901252*xr3^12*z^21 - 
       800743367845654167547696670413308282139775007113489364*xr3^13*z^21 + 
       8514804858570731199014451403413716522924904759968873964*z^22 - 
       102427584719110130781800337311118382370844199704884281812*xr3*z^22 + 
       597143491125708634106175683737627829572842396825145129992*xr3^2*z^22 - 
       2169142761792169101350214657902769928326191737489367112024*xr3^3*
        z^22 + 5409098369723238616051168246065608787288880567602918635460*
        xr3^4*z^22 - 
       9736793488802809473740461039185365221998817139661582268188*xr3^5*
        z^22 + 12997053253051473490648691220919582936798888438486526916144*
        xr3^6*z^22 - 
       13018299840062022982969719523342615601031597504520667792784*xr3^7*
        z^22 + 9782189943545134715556695742508226601614144651233405141428*
        xr3^8*z^22 - 
       5445588098947386302823681668326470737734667045862443302860*xr3^9*
        z^22 + 2182835635271833494467489759599286419166127524263261047624*
        xr3^10*z^22 - 
       596605196048403681442905726098059651301729128292522932632*xr3^11*
        z^22 + 99652087595716677053428072207947436078563530254862699292*
        xr3^12*z^22 - 7682489916851480189560619965534674807414626251730513604*
        xr3^13*z^22 + 
       72930018507313992167325525608656682074722036528862497972*z^23 - 
       883322437678281017657102142703521088523149608036554296356*xr3*z^23 + 
       5166465387128271550360661110020335121703650231333099609816*xr3^2*
        z^23 - 18801682141511652378787017395014304477876511955185943880472*
        xr3^3*z^23 + 
       46949182310923448544061808626455447309341169749858092790460*xr3^4*
        z^23 - 84615181829091192700067702064101994366046429663101226033644*
        xr3^5*z^23 + 
       113079155758567629541329724739616344141296441752054725150352*xr3^6*
        z^23 - 113393187006347301301603594215595327147312606322390791377552*
        xr3^7*z^23 + 
       85301810582500660873451671509858256045250896261641094294764*xr3^8*
        z^23 - 47539279319344247076023792298442357922887608386423167228860*
        xr3^9*z^23 + 
       19077055596489242582480082478489798716090955442282705211672*xr3^10*
        z^23 - 5219837285194672462109743955578329707080579892292796539096*
        xr3^11*z^23 + 
       872837024946105892449823739767880716958048975277319200036*xr3^12*
        z^23 - 67363205663327423542767294014389770604352375381086855092*
        xr3^13*z^23 + 
       576496076570211733875433295459138321324345151609065414920*z^24 - 
       7024095131509447266732425356343643634212396734014313599480*xr3*z^24 + 
       41196147056781322656574746043605646057411566384361269107760*xr3^2*
        z^24 - 150144781909241978882861551911082191608723542562055755192080*
        xr3^3*z^24 + 
       375336119076318256883910376808454711684420114909936028420120*xr3^4*
        z^24 - 677117168591455024099107364286538573512683567889345415378600*
        xr3^5*z^24 + 
       905735153894130675765231465126547776638426766388949615327520*xr3^6*
        z^24 - 909075639125416983162572626706805740828891504666674972671840*
        xr3^7*z^24 + 
       684480013591192016802625933691463650369166429876917291557560*xr3^8*
        z^24 - 381804441648878931997589892835677882879462277834189766770120*
        xr3^9*z^24 + 
       153349526733501060018963092431016558999262500031889725864880*xr3^10*
        z^24 - 41995982165647473295158950190898130493573314448418338794640*
        xr3^11*z^24 + 
       7028466185078833661438929054612134703625179768144413008680*xr3^12*
        z^24 - 542904609027810076349767445661953330186919466774689494680*
        xr3^13*z^24 + 
       4221742889681379196060623952409042504210603822789569597176*z^25 - 
       51714537221971718691877045739977584191121592835743676018328*xr3*z^25 + 
       304036221042279263050906820934623040252253238927496582081168*xr3^2*
        z^25 - 1109514865058599158296890694826059821936422714771367778562576*
        xr3^3*z^25 + 
       2776150347177758441517847207635752848551685677877404925938600*xr3^4*
        z^25 - 5012295332780906597661933518226932091766319559050950313980872*
        xr3^5*z^25 + 
       6709752289729619970322321125929652150214461514004333515269216*xr3^6*
        z^25 - 6739534958752095011189305922028696654814752490373064707788896*
        xr3^7*z^25 + 
       5078211607143338068294920646077436301077364059030586484316872*xr3^8*
        z^25 - 2834703389683906953681540132820925053696923477984847329042600*
        xr3^9*z^25 + 
       1139364037456674484496838268655347897487147582443395404718096*xr3^10*
        z^25 - 312246807425833212803610961124455883400607059020217808211088*
        xr3^11*z^25 + 
       52294692388418834256542977064077060970909554065096185387928*xr3^12*
        z^25 - 4042253694541595483119817048649947841836555865446731656696*
        xr3^13*z^25 + 
       28771180078640835437033016053581938468802737944119024221256*z^26 - 
       354230742237578205617374213534644142760541135169056076721848*xr3*
        z^26 + 2087248047504853157244404270372293732158326897978746179039408*
        xr3^2*z^26 - 
       7625812516231332051472219793135696853988434167461526920717456*xr3^3*
        z^26 + 19096448257309232004588204475342064980437108533999877433852120*
        xr3^4*z^26 - 
       34502865754872120479865010902532033807673929214428595658126312*xr3^5*
        z^26 + 46218570523286569741325314243813967235704953774749640964921376*
        xr3^6*z^26 - 
       46454050718431530523969270286852544576244605142188344749839456*xr3^7*
        z^26 + 35025414716261778879835332756347620421729888467123458787314552*
        xr3^8*z^26 - 
       19563883433053060816962958792865870284923535291058718361901320*xr3^9*
        z^26 + 7868304836639847412576808215615795205991829750154504150622256*
        xr3^10*z^26 - 
       2157664905474431778136240855382529889677304014966270648422928*xr3^11*
        z^26 + 361581842041105878496092311382960796934146205754412808851048*
        xr3^12*z^26 - 
       27966010318859852284100573119132954038548878589360825956696*xr3^13*
        z^26 + 183715387943758697958018144315090943673707063570547646631416*
        z^27 - 2273740499102837038888272145914354397114575684550618466966808*
        xr3*z^27 + 
       13428596202279552199973160466648877882018465114302838941611408*xr3^2*
        z^27 - 49120107215773198563272806242061890622083088785285104927989776*
        xr3^3*z^27 + 
       123108320614518231402087614931083322008989487519448639283821480*xr3^4*
        z^27 - 
       222586851953996250362099404320799344100580345018877926806287432*xr3^5*
        z^27 + 
       298366601075904724047172797962715228753303739729027578358602336*xr3^6*
        z^27 - 
       300079812488777160698477564839694975895197905763525862315233376*xr3^7*
        z^27 + 
       226396396653734728725990990809351558959380667002694051561568712*xr3^8*
        z^27 - 
       126534480600328101084035928993911553717755959730673630680176680*xr3^9*
        z^27 + 50921038636011666790480186389037285011504567832079032458694416*
        xr3^10*z^27 - 
       13971937062781210887724560195671422641542582811368219072208528*xr3^11*
        z^27 + 2342768260960432733911058203564793483099740446153347492060568*
        xr3^12*z^27 - 
       181299069175743949995653024242742453491257609200520378959736*xr3^13*
        z^27 + 1112205466247636260272472363393874816929268336669844714555384*
        z^28 - 13847738653701058734659183538020340183138313585070371162693512*
        xr3*z^28 + 
       82006806189126009724470201399070555197916800781003737633569232*xr3^2*
        z^28 - 
       300404868517886168188070116540258312924356912665674949567956464*xr3^3*
        z^28 + 
       753666586647815474603618199381217243401845922448374009481307880*xr3^4*
        z^28 - 
       1363857404569954476973815428656551040165748536630236954374368728*xr3^5*
        z^28 + 
       1829653282272952871389933978184058546480359054952075481965222624*xr3^6*
        z^28 - 
       1841573658376601917923682389490571987607623699347778902971436704*xr3^7*
        z^28 + 
       1390416061531143535604471619422204223272592844865568863168971848*xr3^8*
        z^28 - 
       777674487340671210325959219046527250960157399860598109026333880*xr3^9*
        z^28 + 
       313177717510272294451422797642506912999721619845188683101592144*xr3^10*
        z^28 - 85989463065368083142985850802894382652721452677821546096998512*
        xr3^11*z^28 + 
       14427867701284597292826416271342936743192874531124833042406872*xr3^12*
        z^28 - 1117222573998996508067777161947634700620347299882984422142184*
        xr3^13*z^28 + 
       6518257802089738291326960327553130349997258024887812422247304*z^29 - 
       81779119824823103312339167441408583585533425027342638619520872*xr3*
        z^29 + 
       486067900879860363549954442776733827760037015650453819034071152*xr3^2*
        z^29 - 
       1784203427105995062674760431213343498235634281829293682183196144*xr3^3*
        z^29 + 
       4482938919903733508773478716577298096493660931779945981957596120*xr3^4*
        z^29 - 
       8122738848110401188753541828747751398306109981255968105846308408*xr3^5*
        z^29 + 
       10909550750768541099419759985859789704667273361790803637922168224*
        xr3^6*z^29 - 
       10992715195157984693353258573714628075955345878714276542478806944*
        xr3^7*z^29 + 
       8308430526927886555261380917678443495675240554949524642580012728*xr3^8*
        z^29 - 
       4651720691199555687220928105708400889146350913634926717101388120*xr3^9*
        z^29 + 
       1875132829555393463584882536695487012654540112154790377372619504*
        xr3^10*z^29 - 
       515341430350429717194305047577493795444075592104701649366045552*xr3^11*
        z^29 + 86545046729515422491094312233376202891429065338001794408437992*
        xr3^12*z^29 - 
       6707314876671074969003566041937684547551837386965250284670984*xr3^13*
        z^29 + 38212597830459190901901405892074341352455836003516503804227832*
        z^30 - 
       484290138258181106335233570882972266754655065055327154591095176*xr3*
        z^30 + 
       2893087030557010008776910572459834358587411667730325256584319696*xr3^2*
        z^30 - 
       10651661976062366591314666813101945601331429664226399702757555952*
        xr3^3*z^30 + 
       26823316146808314701568999948742787543272100912761094919611668200*
        xr3^4*z^30 - 
       48695410132703801186433934751633145623338628734792708588093337304*
        xr3^5*z^30 + 
       65517389698161857172386076566004495565320873925584617542760578272*
        xr3^6*z^30 - 
       66126304279365112259853930823124602503916713149115129193635018912*
        xr3^7*z^30 + 
       50058120366007887419369556173058735912559713925753070875118345544*
        xr3^8*z^30 - 
       28068999472682653964900355585219046517492006732577589359825391800*
        xr3^9*z^30 + 
       11331207922187377278616963970661133886270356722889454783060430672*
        xr3^10*z^30 - 
       3118480274300141286774210801135513640418591100839957568716490096*
        xr3^11*z^30 + 
       524403029459917098195558865300497132790807415333285143717805016*xr3^12*
        z^30 - 40692534314788939497850526721670099168540576040856576392341992*
        xr3^13*z^30 + 
       232913453874456571419314551530132217266068074575049193859393096*z^31 - 
       2988290883328712914093085007484636813650006527910148033982476968*xr3*
        z^31 + 
       17966259376150338359079037604953487296616389365564171484267723248*
        xr3^2*z^31 - 
       66410905482519947298541807293723434195958723652239141883258294896*
        xr3^3*z^31 + 
       167746059275560452977231983826054304587549767865013677491806855960*
        xr3^4*z^31 - 
       305325154783094460270328145239138022542938860138865956715899344632*
        xr3^5*z^31 + 
       411781914142392004977122714141040505232968286981872703346276686496*
        xr3^6*z^31 - 
       416540575552659006106551586527351072834017173199901263662408511136*
        xr3^7*z^31 + 
       315996120114441719309546937198721994944407015396532828159754716152*
        xr3^8*z^31 - 
       177548611100303684457044862841758785320965711375970430437750964760*
        xr3^9*z^31 + 
       71814453242871438088854625240583661571182267090438118430047745136*
        xr3^10*z^31 - 
       19800995750696810671977881732155233868599182125624474348763244528*
        xr3^11*z^31 + 
       3335646209022543921078870520855298721549077533530839456470821288*
        xr3^12*z^31 - 
       259274926157333418079399740820569611314670113337267735694576456*xr3^13*
        z^31 + 
       1511466837131662787425664955060717421993975631673974619720096642*
        z^32 - 
       19632360453452648497272911872601027496051593671008904870529652606*xr3*
        z^32 + 
       118817909793269440056187017854670315866244599636774407500611670156*
        xr3^2*z^32 - 
       441076617594611745226068683922758630630676273983455541019628580292*
        xr3^3*z^32 + 
       1117808313908133072433580522321851273039524576041811982841521297350*
        xr3^4*z^32 - 
       2040448042972967199245836931363912993052273236322912996476045546154*
        xr3^5*z^32 + 
       2759116411113617406531124223620889585407448230431475399500978988872*
        xr3^6*z^32 - 
       2797871902935662325391679451306669622166719947001415364859972698072*
        xr3^7*z^32 + 
       2127477269438516148331224063556644383027735677431856014335539788654*
        xr3^8*z^32 - 
       1198027026030550706558517115275223273339364052628836725569898075250*
        xr3^9*z^32 + 
       485607491265843602369691476361807457916147248204670409350714287212*
        xr3^10*z^32 - 
       134166817489580222055213368772081677459374632552919398032919847716*
        xr3^11*z^32 + 
       22645611479500491965975886873168380818903750713789710651336013066*
        xr3^12*z^32 - 
       1763486696430654667488968617613253350422741815006778677310877862*
        xr3^13*z^32 + 
       10334918468566929410737109965692731405461752400473976876566504894*
        z^33 - 
       135569201864620931049557242195323610322076282722786770081500898662*xr3*
        z^33 + 
       824993717577786617587176670000960898442878703817239571671034313892*
        xr3^2*z^33 - 
       3073778689544943749412313727988385064036829048357631047122082947844*
        xr3^3*z^33 + 
       7812493340026687574216200620893349136945469331390305358845196865770*
        xr3^4*z^33 - 
       14297242900123860966577128586845555011392166825283721093350889059378*
        xr3^5*z^33 + 
       19377963788442847705297956737901670118453258081090375244123874080024*
        xr3^6*z^33 - 
       19693079531823840516585242849755603155856205595861087412612945969944*
        xr3^7*z^33 + 
       15005458475139752938544060000656652393860826770940760534207165271218*
        xr3^8*z^33 - 
       8466585066261501509672149784094188219493050387520412801281004350570*
        xr3^9*z^33 + 
       3438333083169323896418738140950682217865102153054322445620481415684*
        xr3^10*z^33 - 
       951689784530373617385601440806849747573058294154155045979321685412*
        xr3^11*z^33 + 
       160913077608916705316000147769997472902894699049984669218909622502*
        xr3^12*z^33 - 
       12551861311762478261954779370736006322427268602730869170150170174*
        xr3^13*z^33 + 
       71794717251370069998744433516353115231686469950432487953788544882*
        z^34 - 
       948010232733312425078088416402250691073772639933904994905163395086*xr3*
        z^34 + 
       5791293208120733679552889438658577562459935502806434090342127333996*
        xr3^2*z^34 - 
       21635590673917581108266185454424976348876459766388193711463718106212*
        xr3^3*z^34 + 
       55111577408423132477663989934106049023797842236051206634983074273110*
        xr3^4*z^34 - 
       101053908244283508967094686611266802303463607572642703292592847765274*
        xr3^5*z^34 + 
       137211342643180769652840511780655799536444752497269662838908492710792*
        xr3^6*z^34 - 
       139678543314440521868878742763056733355524043002395926753002720547992*
        xr3^7*z^34 + 
       106601401403360913105765030183721121619440408861254112509524819702654*
        xr3^8*z^34 - 
       60240556280645744568813031947986920119617773063975347244224462915810*
        xr3^9*z^34 + 
       24500180192834283404393975457459112546098395822840163912988727177292*
        xr3^10*z^34 - 
       6791007151476553942156445549113961354166298982820894602330288149956*
        xr3^11*z^34 + 
       1149813392399972372373392624219687266992808581585767831564166932346*
        xr3^12*z^34 - 
       89809972321971874777935041341579732443409919653705837869427730742*
        xr3^13*z^34 + 
       487585289893461021105841165186332968210163621608750617142827265886*
        z^35 - 
       6464493308427894643726399296948101732001980925163522423462028908518*
        xr3*z^35 + 
       39591634642112479764585623699349138043532432219944346177102599900068*
        xr3^2*z^35 - 
       148190661285644988091657906816354670461664446142668356603886199033796*
        xr3^3*z^35 + 
       378087872480788052466587670095095739328723299424083543169413368142730*
        xr3^4*z^35 - 
       694276592249143382565100535697679160866504637711658971945693030571762*
        xr3^5*z^35 + 
       943963263925352084648818161327054321289161576973754960914923985201176*
        xr3^6*z^35 - 
       962162514057245223745727301195104716656184427624458516345856605541016*
        xr3^7*z^35 + 
       735207374754685939127513071163644366742961252158017999654903470321042*
        xr3^8*z^35 - 
       415951702516157914765721292223237916278149552859786260332983272065130*
        xr3^9*z^35 + 
       169360519485678789693587645382795540404746819549700503303022131023876*
        xr3^10*z^35 - 
       46994910481900107457581063337377209335163390940976284474156136625508*
        xr3^11*z^35 + 
       7965359275243184318892377860095308358307021330204978795419476140998*
        xr3^12*z^35 - 
       622809148236028680671055282425898524423156642219039201915689634046*
        xr3^13*z^35 + 
       3150788653410632885238070874855948463377673140655495318506081873334*
        z^36 - 
       41880068851422422032990697519721913810722639016974407409469988331882*
        xr3*z^36 + 
       256945248696241835223270340980068206487769239078683420246247453582532*
        xr3^2*z^36 - 
       963097267240985263107453877447797070778938929052476206442902695424364*
        xr3^3*z^36 + 24602597790819395999770351340549523492518599842313810464\
79793340748770*xr3^4*z^36 - 
       4522896707715284189230541914088278181440248538340652168929224486659918*
        xr3^5*z^36 + 61560985249560134070343439706590897184459171826848625788\
33676211694744*xr3^6*z^36 - 
       6281198318587101691638020508374279313244874125816396857288731097042504*
        xr3^7*z^36 + 48042873810255521568751544991354768559789360497968865682\
47209727237018*xr3^8*z^36 - 
       2720642579557357432668759649692549202363570549811455746822612322205670*
        xr3^9*z^36 + 11087588319614153041497690765138928889648639086428800124\
17537171120484*xr3^10*z^36 - 
       307936580375917146410484405626373689893840773386866638596180981174412*
        xr3^11*z^36 + 
       52238788211855182352498523144219225469843803224527025832825989214222*
        xr3^12*z^36 - 
       4088036615939637871632071264599348502712513671373768488204715288354*
        xr3^13*z^36 + 
       19074642883725006846208206826618924282051905094808559447684820373610*
        z^37 - 
       253987870233471067120818402084184063636223995281391016758995569396610*
        xr3*z^37 + 1560410326462289351396968326721643793302656179300718986726\
983651914380*xr3^2*z^37 - 
       5855667765104079657843283019551290329266777290084817208061415189687020*
        xr3^3*z^37 + 14974411049504117598616449702495349635972113641963331061\
377736728648910*xr3^4*z^37 - 
       2755612307792324572971062646327470500162849447047595544066905841983911\
0*xr3^5*z^37 + 
       3754198836022467662329654896797675310468123754283920874343711062546868\
0*xr3^6*z^37 - 
       3833948610570004362247332127639134540123530646162960994656968716125300\
0*xr3^7*z^37 + 
       2935009249616416596924702535048437849699163647048537678106679342782935\
0*xr3^8*z^37 - 
       1663472301652268871294420616417606213728006414398658694326952930119051\
0*xr3^9*z^37 + 
       6784746652449869251398855417418813617652778516608079334983202244713900*
        xr3^10*z^37 - 1885824011040598644978629775215758734428828853574250625\
885409937577420*xr3^11*z^37 + 
       320161705000328680550034866395477865327510812240878478235963043028770*
        xr3^12*z^37 - 
       25073977192094606521794974262418352497540465754411735027614180953930*
        xr3^13*z^37 + 
       107317249098996226264708829457302652137710175695227352850099741141334*
        z^38 - 14310299313103497543718526694450012470963336982006054596796963\
43761162*xr3*z^38 + 
       8802386683043901699530251447567795966210555778541721129897031340826692*
        xr3^2*z^38 - 33068273034201948288588026543463489687057596892945397058\
847269663210604*xr3^3*z^38 + 
       8464971819120208832558250933411891279328534580190698172931035660097101\
0*xr3^4*z^38 - 
       1559230497553573468961568099471274268166213792247629123913291982480386\
38*xr3^5*z^38 + 
       2126210138742519176308327359283183861762107171260057187765319903975200\
24*xr3^6*z^38 - 
       2173276928502774143643411660616855492734316667656533153550205458759058\
64*xr3^7*z^38 + 
       1665112042090950728451654336497849541631045143435172218417429295887286\
98*xr3^8*z^38 - 
       9445000181113318937316456202467519903217184869451956659805176159712071\
0*xr3^9*z^38 + 
       3855328666719346645149302876837626845961887578391461361436872109740080\
4*xr3^10*z^38 - 
       1072410540637434400018306266441754185901290077217930352338368260952641\
2*xr3^11*z^38 + 
       1822024349291350867337262963168375617805883915200494186373788523411822*
        xr3^12*z^38 - 
       142799924793521728919278553119986705465463577546401755319074373364994*
        xr3^13*z^38 + 
       558854723668911028216891628941242415999217498626498052090148036819066*
        z^39 - 74620929810093404923882690163254946626592023643494360395433059\
18669618*xr3*z^39 + 
       4595512194346836371078847880630679282220345430583444805172979148459754\
8*xr3^2*z^39 - 
       1728334324591101862809735661767204256114212608810522615973512765586099\
96*xr3^3*z^39 + 
       4428903989849801059684411380986131481720029528978840169435842338602856\
30*xr3^4*z^39 - 
       8166059080817761493631708049380737079070706826346742774071956471275715\
42*xr3^5*z^39 + 
       1114602331042946232774507678559279047185799464141200484683750164173844\
936*xr3^6*z^39 - 
       1140309754338353273446103051642378439066672604022108933682573578485601\
736*xr3^7*z^39 + 
       8744391824729079060406559346780960491134625004255756838393500648759862\
62*xr3^8*z^39 - 
       4964238199671984490055655041864881186366565083107323281456398788685864\
30*xr3^9*z^39 + 
       2027983144226101732580942188297347373599462461115112730327014118839808\
76*xr3^10*z^39 - 
       5645544201076419186340131936199944824324637538730382796395606792570346\
8*xr3^11*z^39 + 
       9599134492051965524323885862352359086334200057769816446040718429234738*
        xr3^12*z^39 - 
       752891708058098808167568606700371647804539987174900001000038758310266*
        xr3^13*z^39 + 2687775665207011269209711058932598576358281204788833719\
859132705878504*z^40 - 
       3593850008025029967136252649435000429217939252938549667336935785554511\
2*xr3*z^40 + 
       2216110484098136081580523400212548387802038704431023069023469236527578\
72*xr3^2*z^40 - 
       8344657509354060992890977228751727503164635006922437910670730039733495\
84*xr3^3*z^40 + 
       2140778917987226205582417889616236742035624335753125984837975361417299\
640*xr3^4*z^40 - 
       3951465170282813828282817537243548706465869984984902991340041267466177\
288*xr3^5*z^40 + 
       5399004296182333367289758704951711226823013535369029881454062382072408\
224*xr3^6*z^40 - 
       5528977835342816046657150704758493513762789279358988558280944855748650\
464*xr3^7*z^40 + 
       4243869647513671402768641550502855388992730665338136329113772858260429\
528*xr3^8*z^40 - 
       2411456220215663364927030682223200138104326782711033673974626095359779\
240*xr3^9*z^40 + 
       9859868223450024894015578736825717151340099123638427415751102982189247\
84*xr3^10*z^40 - 
       2747134817172703394220986652046975712559436036622896808951218381043385\
12*xr3^11*z^40 + 
       4674797838212724503002633233268098229865083097828345415930264117687079\
2*xr3^12*z^40 - 
       3669535318764627355426942327158228854595281854385989139105969379321144*
        xr3^13*z^40 + 1192062125857364587303539485552113869062944800663077804\
9578837200826392*z^41 - 
       1596388450671723273109778331860371633945955564004488405606526461040218\
16*xr3*z^41 + 
       9858214092154412817520949960483370954450482214279602126814106959491907\
36*xr3^2*z^41 - 
       3717121283279229321277913165184536953551933383282369559082466611705267\
152*xr3^3*z^41 + 
       9548374059125306197020751253003027892715856301491070002212122677940984\
840*xr3^4*z^41 - 
       1764601200691747891926707036319211975633111441742992611842122587944944\
6824*xr3^5*z^41 + 
       2413832044076224702970374042802111309548819015040928281656093500126428\
1312*xr3^6*z^41 - 
       2474683789606720214665456541063522764574844566605078172956661079725538\
7872*xr3^7*z^41 + 
       1901503177879071292477944723929748419332181615757110888599315216620606\
1224*xr3^8*z^41 - 
       1081571443669486756226818540185351862587160452571361445940630402830019\
7640*xr3^9*z^41 + 
       4426600270743507848379156067140336739723721893597585758991990922573575\
632*xr3^10*z^41 - 
       1234488219557308480932273968580615615728330898616670895545649196106761\
296*xr3^11*z^41 + 
       2102635020949658711663859419248680538793829124531905553853010337563213\
36*xr3^12*z^41 - 
       1651940895669950682245021412871399557191976637662959298920970184382287\
2*xr3^13*z^41 + 
       4868283297578054089881884243405232580204490940002557317060380511314973\
6*z^42 - 
       6531276285147960166872622137248453610778359493192049195029421910923744\
88*xr3*z^42 + 
       4040088391521945416779154306474710618841489316941030094085122466030764\
528*xr3^2*z^42 - 
       1525771123199694456379079345568952497690965527214091456427945821415458\
4656*xr3^3*z^42 + 
       3925216700764677088526861504653483030705073362088848409777560743213358\
4760*xr3^4*z^42 - 
       7264363099495919335202930201601386477988392199296721239737746199625584\
1352*xr3^5*z^42 + 
       9950459715941198738911214997011903515509416053620674496385979495449717\
5456*xr3^6*z^42 - 
       1021438221104736774338071389167793777793430151917265691612949673709913\
30016*xr3^7*z^42 + 
       7858134455667568386695952173060825880644712381113160714004975165991514\
5112*xr3^8*z^42 - 
       4474903632275297527852488698034868845767475941517340604249027589040655\
0760*xr3^9*z^42 + 
       1833509360173193712528340091873806272817612752920993763905916657145913\
8416*xr3^10*z^42 - 
       5118757045334876341412923002792675164168126556830867352102208307479804\
368*xr3^11*z^42 + 
       8727476157470661612345133963205497724826679842281476878066628554999548\
88*xr3^12*z^42 - 
       6863585786069652439519997581021566769001916149183554936771463227085925\
6*xr3^13*z^42 + 
       1827287633738328489500555782861165529726945590825934490869842776776770\
80*z^43 - 
       2456813365485646844674750788949284593881801708883386035657042047548530\
360*xr3*z^43 + 
       1522816135073368875460372245610125822434269777510202869737147834200827\
2720*xr3^2*z^43 - 
       5762016716426963971936554893120510765051483691671709632707824808824225\
4800*xr3^3*z^43 + 
       1485007560043319089226457340880912443196984455935269280519562932109600\
29960*xr3^4*z^43 - 
       2752950531915201359914886400620472091808341319169699533232316633562293\
87560*xr3^5*z^43 + 
       3776937244581413985482809885093633276539365772785172717663985331415073\
42560*xr3^6*z^43 - 
       3883005159377303737384812774922925399636859284786435685611315542984658\
96160*xr3^7*z^43 + 
       2991584358975744204287520410769551494790314583186823581020058543658623\
34120*xr3^8*z^43 - 
       1705929399848903814402584811503189798421817353181433126280343284073370\
95560*xr3^9*z^43 + 
       6998877862510599600587157640779530219622033072420362726987570528328754\
2480*xr3^10*z^43 - 
       1956377283350542141186369126585207354184928497878607440798571480414436\
3600*xr3^11*z^43 + 
       3339618832637202970051728012458735151115704144499843838814257661775907\
640*xr3^12*z^43 - 
       2629414975473095780722203679043563828017913690778338327657624254366985\
20*xr3^13*z^43 + 
       6286791633974515104676149624558569839842978151003934966364892671669517\
68*z^44 - 
       8475580444558933326686619162996013546753852175557605721627654493926275\
624*xr3*z^44 + 
       5266721708088157129053692923165944255828393617768343495321354811340383\
6944*xr3^2*z^44 - 
       1997523284914573288867807717945040865142493379761238235268735271610684\
55088*xr3^3*z^44 + 
       5159484824817900518707967642246983211381480295603988947893732221769723\
92200*xr3^4*z^44 - 
       9584698617210359770039253136208799623938089380574905793026613774489612\
24376*xr3^5*z^44 + 
       1317557689510021829014913513112668932282200935205388996785975087809261\
263968*xr3^6*z^44 - 
       1357062616762988350645591872891579538310876299367070030598840332832440\
722208*xr3^7*z^44 + 
       1047349775930703415614059912598215078243013045340343770269049217850893\
629416*xr3^8*z^44 - 
       5982331984147249529181201785227991204921410486196774577010089734755586\
74200*xr3^9*z^44 + 
       2458220063313940031514803259840517576580484855967496849579293827407750\
77008*xr3^10*z^44 - 
       6881688492201125631569967277340856673100998398297977210851984579462759\
4544*xr3^11*z^44 + 
       1176412266344959516080340054856765725904188333100184485638127330274057\
7464*xr3^12*z^44 - 
       9275024693326099486523442851280065717889148587710175910854315784369907\
28*xr3^13*z^44 + 
       1974763412480949333639188964586209615532833407770932126551376324391683\
624*z^45 - 
       2671618173574854440543071094621663908992503308588568208469268698024539\
1752*xr3*z^45 + 
       1665533900333499623910135530022504279232948913028085349890679443254868\
09392*xr3^2*z^45 - 
       6335988543851083230887565927024633430385300882901932324435929070584489\
18704*xr3^3*z^45 + 
       1641156001267506808729241145685130228919563029633946188378007705211651\
531960*xr3^4*z^45 - 
       3056774973896542404305077784834406664168937684902392366504949178957558\
987928*xr3^5*z^45 + 
       4212349638120174852284837830155161173313029080735032329540212362925229\
399584*xr3^6*z^45 - 
       4348701117769978426478087180126145531443501717239558716621493844272247\
898144*xr3^7*z^45 + 
       3363547180048913032135386574807688300280953290024826140705862500427831\
626008*xr3^8*z^45 - 
       1925169668021051274287564250735678195926418281410713031858035267911785\
813560*xr3^9*z^45 + 
       7926171184101415623110428660819037241228289016712816006932785121043052\
06704*xr3^10*z^45 - 
       2222991211405495172944523923341310776595997760580070949325362724479276\
96432*xr3^11*z^45 + 
       3806818718442096116918269947495590912532986424806622364393493894449802\
2152*xr3^12*z^45 - 
       3006361615614613965111841408775700948250255391019620871623089590017588\
904*xr3^13*z^45 + 
       5628767897575530543404958079278968192427293417821298969252298613863654\
744*z^46 - 
       7651116544517056876439218524128828387942390989393979940311750730303126\
9672*xr3*z^46 + 
       4790618147881828649393027088875747316496649513113679641432503773676778\
08912*xr3^2*z^46 - 
       1829763117697754088008747504373159817125955331561095913941450845458963\
769264*xr3^3*z^46 + 
       4757117571479475976311605300886769176417148075469295886133611907600822\
244360*xr3^4*z^46 - 
       8891113792815016313767509933262292074967154604274200340478260443793668\
227768*xr3^5*z^46 + 
       1229173051486856310688714339700762568148686072711885561819498436147159\
3456224*xr3^6*z^46 - 
       1272775588268996490094314886598064083529239508209456198568681619638368\
9373984*xr3^7*z^46 + 
       9872118802311447455564778570171636167735884651808612093053387302191700\
106728*xr3^8*z^46 - 
       5665358670506194182434990472245013446809620870540043022037815414507488\
359960*xr3^9*z^46 + 
       2338296119261787699073488685013556805415765778166837428501158689190411\
278224*xr3^10*z^46 - 
       6573398065750364587100663820561333874144259173675707166927233440017478\
61552*xr3^11*z^46 + 
       1128170325726428614691416949533560761863819294860844494004868335775192\
50872*xr3^12*z^46 - 
       8928187558066377700086352387072831236497952837338941757523329667704601\
864*xr3^13*z^46 + 
       1441612878503890278871773502842954840443190511735904064309081837893145\
2136*z^47 - 
       1972866793075653906855153378304768402910986518011445131163820025235876\
86088*xr3*z^47 + 
       1242902402718803205351420182347955712050798741742014655301729097443367\
675568*xr3^2*z^47 - 
       4773998969864831926463124447606372289494781688668816214961733034937202\
445616*xr3^3*z^47 + 
       1247589136417112537188115040573772179980090240892761829495380448705542\
8794360*xr3^4*z^47 - 
       2342861499666121667638387337207850268840840076024059841382154704131071\
6262232*xr3^5*z^47 + 
       3253188751023329644944585945663829154539263875213850884000852803199644\
4472096*xr3^6*z^47 - 
       3382317882970334219017251610225264768193044626377632455122683463854956\
2101536*xr3^7*z^47 + 
       2633388574592023730805398076059512114566935474481751608172272506499942\
9031512*xr3^8*z^47 - 
       1516570637492602949295734716652464431965597229997743694272181241199164\
3303160*xr3^9*z^47 + 
       6280083514994203181527563623365771071693716249751757216620951127153194\
517296*xr3^10*z^47 - 
       1770909954281508403615335941106312423619131637238945195073768358882112\
069808*xr3^11*z^47 + 
       3048179805439074516143694288718051880156512398271215428126798772937472\
52168*xr3^12*z^47 - 
       2418884274070292607177893345773426295079151830079104288969255402978588\
6696*xr3^13*z^47 + 
       3261024867280509209843075836549011715711736050984582845652819815675581\
7924*z^48 - 
       4509897619619099187285709268002319163988369572793134480792865777870682\
71932*xr3*z^48 + 
       2868070342463795906271889277815535579397011382025159927472469676773470\
491032*xr3^2*z^48 - 
       1110993356938953717876055244945224919676500407547760167423389177916981\
7054984*xr3^3*z^48 + 
       2925687763245987295084460303559724109905602904658524406242303718776299\
5848140*xr3^4*z^48 - 
       5532594963118871239300700057239527959770421968306148814730876809551855\
7833748*xr3^5*z^48 + 
       7731352233293192609160713824081830971078612021193989607660661987501993\
5003024*xr3^6*z^48 - 
       8085288291940323434777116904616346411616005041400847145200652521478679\
4196144*xr3^7*z^48 + 
       6328918881232930214559350943248918904563043319395340929634787543421945\
4046748*xr3^8*z^48 - 
       3662964856842167028795907755349843732545396993540327722561878182968130\
6213540*xr3^9*z^48 + 
       1523817940068819430105289313441407839524671288417797765822449295362892\
9838424*xr3^10*z^48 - 
       4315398541033986669429360675633856926368254798641641386045002641096602\
561992*xr3^11*z^48 + 
       7457544711730065885282816224459083685402439536425007702239603939492008\
64212*xr3^12*z^48 - 
       5940024943661236358550465382343898862899604760875883664405611937455174\
5164*xr3^13*z^48 + 
       6295734131949775816593932909804848137899864502996982371676753236074620\
1532*z^49 - 
       8869866683268962617776346600532062040492345099271095701668470185651358\
30796*xr3*z^49 + 
       5732669150356275942775231648584190991447333157670423673841832694553990\
271176*xr3^2*z^49 - 
       2252393452206006684834761392385793197526197202023979371356650541475830\
7638152*xr3^3*z^49 + 
       6006508970165862613775188345657972038818842852724503140850728843177451\
0833300*xr3^4*z^49 - 11486685612560917375766638902281735454752910593488819030\
8451347045064500718884*xr3^5*z^49 + 16214158602968872345392413224548668139592\
0854611020074303712592158924698357552*xr3^6*z^49 - 17111267938092661842066823\
3905475606715449215893176588652580857444413269944112*xr3^7*z^49 + 
       1350511053430576773684947696933553600489833048762481388246162537754174\
31545124*xr3^8*z^49 - 
       7875288892718430937598359990220248191546313532942421041826486203783855\
0999700*xr3^9*z^49 + 
       3298798717035485708199573850916947286426942458029273300367800274710889\
6898952*xr3^10*z^49 - 
       9401357330636179366314686492974522462746692820604817535613281398953469\
971656*xr3^11*z^49 + 
       1634177059230756159663175420834835715466312307481725296833828075146031\
201036*xr3^12*z^49 - 
       1308688410250187872796194155325614366093805173770015845010575599706356\
45372*xr3^13*z^49 + 
       9513611285472762650411852184433747547447478782940334281947753130078026\
4996*z^50 - 
       1397165106896212143894421943642277485405203276502516709074786539277180\
626908*xr3*z^50 + 
       9344260384073130813455830038522010116665977391832021992307267475460873\
308248*xr3^2*z^50 - 
       3778267607483476264665811066000520551629893798439223793099948057384561\
4799176*xr3^3*z^50 + 10324640187225343914384248747292364059221851108830396708\
3580442867321099031660*xr3^4*z^50 - 20164359776264298773986696227669064983476\
1263033507451881419281720638606154612*xr3^5*z^50 + 28989471100646113021628737\
5872990749607145099257056280081774725299658992819216*xr3^6*z^50 - 
       3108993292373303812606599099435417837463347059086767078742836624672242\
60809776*xr3^7*z^50 + 2489025438472308123770479755753161213043819079398978241\
82163582370838894620092*xr3^8*z^50 - 1470020022814267904282611078517709918828\
35470545626301119453760936387215353860*xr3^9*z^50 + 
       6228354843124980568348909978707227960975198954786699476835595206505981\
3691416*xr3^10*z^50 - 
       1793441021223446972810576547373135139427544797754215467764784898289648\
6144008*xr3^11*z^50 + 
       3146736987829220487725985015319377629653020322350437381596609503303475\
755828*xr3^12*z^50 - 
       2541579666646258818716559867947816394156694993895433228718587497771227\
87116*xr3^13*z^50 + 
       7672980980195172698711656805485791860884160504498122538032802813567709\
1452*z^51 - 
       1343753133483691681702682221242846009596676791229874155548314130239179\
402636*xr3*z^51 + 
       1013785872267253386965966202135540862251022345365185083304603760372013\
7495496*xr3^2*z^51 - 
       4477304524748763782462646161630283074917755624446549735917187003047815\
1673352*xr3^3*z^51 + 13091202439961687502756076582792754797667665295285358139\
7787012632845187890260*xr3^4*z^51 - 26976132335511201790496397524391177220046\
0030124512399155165646652212048994084*xr3^5*z^51 + 40511388603194850053712215\
9157071582341195072221979258353318627097920520053552*xr3^6*z^51 - 
       4504818836031855772053361335293661442301480396663083759752242858441533\
79195952*xr3^7*z^51 + 3718366173975194788972519569600349503021735271805620945\
28034894166547810511204*xr3^8*z^51 - 2254211730355057057670505996230481653917\
58535507492897289570169226568419063060*xr3^9*z^51 + 
       9769394162810242823958766141241185818930747838534654852843515946500836\
3473032*xr3^10*z^51 - 
       2869254968306458696597473332914860857770265577673032937732136827791170\
1951816*xr3^11*z^51 + 
       5122902875051361271003268259850859567575570605715198162245759244273604\
295756*xr3^12*z^51 - 
       4202328069256651248561635995059156290104191650687153230241997582461462\
25852*xr3^13*z^51 - 
       1412292824367799322961493352684024042937620860103325719428231272343275\
36564*z^52 + 
       1147497194635628106887931447174052238099600297439061403580735575784986\
814732*xr3*z^52 - 
       2758311993394157996902045747580798004715352713263725242238558179688052\
203832*xr3^2*z^52 - 
       5001071895378999945593384218765399322941967882412819101424350915189185\
713816*xr3^3*z^52 + 
       5024731116684714692434252210305712844661856346926383082455181663600477\
6425060*xr3^4*z^52 - 15830509110890990604947707044373328452976911922787976976\
1006178887857595099132*xr3^5*z^52 + 30144077996097604512801293713999555416276\
5273318519575332718369651376115374256*xr3^6*z^52 - 39168976638329341918239908\
8200686525593095017302053206415020686724410956005136*xr3^7*z^52 + 
       3613606810432277090356240273059600655146647425989830038690730827227604\
62966612*xr3^8*z^52 - 2382531560786418765853768750934087871617294052026397397\
74342081125365770841260*xr3^9*z^52 + 1102771052943120919608622702340776994140\
92758956968885720324296627039487052296*xr3^10*z^52 - 
       3415326012222656601069604625980485297782789267408015283386719485180806\
9648088*xr3^11*z^52 + 
       6370655619178686243925617041948526770301894035254617240608050310982940\
396668*xr3^12*z^52 - 
       5421434149249423696668618199850372439120739901810323056006177196867569\
41796*xr3^13*z^52 - 
       8784047594369654902713920008017759680188683985106119930275803655344390\
77644*z^53 + 
       1016092331695583523840340843842743442253871785280424562245940983472264\
7726172*xr3*z^53 - 
       5342279026492705692235061798053999346678010827462330337962485037635547\
7554472*xr3^2*z^53 + 16825469728006965952521875050076342798325325688335902487\
3476782359050430074984*xr3^3*z^53 - 35163741702816643753668862582360367056236\
0586090151831711717407100245852518660*xr3^4*z^53 + 50888568016658645340086249\
4704566143075932416306362434302766252483603997299988*xr3^5*z^53 - 
       5132900179065475943261054690066098185550242853938022944157677369924316\
19247984*xr3^6*z^53 + 3482662075240019319151966060813761255716875751936464820\
89359126238046166858864*xr3^7*z^53 - 1375893667772191960145485282079787052328\
61610572952653643920146857310289160788*xr3^8*z^53 + 
       7858001344364197681766374338990031495016599358338678867922678045469502\
129860*xr3^9*z^53 + 
       2425043124442513626047328881507320755663930104772523118953869452461385\
5525656*xr3^10*z^53 - 
       1407368321732664592432038007384119909174164823523793768922045265798481\
3484888*xr3^11*z^53 + 
       3586995515085821413348622724133728504278020666543873965363987580064461\
812708*xr3^12*z^53 - 
       3712564378790629936384630531363073496498591790875663218082800803893317\
27796*xr3^13*z^53 - 
       2680412395896215970917870813721867474856984358969269404218283320216113\
060596*z^54 + 
       3273616807540611844946975109683098499160416471549190917360363073247155\
5639628*xr3*z^54 - 1837733176673933733150585196408475446230386125503976558536\
47327680164976782648*xr3^2*z^54 + 6275190767239129412824118561914076358071143\
11091848819629230999563490566633576*xr3^3*z^54 - 1453120656152153604861456784\
388983912471400654960552610657026126239252983411420*xr3^4*z^54 + 
       2407612457893446049340667372447427862628720343375244581937718083291899\
737082692*xr3^5*z^54 - 293310786683918528551913708936077879285907729128279451\
3692229678935608571392336*xr3^6*z^54 + 26563763842076989124423079951431948172\
23029408493811400212864535692157294903536*xr3^7*z^54 - 
       1784977002844994513005140825375902464633179118074760907332769258152853\
725238892*xr3^8*z^54 + 876625597062454071998714655060989506503374429221041004\
814496934734815015872020*xr3^9*z^54 - 304698052952479787696189401386353580201\
972988591372269277385136526620301819896*xr3^10*z^54 + 
       7058393893386615835759442334436271398653026695613745926145456716854055\
7460008*xr3^11*z^54 - 
       9681016841359978377758802842780347279700844254616030793013676161977466\
993988*xr3^12*z^54 + 
       5847027966731270541156246533830860376301568135572482335774908928005277\
80316*xr3^13*z^54 - 
       6274116920114686556966973063020641652327942187871309155389668902399704\
290668*z^55 + 
       7833008595402236739816993695692212814393920010817031892760281329249615\
2265084*xr3*z^55 - 4505963789067589474317151014262825389559742285713319207356\
23001187471760492264*xr3^2*z^55 + 1581174233433175242317280422712684142363383\
798420191536683704841754801161738408*xr3^3*z^55 - 377556710919290061392280060\
2412674329756643480851065646965753248502297589820580*xr3^4*z^55 + 
       6477061964490643708483489353734264380218662842009544926101722832922988\
841616116*xr3^5*z^55 - 821122620270315682454083523445251933835795450053950177\
0325989639519359459948528*xr3^6*z^55 + 77868088332599844177961090070958256360\
92554934798820306196035223122931302994928*xr3^7*z^55 - 
       5522136365652689218762706020348021718073753935037322539148386474214758\
613959156*xr3^8*z^55 + 289140173683695458848990127481293973847246209560025672\
1719817751232746663055780*xr3^9*z^55 - 10860626637830064030047636742944846306\
94296840396064841002360123798415923924648*xr3^10*z^55 + 
       2769956921090934932090756147677073593345212640553269356912416405304104\
02906344*xr3^11*z^55 - 
       4296950362461463024459634972490662068550219103036850228636675526571425\
2951164*xr3^12*z^55 + 
       3059794699365881320716705023157857660658320905670346196039075733599036\
554348*xr3^13*z^55 - 
       1232900855939936607540613066162673903832179183468840342653616025222668\
2353672*z^56 + 15575810191425726696506531367056792907399533807438132478752335\
9518814525132536*xr3*z^56 - 9074560342654470052669359075899418290118659914439\
04865446757635535409812735536*xr3^2*z^56 + 3228080860303453432749015955894761\
714215678543814155131129037777153106754739472*xr3^3*z^56 - 
       7822268352761758964186624144037681997034319994715065931462802663884120\
710507800*xr3^4*z^56 + 136341957209788334823478430780332384428069861172425767\
79438719096668346749629864*xr3^5*z^56 - 1758495502928435862234084590987817258\
0281838424410540226189624004357321467475232*xr3^6*z^56 + 
       1699154633604877980565646876495879192825198763854408902364207855443174\
1564142432*xr3^7*z^56 - 12299041994169927813014065429134737926396789493977672\
962580491003805027044135864*xr3^8*z^56 + 658604425081886615493047278103773923\
8139343986454064392589491869669490487142600*xr3^9*z^56 - 
       2535820056191248690511199825192348935258925495904085512095063952004651\
362268592*xr3^10*z^56 + 66472680385189339312818408630912033363420318613166409\
7732838326195564814910096*xr3^11*z^56 - 1063162136463954889451852261709558792\
76078809830667250215127660300041483654696*xr3^12*z^56 + 
       7834614962452054367813238563357687649398654038481093053463886131480179\
306392*xr3^13*z^56 - 
       2100530757795860229116026904785985647916101796964155633840941121050647\
6514296*z^57 + 26733303215100693486583127020832847745506310896486898106602037\
3217769743291288*xr3*z^57 - 1569607728389489648799329231825540228309702351091\
650477245393560996573228908688*xr3^2*z^57 + 562922583958732102464170575851349\
0601944378508758834241348132482317059817144336*xr3^3*z^57 - 
       1375830581674006582587405786887029964674414342179911632059259104055195\
3882409640*xr3^4*z^57 + 24198844724832610449790791229332772224407735022967366\
610735017327161693664625352*xr3^5*z^57 - 315109524408696803052750237757784957\
56967611517636709698572781268623814745835616*xr3^6*z^57 + 
       3075743369607766120809398192408711856492684098906611107585134520524820\
3436631136*xr3^7*z^57 - 22503444270428706818752665435585109694106357022325383\
376950985244822675485255112*xr3^8*z^57 + 121885215710692247911700810845432403\
64340663638636690590122659198610060123952040*xr3^9*z^57 - 
       4750172727703367602028248379390646302225624977458621451578252517551363\
141731856*xr3^10*z^57 + 12613805345162405775058990093360741108824854115515034\
71779353129304989570845328*xr3^11*z^57 - 204549127321687324006297900207374451\
573993954499852324365842929308145943786648*xr3^12*z^57 + 
       1529802079689108889955542929444216209170998126898046372618716411608874\
5584376*xr3^13*z^57 - 
       3145099899942800086968152580328949565049760328141556896326760450753770\
0554056*z^58 + 40228026580357581480951383950780148581001615659539949129097626\
9882956551692728*xr3*z^58 - 2374212143667916537263685520567028312349722183846\
316277266771098495998816323248*xr3^2*z^58 + 856082462693929540351468014073262\
7915472492834909873123081616644618316518866576*xr3^3*z^58 - 
       2104077284469680092609817659671155659867311418675078369412472936612297\
1503508440*xr3^4*z^58 + 37223555260533084215412090774120432350846387145113903\
253661523130922865016489192*xr3^5*z^58 - 487656237330063451406678725143217302\
49567257152584029781643863393577076139777056*xr3^6*z^58 + 
       4790052518865667597414343853546352955346896904393874936962335652518293\
4334443616*xr3^7*z^58 - 35277099315167495428121883395872743098891549362800137\
003813709213180169430088312*xr3^8*z^58 + 192385280606719741536094584919516207\
85228062493164891605790287710934057688940040*xr3^9*z^58 - 
       7551592134705416504567248509516535190462667858476861834553159848758644\
316005936*xr3^10*z^58 + 20203369375874348848667761795092241573589538856776022\
85024521555557943113178128*xr3^11*z^58 - 330197512494363140127223345837952525\
266858571634062318584835560349667117316968*xr3^12*z^58 + 
       2489834254572522767779471839783024607613933221179334446929269167954270\
2747736*xr3^13*z^58 - 
       4160392640064676750376650883753112678896841584267790247998789247871045\
9220216*z^59 + 53405709371543086257805549230975284217308971939206109115021384\
4350256754366488*xr3*z^59 - 3163604348142561170919352453760700459033590119572\
707088364428999054526743101328*xr3^2*z^59 + 114506050528982679820774544541588\
33262567439529582903294600823672943017400291856*xr3^3*z^59 - 
       2825356483956462067003829424553689668272924423167827670456935479952514\
7076938920*xr3^4*z^59 + 50185565525085273671129267211358340406905465118481666\
384919310521210417363109192*xr3^5*z^59 - 660202419574456501846002222022295813\
40861562373867125023447656615437261894448736*xr3^6*z^59 + 
       6512703636692117228436890749730589306524712978320022614410520146063161\
5194414176*xr3^7*z^59 - 48175866148295551791556594264647806954466824763361410\
089263059086657711387418312*xr3^8*z^59 + 263927565431641054007405375623894170\
08066446732561179559256506022577622833562920*xr3^9*z^59 - 
       1040857296995318392493088700921792035896003589175470100755813014977924\
6581090576*xr3^10*z^59 + 2798226099761003883488932002680638386256716703299909\
898148462079556582532604048*xr3^11*z^59 - 45963064564047372068421407660380850\
0525652121859155365662834069253978685674648*xr3^12*z^59 + 
       3483815389743414585017654063137045214959033141810680916493401091707074\
9544056*xr3^13*z^59 - 
       4865530642251146816659006548232254614246814541539998193255675313095435\
6980088*z^60 + 62625315101184173131483882574194336709770362697949045985041336\
3754348562326024*xr3*z^60 - 3719945340011402587706411448840668225974325283418\
745994558230908630887432659664*xr3^2*z^60 + 135021102545239190719384046123306\
26250236962109075886281912724912550383240245488*xr3^3*z^60 - 
       3341125811907956309783844363177460975752849168411929896953788177224782\
8482091880*xr3^4*z^60 + 59521412344955729272142958625270366843736070705376944\
846627090817371607098407256*xr3^5*z^60 - 785372645928396289734141469621016206\
44108760663832594888694311432350517461111008*xr3^6*z^60 + 
       7771317641516604756953940623805620853644092940677125677807398767292274\
5849069728*xr3^7*z^60 - 57667223645227601437821270600181290503544063094265413\
509840366271677407363401416*xr3^8*z^60 + 316944347001321158385218982753395792\
04864431637317348825174129479442635606541880*xr3^9*z^60 - 
       1254070424377969127738003354299885315354852790503676471924944312349017\
4228409168*xr3^10*z^60 + 3382836014292864290104472398158280996000631299253226\
256122595566804769756719984*xr3^11*z^60 - 55758453444897375721108452128125979\
7081882847586073232819516627261622502815064*xr3^12*z^60 + 
       4241290172685482597600179776361942955179083890013784887136507594290171\
4157928*xr3^13*z^60 - 
       5018482661082686024299049802383477062172202879854334431413703207748065\
5238664*z^61 + 64727875974348797705289127195262982021406809792184928126887781\
8685939087809512*xr3*z^61 - 3852944471846144864835826253249430317141193645772\
472418371636935732794380829552*xr3^2*z^61 + 140148526586050536273604224709801\
13403279226547943706837122863023922166603485424*xr3^3*z^61 - 
       3475575683268247936020155903558224912832079098023020490412746784814890\
0151902040*xr3^4*z^61 + 62054165491467296473251038341089413920725553880399937\
960619793161985298272117688*xr3^5*z^61 - 820643365314510108978421735293216821\
49501590067144483897357984087585248329359264*xr3^6*z^61 + 
       8139017205146488210715596879165773581800528646166246126528119854063360\
3860840864*xr3^7*z^61 - 60537301596757560778055748488855957011849824336841917\
037738761156096133855608888*xr3^8*z^61 + 333512646837628025993345825743527891\
30346608372550140447720412756294688781902040*xr3^9*z^61 - 
       1322834668369160532717056427665182867554122242225670450769514642591676\
2292170224*xr3^10*z^61 + 3577161166941404077848713875344096341295601165538301\
363352843886079408696266352*xr3^11*z^61 - 59110182702372188536615094021289355\
9268313568009505332083907385738734416279912*xr3^12*z^61 + 
       4507795807842311171139569652109717837831252303743428632305168369494877\
8966664*xr3^13*z^61 - 
       4542480191903599610102171030352997443673427708015447505472379384133291\
7856376*z^62 + 58684221929331030338332819462337766791579147990370906941302858\
8389791762685448*xr3*z^62 - 3498982234285971951271483661993091518291938556852\
127692665637525722267600121808*xr3^2*z^62 + 127487121206077601004695359474351\
90871955684722534252069514505967920649794688496*xr3^3*z^62 - 
       3166965323122114039912405964689510801250703531832627001945136949806394\
7436580200*xr3^4*z^62 + 56641723832331423971770681030231466104891620082601261\
934908196185007338992246872*xr3^5*z^62 - 750376690805616776769701377045564782\
83352908354321148212521779245183586097081056*xr3^6*z^62 + 
       7455328405976642725508223950429986628147669632344258581564780544262548\
9448956576*xr3^7*z^62 - 55551860907038385232898455055974566215796377189045068\
937904250664962913118407112*xr3^8*z^62 + 306605271376815083550556744364458364\
85816099682114054771386024923833437183545400*xr3^9*z^62 - 
       1218360675542576834765474810002761668990294594928203975926518565326508\
6650889296*xr3^10*z^62 + 3300830859257693262023642247653236745998395433061122\
221047869770186538775069808*xr3^11*z^62 - 54647867560430194256054246879628908\
4187403314559759003828631525049747328180568*xr3^12*z^62 + 
       4175545711815829879534698785770562042105523580958221877414702812563519\
1923816*xr3^13*z^62 - 
       3581120941279219622758839859467784448681430770562928828719321120242101\
9766472*z^63 + 46325172204276864638023992818188325981745952619262021176256421\
2091560467860776*xr3*z^63 - 2765751896777599984939537376178784223971170386816\
572410679434772848059452870896*xr3^2*z^63 + 100906634130872238683959943636836\
89516680336508655236590074612195966051481811312*xr3^3*z^63 - 
       2510064394216249090547605717133787247301137130243230965516591112223033\
2529655960*xr3^4*z^63 + 44954428962514317735910500743596213462532993313976432\
595553824312857500134905464*xr3^5*z^63 - 596370619216623341720048728153299371\
11618578954618363591115841683775712574395552*xr3^6*z^63 + 
       5933501739065237216753536122050004328442541722686548425478899874100508\
0961063072*xr3^7*z^63 - 44274830307671592684112110649616938926968892365157113\
098667411920768652962201464*xr3^8*z^63 + 244713887804926125153442933245552741\
03282044338613910134112411833311285601137560*xr3^9*z^63 - 
       9738282918786228476850140698991238777199241979378096458052265518429626\
333377392*xr3^10*z^63 + 26421910259091340088325859621566039265072529560003526\
02303054811520213841307376*xr3^11*z^63 - 438082200467650822338181355217504510\
685970117029856309111994117340045527873576*xr3^12*z^63 + 
       3352310224226029954951292259324631469653554283390442248458623984315791\
2055752*xr3^13*z^63 - 
       2433416493621993613429037100892131487904406118550591852847930704407662\
0985437*z^64 + 31512194959252295900514441898454472569362510932775667415985111\
7445548501182371*xr3*z^64 - 1883401087101129567483027964203277860409503937883\
185802324620728962734151288046*xr3^2*z^64 + 687893457498442526637295510987763\
0917632917296306484286897033516103872337687962*xr3^3*z^64 - 
       1713018694469168514712318637884353372554758850793558963706996271250585\
8621200695*xr3^4*z^64 + 30713511224358417519311243900274422098209837234930938\
220004235807615284821991329*xr3^5*z^64 - 407903070874523268748167610724832430\
72909149331043844563662478133663812137605012*xr3^6*z^64 + 
       4062932578528692390053542327481634695796614161167854352259379829952509\
5032394172*xr3^7*z^64 - 30351303867858164252037172382358675531785166083438139\
760599538569468731995356219*xr3^8*z^64 + 167948108246233465160253440283456855\
37957220290752517120280451852226262968835445*xr3^9*z^64 - 
       6691124839829412235713208001543429740806124824312225065279756079478335\
822458142*xr3^10*z^64 + 18175461425714096991184728611320285377920868537814572\
20715908237119212842896266*xr3^11*z^64 - 301707159725820364621523550580898165\
972613804108459332493817267460479987322001*xr3^12*z^64 + 
       2311465017771251756058612759132063705736215312925303530737396854875283\
1228007*xr3^13*z^64 - 
       1405227157579383225777405244589113176199196370789970190464663043189368\
8527427*z^65 + 18213407937948420658166233267879487638511312398386121429273530\
4839680140240071*xr3*z^65 - 1089532726707390787368784593658011398453036394808\
979089452583373214289148138826*xr3^2*z^65 + 398296046054889622558447563864800\
8289330098114084530627257545661361764525277882*xr3^3*z^65 - 
       9927427924359709647581727704920863839579092168212620837692054812393714\
732628545*xr3^4*z^65 + 178154347264773772640006349321986086375946455745069742\
46104871927507686062449749*xr3^5*z^65 - 2368202083178752762676998819628191123\
1463432681019688465162738139042845448979932*xr3^6*z^65 + 
       2361015082832688605676014324162714094195358841646772479623048293245290\
1998085852*xr3^7*z^65 - 17653727385845081946959713363976428054531830425697767\
352013454558982588611152149*xr3^8*z^65 + 977769921481125320094387524533887452\
9290556704812743001350024248596222194217345*xr3^9*z^65 - 
       3899112643243520496132027168035787586007911301121383455821652430737903\
393566522*xr3^10*z^65 + 10601316656037594197203974909507745623046935222933312\
68981611419302326169667786*xr3^11*z^65 - 176145005302968911379130994949017101\
144607403345558102034759446520445986617351*xr3^12*z^65 + 
       1350781367433687485795719282570850608320688176473184986461789726309991\
9672067*xr3^13*z^65 - 
       6764550773440855079070041093106102242113802810955062420364647728606520\
968629*z^66 + 
       8774082760113469422875207575443295276042157011494948837590217203812615\
7754507*xr3*z^66 - 5252552511822979621314945433939361913295330014982024563146\
86700684630669964702*xr3^2*z^66 + 1921574670197510811977641979220294738499631\
595674878591118388832983250302953514*xr3^3*z^66 - 479303615633014190819690166\
3116556175207276269404663071130177789262449733440415*xr3^4*z^66 + 
       8607848876020492000336346113656859496206764543977406829059615057857230\
300947513*xr3^5*z^66 - 114509832466959677550136007052361062821886695472711121\
02519353533378694229197364*xr3^6*z^66 + 1142484105855035640198018938646204520\
5101852667352682015436916740571214907303324*xr3^7*z^66 - 
       8549028988467850598645095147111191724427394760410673007805066858369972\
345780963*xr3^8*z^66 + 473857336373581352465522678545851330438185701843630665\
7352408515125253360631565*xr3^9*z^66 - 18910755619963183199252241394755346854\
85751550084062957080978504962674872150734*xr3^10*z^66 + 
       5145607847157875648569429068418801208848153620441094065081751153897305\
30297882*xr3^11*z^66 - 
       8556233179835998208532431457311381313092179102902284021748082010200758\
4205097*xr3^12*z^66 + 
       6566506423282383041611306605519156176317964908358509636702420524230395\
819599*xr3^13*z^66 - 
       2642149932974893706211521305421596527820065577196802332661847205692627\
971987*z^67 + 
       3429151975593625123664516487286989771890168583225441780905172672688062\
5580231*xr3*z^67 - 2054106025460702678819933781436059911733342071881686600284\
75199723358132087626*xr3^2*z^67 + 7519312060353964259796264181338173944702855\
45455799619513074295564202354735642*xr3^3*z^67 - 1876726064559109049218617281\
893873952411854104768654520909855336481553412064145*xr3^4*z^67 + 
       3372524414090980312168145422725066724592071494341084501453955306219469\
077664629*xr3^5*z^67 - 448925723436089282153629664149868111077470391433319589\
2970187658136834625981532*xr3^6*z^67 + 44818166082949969073680874450903007222\
35184356031616549202287810303008914443932*xr3^7*z^67 - 
       3355783010436647836730320679656499326901974932663645476391861216509644\
398682629*xr3^8*z^67 + 186122477412719625981442020284943835552069514858790449\
4770287786595203101854145*xr3^9*z^67 - 74325049116186600170983641874715997924\
8293665885202157965975128830953337427642*xr3^10*z^67 + 
       2023667191444461783416277047952476077232079233395489256064808400027624\
71872426*xr3^11*z^67 - 
       3367147035818566474520881453344290785384308069663086050377149936088580\
0717431*xr3^12*z^67 + 
       2585781906794200619932377311944162631477817524485862747650120837395788\
781987*xr3^13*z^67 - 
       8046470260729035250573717592785117763144146072571155252995885266662068\
55455*z^68 + 
       1044862888465410419414940232296525397424710052001266740462699034452501\
0127025*xr3*z^68 - 
       6262108703675610741928134733803268137816568098941904790088753539152044\
0967930*xr3^2*z^68 + 22935150054964902957284761068050058608901795967768468963\
2332137977721674270270*xr3^3*z^68 - 57273094945668128996484970638142833936062\
2812572748490203239012472756815761725*xr3^4*z^68 + 10297498060927282637318104\
91909365046501471333046705597790858456137736969495035*xr3^5*z^68 - 
       1371445392034615844266639866519340570364997992365398426647715519312102\
838196700*xr3^6*z^68 + 136989123088288347343754704798115045077609254772022629\
2421096120018650982517460*xr3^7*z^68 - 10262529438417658541032742407573079608\
42550947072261066146172125251475785276265*xr3^8*z^68 + 
       5694931146695594750068024193126174885951722042208420171344689237336362\
58261975*xr3^9*z^68 - 2275383135984270294537762707913209060854362970762502630\
59698937765600481496330*xr3^10*z^68 + 
       6198529445729363705632990440671978412109866177492639365401108572420921\
1025550*xr3^11*z^68 - 
       1031911564447386481223755108859979035079212706468875086641277236118485\
0520155*xr3^12*z^68 + 
       7928731020249105456294780219901501017804647876255023120317771448273133\
77245*xr3^13*z^68 - 
       1792812322715438842929102910585058569725575743329287199176147006553295\
40145*z^69 + 
       2329050523871170750700509078274408161867676753509539634268509770860776\
394445*xr3*z^69 - 
       1396467075115221586901589025470215635825683309838004602616412881649813\
9339150*xr3^2*z^69 + 
       5116847611683865592071353687834545635170996460976850432252157649209253\
9178750*xr3^3*z^69 - 12783290403251837429594254388837407168848404581083719658\
4166318634337913708475*xr3^4*z^69 + 22994032159228892810721917834214190628096\
7071269916812632164963454394754208615*xr3^5*z^69 - 30637523403605535302237161\
8642347047077042942900250461057791818602901273205940*xr3^6*z^69 + 
       3061633854170544449485002478905712881596222535670934044467147667135357\
95683700*xr3^7*z^69 - 2294636621995368849410085941506464487167705202703134352\
57241596703322429783575*xr3^8*z^69 + 1273915527429331491420438548221745739438\
57609700093328644422460531493168870475*xr3^9*z^69 - 
       5092131939467092983453027100127373761471916038775193827626501595449948\
2069470*xr3^10*z^69 + 
       1387800540701548074788669312897570952840291473481579559435988031630317\
1261870*xr3^11*z^69 - 
       2311396472287761744544561515626428252082619309079784916678755446746986\
600925*xr3^12*z^69 + 
       1776763184912339746423696035450531379011887157484055637730915802813486\
49825*xr3^13*z^69 - 
       2599764069356684302552575431829270207353581412161996039106685472179674\
3535*z^70 + 
       3378622068629074758653393564519949324334145354369554160342282626469589\
59745*xr3*z^70 - 
       2026530508256675954393063440597108427465180923757108081907524483463361\
521210*xr3^2*z^70 + 
       7428255176231659196511666055768239954542873661272440114568824433831554\
041150*xr3^3*z^70 - 
       1856474622213876640062191540670103918761687650525537648869181440407695\
6261325*xr3^4*z^70 + 
       3340593810665709265793639821316666127997782394319337484373082190243504\
9355595*xr3^5*z^70 - 
       4452711068461920772633779825902860269632702690256942934375517050337543\
6587740*xr3^6*z^70 + 
       4451297056036229190876039890050165701935028854754769222920257847017080\
7368020*xr3^7*z^70 - 
       3337412282707903206838724965648103350678016264439446633598748982772463\
3611225*xr3^8*z^70 + 
       1853528762993685844733566674310323569391533826562675750004058100156731\
2053575*xr3^9*z^70 - 
       7411758364598590742671366804153469998070012247080413480924133728426153\
284810*xr3^10*z^70 + 
       2020745911969755847202309157563357923247424323975488353226918651697831\
385870*xr3^11*z^70 - 
       3366838631748311577338894099080827926853530058518106564881789265465731\
91435*xr3^12*z^70 + 
       2589051854010535955903030463248250755098476597751589134142600598539803\
7325*xr3^13*z^70 - 
       1841513888558121939685036498458103435602153100569371002216451482973689\
305*z^71 + 
       2393968055125558521590547447995534466282799030740182302881386927865796\
0965*xr3*z^71 - 
       1436380833075335112954328468797320679769679418444109381728832156719477\
65790*xr3^2*z^71 + 
       5266729721276228747499204385590175825822157867628401066339051241304751\
41230*xr3^3*z^71 - 
       1316682430319057186874801096397543956455539466907100266584762810326187\
853075*xr3^4*z^71 + 
       2370028374574302936374641973515579121619971040432780479852573058587138\
135535*xr3^5*z^71 - 
       3160037832765737248499522631354105495493294720577040639803430744782850\
847380*xr3^6*z^71 + 
       3160037832765737248499522631354105495493294720577040639803430744782850\
847380*xr3^7*z^71 - 
       2370028374574302936374641973515579121619971040432780479852573058587138\
135535*xr3^8*z^71 + 
       1316682430319057186874801096397543956455539466907100266584762810326187\
853075*xr3^9*z^71 - 
       5266729721276228747499204385590175825822157867628401066339051241304751\
41230*xr3^10*z^71 + 
       1436380833075335112954328468797320679769679418444109381728832156719477\
65790*xr3^11*z^71 - 
       2393968055125558521590547447995534466282799030740182302881386927865796\
0965*xr3^12*z^71 + 
       1841513888558121939685036498458103435602153100569371002216451482973689\
305*xr3^13*z^71))/(Sqrt[3]*z*(1 + 3*z)^29*(1 + 18*z + 49*z^2)^13) + 
   Cf*(-1/14977116385006583808000*(Nh*Pi*(-1 + xr3)^2*
        (-628243012068108332541 - 3426845906647914960437*xr3 + 
         27150585690906887551602*xr3^2 - 104400158634522468195094*xr3^3 + 
         268324475827209816786825*xr3^4 - 494547134011698264402183*xr3^5 + 
         673781326971188989004844*xr3^6 - 687487890308217535178724*xr3^7 + 
         525550501717269852031653*xr3^8 - 297361006041838242349875*xr3^9 + 
         121063750497662565569474*xr3^10 - 33588481837223537138982*xr3^11 + 
         5692436275935218196847*xr3^12 - 445091212791384407409*xr3^13 - 
         77382724444937057747517*z - 262714814178074028261339*xr3*z + 
         2290255013417202976188474*xr3^2*z - 8944756408511152926786018*xr3^3*
          z + 23173535184502632071950065*xr3^4*z - 42935685964162000057894401*
          xr3^5*z + 58711107291167486179060668*xr3^6*z - 
         60065208557017753687524108*xr3^7*z + 46009581920831701098365301*
          xr3^8*z - 26073974130227485703512365*xr3^9*z + 
         10629160376788916117223018*xr3^10*z - 2952204868595565392211954*
          xr3^11*z + 500794647434531471415159*xr3^12*z - 
         39189201276591404200983*xr3^13*z - 4439432658784520749681866*z^2 - 
         9008929453166075051023182*xr3*z^2 + 92017524147186020396857812*xr3^2*
          z^2 - 369183029853879588785289684*xr3^3*z^2 + 
         970004193654589887640634610*xr3^4*z^2 - 1813425628594693593004339338*
          xr3^5*z^2 + 2494817062727936059388007864*xr3^6*z^2 - 
         2563320883243024679251709304*xr3^7*z^2 + 
         1969689078385832459914448058*xr3^8*z^2 - 
         1118931338482710987457441410*xr3^9*z^2 + 457007526431709096730142004*
          xr3^10*z^2 - 127129391434321089661340532*xr3^11*z^2 + 
         21593531619823988648027742*xr3^12*z^2 - 1691658927804362450604774*
          xr3^13*z^2 - 160939971283824174280964634*z^3 - 
         157561676000691466851997578*xr3*z^3 + 2273933180938094097315534468*
          xr3^2*z^3 - 9600292769426952635617338636*xr3^3*z^3 + 
         25886947404124623843772276050*xr3^4*z^3 - 
         49173259786624583724859878222*xr3^5*z^3 + 
         68360680748912751246695521176*xr3^6*z^3 - 
         70744973637727610426153842056*xr3^7*z^3 + 
         54643508521014476951956801962*xr3^8*z^3 - 
         31162087644313090853598380550*xr3^9*z^3 + 
         12765829098689642763663419556*xr3^10*z^3 - 
         3559676804112689691224235948*xr3^11*z^3 + 
         605812529833172044551993438*xr3^12*z^3 - 47537686842781528261837026*
          xr3^13*z^3 - 4195709087213546845624675395*z^4 - 
         225993018084504853545616455*xr3*z^4 + 35997770376521535618095411070*
          xr3^2*z^4 - 170213060121362224693662442050*xr3^3*z^4 + 
         483503554857439585361475563175*xr3^4*z^4 - 
         946421633656525216085338140765*xr3^5*z^4 + 
         1340803470533135879547580331700*xr3^6*z^4 - 
         1405221848513803258560298351980*xr3^7*z^4 + 
         1095099326953350890694481794555*xr3^8*z^4 - 
         628609665127399477104058844625*xr3^9*z^4 + 
         258800602446711439317359699310*xr3^10*z^4 - 
         72447428978748410836955048370*xr3^11*z^4 + 
         12368469627594623028779408385*xr3^12*z^4 - 
         973058485017278637369408555*xr3^13*z^4 - 
         84685693439949256393785664371*z^5 + 72490139474387539309568446383*
          xr3*z^5 + 286898205945270099159698748822*xr3^2*z^5 - 
         1981331007754100063068785869334*xr3^3*z^5 + 
         6386260531336434133558233356655*xr3^4*z^5 - 
         13322610425040584224773258685683*xr3^5*z^5 + 
         19589723471626081825743800751204*xr3^6*z^5 - 
         21025282871887561704876217088004*xr3^7*z^5 + 
         16653513025243394625188646879003*xr3^8*z^5 - 
         9671635463708495962543728633255*xr3^9*z^5 + 
         4016721241538156803300020716454*xr3^10*z^5 - 
         1132022460338646139452719485062*xr3^11*z^5 + 
         194298685845943661987697200457*xr3^12*z^5 - 
         15352452767054177754361201269*xr3^13*z^5 - 
         1390227903551131962129019088028*z^6 + 
         2521759872022298913427892127324*xr3*z^6 - 
         2570316338603544900322050073224*xr3^2*z^6 - 
         9257815792696812475463735818392*xr3^3*z^6 + 
         52396808050590528232795362836940*xr3^4*z^6 - 
         130912157112493780013479960732524*xr3^5*z^6 + 
         210189484674212342996325473500752*xr3^6*z^6 - 
         237408570212383022822243247299472*xr3^7*z^6 + 
         194324461128327299712596406240444*xr3^8*z^6 - 
         115442993618566185020293989742140*xr3^9*z^6 + 
         48740679707141900517110253575352*xr3^10*z^6 - 
         13908466602973020687733003570776*xr3^11*z^6 + 
         2410501000530143579180477934996*xr3^12*z^6 - 
         191948880150704361332036979252*xr3^13*z^6 - 
         19244613250869327154320233919804*z^7 + 
         54738781736980952397249828804852*xr3*z^7 - 
         140762942710719279823498936597992*xr3^2*z^7 + 
         199959123645127208917671219137304*xr3^3*z^7 + 
         2009248767363085281433563142860*xr3^4*z^7 - 
         624832553466540106013033618332932*xr3^5*z^7 + 
         1428434730336585344337549801971856*xr3^6*z^7 - 
         1874435839070126807540402427715056*xr3^7*z^7 + 
         1666582820770829210519590240250652*xr3^8*z^7 - 
         1043010108854266213696806098463060*xr3^9*z^7 + 
         456330881531091394139044636811736*xr3^10*z^7 - 
         133618329364180486442975354404008*xr3^11*z^7 + 
         23613103264212994602826901940948*xr3^12*z^7 - 
         1909159359816916361837061571356*xr3^13*z^7 - 
         230877161315673248204751139923447*z^8 + 
         907913985484690753337367455409801*xr3*z^8 - 
         2998518699292962822083747337229386*xr3^2*z^8 + 
         6430216329890902263875416444395342*xr3^3*z^8 - 
         8739753240215410394163335533949445*xr3^4*z^8 + 
         6691119561605369724927631348436739*xr3^5*z^8 - 
         326846441260511505969130602901692*xr3^6*z^8 - 
         6043556175500840951144429611290828*xr3^7*z^8 + 
         8207285608129080946346663125773231*xr3^8*z^8 - 
         6184171769680665452357335339872705*xr3^9*z^8 + 
         3006813431966333522822126210129958*xr3^10*z^8 - 
         942612272737811227283433454308834*xr3^11*z^8 + 
         174738578429209544131806053593389*xr3^12*z^8 - 
         14639140885601379108550304982123*xr3^13*z^8 - 
         2449324211690887752688748845888023*z^9 + 
         12312786016357083365452531487471799*xr3*z^9 - 
         45693764216021640848905398301924914*xr3^2*z^9 + 
         110731412804351761637337607938915498*xr3^3*z^9 - 
         184448251176425938451996679837309165*xr3^4*z^9 + 
         218074763707072190170151589313680501*xr3^5*z^9 - 
         182617974739643583491386752765745548*xr3^6*z^9 + 
         102728024077282884274654222464396348*xr3^7*z^9 - 
         31211432841033780967815789248938881*xr3^8*z^9 - 
         2779336241370531370901580347651535*xr3^9*z^9 + 
         7659432426480904919483276345587422*xr3^10*z^9 - 
         3581669533090663554555482285589126*xr3^11*z^9 + 
         810246948045133974176276227997541*xr3^12*z^9 - 
         76792818809924655994968849001917*xr3^13*z^9 - 
         23266325909238066296179698988863522*z^10 + 
         140784559050217948515714587975413146*xr3*z^10 - 
         557014203726378806296120697336799036*xr3^2*z^10 + 
         1426722775795578002337543400914941532*xr3^3*z^10 - 
         2553472084510162618308265564865055510*xr3^4*z^10 + 
         3339571680513755150990599830722700654*xr3^5*z^10 - 
         3254219683841983697547136534474835112*xr3^6*z^10 + 
         2365032021172332048282796097254178472*xr3^7*z^10 - 
         1261553569001624249087875451922837294*xr3^8*z^10 + 
         475008498545167038405069536049572310*xr3^9*z^10 - 
         116042803238985050513876112469680732*xr3^10*z^10 + 
         14616857444364619953131245823590716*xr3^11*z^10 + 
         39581713796521070227651849269414*xr3^12*z^10 - 
         176383589124068818734944862475038*xr3^13*z^10 - 
         198286954564255834419642190495839858*z^11 + 
         1369613826754097553103260568054743054*xr3*z^11 - 
         5599578859803381835562310277772851404*xr3^2*z^11 + 
         14660489529567035650476191196081463428*xr3^3*z^11 - 
         26841170118941249833563197007822572790*xr3^4*z^11 + 
         35996254705023448398063994905048298746*xr3^5*z^11 - 
         36080368639089537376908430827916628808*xr3^6*z^11 + 
         27092812459898905243571092117711917528*xr3^7*z^11 - 
         15036456949571473743443131753567928766*xr3^8*z^11 + 
         5963923675830267342765317588427261090*xr3^9*z^11 - 
         1576737515418803068593867984130438188*xr3^10*z^11 + 
         235450716550757213552297192857301604*xr3^11*z^11 - 
         9262890419227511650091767379294874*xr3^12*z^11 - 
         1558321220186980180688925907590762*xr3^13*z^11 - 
         1487506435199047752147365970156696153*z^12 + 
         11065019444818919289540393538066992819*xr3*z^12 - 
         44976196628840460871726402272759824454*xr3^2*z^12 + 
         114841891177429075788822569425974160458*xr3^3*z^12 - 
         201437895350266787817441068829678137115*xr3^4*z^12 + 
         252141840007247681656373517765573557601*xr3^5*z^12 - 
         225784250078195195225057751972288737508*xr3^6*z^12 + 
         139028006799292116976429991627776699548*xr3^7*z^12 - 
         50644829270989546352660449639390854591*xr3^8*z^12 + 
         2359487067008185343638581824773989765*xr3^9*z^12 + 
         8431921570049816723849890687900309002*xr3^10*z^12 - 
         4749451828873668045189151344613447686*xr3^11*z^12 + 
         1205243878303214466841267413077621331*xr3^12*z^12 - 
         127194849332612028091938840813073017*xr3^13*z^12 - 
         9033610171833694969980901133970487689*z^13 + 
         64639812993632493586849959778712213397*xr3*z^13 - 
         227484081722626825589270942397287657022*xr3^2*z^13 + 
         440241865208754106022738431227011940174*xr3^3*z^13 - 
         395938744245039291406543748464470645795*xr3^4*z^13 - 
         246905861027386104623283590605975875297*xr3^5*z^13 + 
         1354670356288755230737315681773369135276*xr3^6*z^13 - 
         2225778994116629864019237341986086979116*xr3^7*z^13 + 
         2256545221735312948799384252116118294337*xr3^8*z^13 - 
         1562978873896037100142130326577128785405*xr3^9*z^13 + 
         748547656786484498266833810642909238386*xr3^10*z^13 - 
         239316991417743483756518595033649847298*xr3^11*z^13 + 
         46302757735430177148520236740210196363*xr3^12*z^13 - 
         4130516003388324119323521093269860311*xr3^13*z^13 - 
         27295313330325782606811303272074628688*z^14 + 
         31599915931005934790823024156024214224*xr3*z^14 + 
         956503846573034421109928569810602496416*xr3^2*z^14 - 
         6541793190248000637182159671083808637472*xr3^3*z^14 + 
         22245161966046574494800346866663932156560*xr3^4*z^14 - 
         48849892251821948893071255717324515547024*xr3^5*z^14 + 
         75542560259261290534518196782826090464192*xr3^6*z^14 - 
         85320320484383491300094071681195541775552*xr3^7*z^14 + 
         71230848631228183344966212028849923238864*xr3^8*z^14 - 
         43715335650891363694589775873828998682960*xr3^9*z^14 + 
         19255077725451946096678586275783258468512*xr3^10*z^14 - 
         5783178069431624828879520839399465584416*xr3^11*z^14 + 
         1064606422225200667165349942810036388336*xr3^12*z^14 - 
         91007745314938592112052761285497770992*xr3^13*z^14 + 
         364939697745054143562588053541528938544*z^15 - 
         6753855850205259661661077945121604348432*xr3*z^15 + 
         48940366729414864666054570282386592810272*xr3^2*z^15 - 
         204359871239714469954052962297254906963424*xr3^3*z^15 + 
         565058970293113257329071565091726616037520*xr3^4*z^15 - 
         1107474846603650849078370558788835605735088*xr3^5*z^15 + 
         1594359040738151010905032118715532390590144*xr3^6*z^15 - 
         1714230128014606453004083055029779773169984*xr3^7*z^15 + 
         1380201463717204782022441052767474669009488*xr3^8*z^15 - 
         823432986894460699595010892589441130910320*xr3^9*z^15 + 
         354356980132127618284002009321948684954144*xr3^10*z^15 - 
         104305838399883349700808665607033697919712*xr3^11*z^15 + 
         18849806515495923724792247286766501904112*xr3^12*z^15 - 
         1582392756606630458125828070038777197264*xr3^13*z^15 + 
         9448722015678679137567465859189164189198*z^16 - 
         136592525485781157190362096181237473596994*xr3*z^16 + 
         887841029231309070163680193937233487999124*xr3^2*z^16 - 
         3483451102077754649319899425070633047347708*xr3^3*z^16 + 
         9258220233487670088950055856965567916645290*xr3^4*z^16 - 
         17660265981857042768244516822022870416434646*xr3^5*z^16 + 
         24925447912787650968230963000269010570109048*xr3^6*z^16 - 
         26390703739791016923289696684426986009673128*xr3^7*z^16 + 
         20982331222759687527192134641005259498898946*xr3^8*z^16 - 
         12382582442235206893019221274480783166477390*xr3^9*z^16 + 
         5276168646537945272905573448616132841940148*xr3^10*z^16 - 
         1538352107899909668031274246167812075003804*xr3^11*z^16 + 
         275342448029956193749862507600732446098054*xr3^12*z^16 - 
         22876130072077299887396580427017558786138*xr3^13*z^16 + 
         136915181499236923130795428891334722477326*z^17 - 
         1887616231060754729442032071420896950178078*xr3*z^17 + 
         11935003677936766509670878133941096257813988*xr3^2*z^17 - 
         45981250415211107765053790103715360390434996*xr3^3*z^17 + 
         120648719528276200004969486629576750345235130*xr3^4*z^17 - 
         227935822896824182651877881945057084642291002*xr3^5*z^17 + 
         319246756581858754498129430869209754783786776*xr3^6*z^17 - 
         335827257995882988522453663922218654999518136*xr3^7*z^17 + 
         265457728262163457033283874254217131604292002*xr3^8*z^17 - 
         155801030707984935135880594535086750266129330*xr3^9*z^17 + 
         66025902380816939961485990759980300310651076*xr3^10*z^17 - 
         19142411702082045542543131158499014982884948*xr3^11*z^17 + 
         3405260706198735255221021249573469098614998*xr3^12*z^17 - 
         280951810924975366377976729855137112234806*xr3^13*z^17 + 
         1548554615665593957332889322994723367510732*z^18 - 
         21039692550825274255450519176907412242743996*xr3*z^18 + 
         131766011949970305962287195190750952854691816*xr3^2*z^18 - 
         504212639848687455536179786040201594051546472*xr3^3*z^18 + 
         1316197617243565441967838872141043402898969860*xr3^4*z^18 - 
         2476293092746157570519931593987477981685864564*xr3^5*z^18 + 
         3455836305220024604052602763348693958567406832*xr3^6*z^18 - 
         3623327191783477793246986117560886174462634352*xr3^7*z^18 + 
         2854926763149492203987040276992159773880364564*xr3^8*z^18 - 
         1670142673750893207822627427940105211561676260*xr3^9*z^18 + 
         705336107044038701720495780222349303589054632*xr3^10*z^18 - 
         203717788378019578836659330456315240466375336*xr3^11*z^18 + 
         36083708078204669035999237548001803474478236*xr3^12*z^18 - 
         2962085981127912688367928953339524631395692*xr3^13*z^18 + 
         14610126469454515712164428119935055215060524*z^19 - 
         197442434706314368401754943219621834809373172*xr3*z^19 + 
         1231887356430773708854993787543342429096855112*xr3^2*z^19 - 
         4700543016452944400917607647459374896163420504*xr3^3*z^19 + 
         12242144403698213731908702541277634200916276420*xr3^4*z^19 - 
         22986410170497110647515940163472400920880620348*xr3^5*z^19 + 
         32019564111867584264826241271547891178130088624*xr3^6*z^19 - 
         33509866945268288197924682695879285792718046864*xr3^7*z^19 + 
         26353127607753084890686991553926757639293045748*xr3^8*z^19 - 
         15384923488737120686826771912005148090739442220*xr3^9*z^19 + 
         6482430764452019638280528598482098803970316424*xr3^10*z^19 - 
         1867343989445033507475055316357555603471564952*xr3^11*z^19 + 
         329732757647777687196468355895544001951946652*xr3^12*z^19 - 
         26967179742384042527328792816149720178321444*xr3^13*z^19 + 
         117417495116728556904185631182180456744870898*z^20 - 
         1583565468336856184019845563156733309900564694*xr3*z^20 + 
         9865685231264026298987694157175394678094264524*xr3^2*z^20 - 
         37601758761425633993845454947193103453010206708*xr3^3*z^20 + 
         97836305215989939921197142423670623935089950390*xr3^4*z^20 - 
         183539857202715425027831790095664593357027963346*xr3^5*z^20 + 
         255442437619020222193538984805537686239757362248*xr3^6*z^20 - 
         267081658002176798463028439503254833867729745528*xr3^7*z^20 + 
         209820901650108407796437692782333447836860672446*xr3^8*z^20 - 
         122344589028000925393081091398678415385779438490*xr3^9*z^20 + 
         51475629090855113025442073474514686462303951148*xr3^10*z^20 - 
         14802439472827150547304889065775201705555902804*xr3^11*z^20 + 
         2608247498560742302009741872742519448238046554*xr3^12*z^20 - 
         212755755031774949906339849332133232992176638*xr3^13*z^20 + 
         809558494555584488916210083247727952234817426*z^21 - 
         10912587804375393672063348566373790311722882778*xr3*z^21 + 
         67966169157126021817406147682653608592672560188*xr3^2*z^21 - 
         259002528556821960913063150056694956572041955196*xr3^3*z^21 + 
         673834396413814640665851092139768033356510826630*xr3^4*z^21 - 
         1263995067630629047738605518178703542948465561102*xr3^5*z^21 + 
         1758959859568933865910224385960775800541075406376*xr3^6*z^21 - 
         1838755528563006560938863944317656477461977397736*xr3^7*z^21 + 
         1444102779403247208876520287873022518302439346302*xr3^8*z^21 - 
         841662514694511167246059562819848428225344863830*xr3^9*z^21 + 
         353893750986511239002640950029962881673272666076*xr3^10*z^21 - 
         101674643526075544470516840417674960901512304348*xr3^11*z^21 + 
         17893559891118397685383297137848162926072601898*xr3^12*z^21 - 
         1457202310190551010950322544063349076721099906*xr3^13*z^21 + 
         4791064534411333088484882065530314338112032472*z^22 - 
         64613855150681685448716775287226438315160601816*xr3*z^22 + 
         402675789541015704097350280878862536494772893136*xr3^2*z^22 - 
         1535541653411793820481185359696984772101269684112*xr3^3*z^22 + 
         3997779863707748656952953732323091450341581119560*xr3^4*z^22 - 
         7504435198832915578135668247405054057258766935944*xr3^5*z^22 + 
         10450113706608367876358968574479864985921428757472*xr3^6*z^22 - 
         10930848559210441016364686369139085198443741578592*xr3^7*z^22 + 
         8589172680450770540417121774869206942285436103144*xr3^8*z^22 - 
         5007927370472033066073477888539867048040174777960*xr3^9*z^22 + 
         2106134620504145692587800476707476036210471080272*xr3^10*z^22 - 
         605097770693284236047710815427006178630839216656*xr3^11*z^22 + 
         106461305825143159502362100761981614230127985656*xr3^12*z^22 - 
         8664620976380139077093908013178857125043416632*xr3^13*z^22 + 
         24213329282776727502644578407418355587258809624*z^23 - 
         327057270374964143750003084435441857568381030472*xr3*z^23 + 
         2041598687457402624351079308216574738806089050512*xr3^2*z^23 - 
         7798658435141521340918324258167005576927208654704*xr3^3*z^23 + 
         20339221858975471774243523783093910089203268302920*xr3^4*z^23 - 
         38246533036077526153954376213341539868696794177048*xr3^5*z^23 + 
         53351055560678096386924888727107646753438853712224*xr3^6*z^23 - 
         55898577861048456047245218081106090403401621493664*xr3^7*z^23 + 
         43993344550366541395831622021388603135086329476648*xr3^8*z^23 - 
         25688113494348952388210225037889122394906874121720*xr3^9*z^23 + 
         10817653292049493340317432294874613449671391787024*xr3^10*z^23 - 
         3111442731885275840831497766759262461566139104752*xr3^11*z^23 + 
         547915462383602448328078219757488150525978290552*xr3^12*z^23 - 
         44619907294081618009436952596958767711553087144*xr3^13*z^23 + 
         103091755315824503385240244892020840312219577538*z^24 - 
         1396942799341226699962683411932003989784021626014*xr3*z^24 + 
         8748973382440670170951333271849441661828516479244*xr3^2*z^24 - 
         33532830238336531748581690739758900291580131746948*xr3^3*z^24 + 
         87753744908631800219736228516056083271656993229190*xr3^4*z^24 - 
         165580008009593603022843535436155345502514768041226*xr3^5*z^24 + 
         231757065959141116010075650089481392385054551906888*xr3^6*z^24 - 
         243635488513290863696870655254482965199676762977368*xr3^7*z^24 + 
         192370286761038267491454014726550516158500929966126*xr3^8*z^24 - 
         112678490997422572048684948310731871578193664862290*xr3^9*z^24 + 
         47591632433699129394376918855650620495601516593388*xr3^10*z^24 - 
         13726575459039823347002926935855425993024133809124*xr3^11*z^24 + 
         2423329172868342076924270438282191433189350841674*xr3^12*z^24 - 
         197788347959680387479221263417772635006870731078*xr3^13*z^24 + 
         358297113435286410578548805842947321827546742018*z^25 - 
         4886909109728016668022987314900453485643036960034*xr3*z^25 + 
         30810531930418233192619016750791481813784422143164*xr3^2*z^25 - 
         118884783197328536236920115004975129901460309251468*xr3^3*z^25 + 
         313214318063921660910914321864149769437933195618230*xr3^4*z^25 - 
         594961933743494849045150030067756680934571196539206*xr3^5*z^25 + 
         838273128579399766776617398474767084954832071771048*xr3^6*z^25 - 
         886975670826408436585276059395331459720945804994248*xr3^7*z^25 + 
         704785827848240817797069403192710761399869347532366*xr3^8*z^25 - 
         415355776014791461353400601243598672651559399954830*xr3^9*z^25 + 
         176467564356734606831637386582350498884159174810588*xr3^10*z^25 - 
         51183443577830886520564180758400698436250321072364*xr3^11*z^25 + 
         9083918969273470030347874030174805405024458242234*xr3^12*z^25 - 
         745070381179830725686310445797394345786787959498*xr3^13*z^25 + 
         933347371309472523874142954165723455248639671436*z^26 - 
         12937204111160821995401806758495353518545534108828*xr3*z^26 + 
         82881908204453244753046500361491344096921036113128*xr3^2*z^26 - 
         324895132805408550684694431449507255822360076943656*xr3^3*z^26 + 
         869314863105297070150825872833467842234326882883780*xr3^4*z^26 - 
         1676376100491275058638760584905258632292810272034452*xr3^5*z^26 + 
         2396702880173657974496009268260072716147616003660016*xr3^6*z^26 - 
         2571949297444509791597786543046776861076175716931056*xr3^7*z^26 + 
         2071503720918064205579218469061646163053035166080852*xr3^8*z^26 - 
         1236704815561979256546588655681217389594276227416580*xr3^9*z^26 + 
         531928968268463188816384623176145163340782275272616*xr3^10*z^26 - 
         156090098201583874065442840997491580777717700611688*xr3^11*z^26 + 
         28007880232007920133156827173917384203230700260828*xr3^12*z^26 - 
         2320919646040537943493315180683270115233895384396*xr3^13*z^26 + 
         1229752738247776271454955730026727181262778880876*z^27 - 
         18417472923004683877511305153759136717493446016468*xr3*z^27 + 
         126564943091294138833283356137635513314393280472648*xr3^2*z^27 - 
         528720861520421743971004699864271889279184437004056*xr3^3*z^27 + 
         1498785664423281879788869548197034015830597963837700*xr3^4*z^27 - 
         3045907318769688987435454831339522142671748022795612*xr3^5*z^27 + 
         4567432911139804334930165245638448518313340570736816*xr3^6*z^27 - 
         5118755366264316576977752565396979930107738950588176*xr3^7*z^27 + 
         4288857500238491274293992415047705974408451670645172*xr3^8*z^27 - 
         2654264716432399825166854566785183595582901377357900*xr3^9*z^27 + 
         1179675877464585239900753289295532354959210924505736*xr3^10*z^27 - 
         356654571282698135357272493811235503569341130370648*xr3^11*z^27 + 
         65759395550100215788350459520023839546520696334428*xr3^12*z^27 - 
         5585737443665907846650059403726999738639937216516*xr3^13*z^27 - 
         3860241543198235247301474210947735871798699254754*z^28 + 
         43945531869933158593202571932171313152547338974422*xr3*z^28 - 
         221811953118191532830528613972602289424453060131372*xr3^2*z^28 + 
         642585694008508747573408408105412201987224072178484*xr3^3*z^28 - 
         1133944845246588957066518192447024854984278027837510*xr3^4*z^28 + 
         1103173434075495954100352033396974768709391361336338*xr3^5*z^28 - 
         96391670238810449448798772304773088742042139052424*xr3^6*z^28 - 
         1410118973654386097741495644595006955618162490194696*xr3^7*z^28 + 
         2293074377968705158367553323547956181089447347653682*xr3^8*z^28 - 
         2022985511164778504793220045132401942068192482351590*xr3^9*z^28 + 
         1135641948683334748998089351240080050439851817465716*xr3^10*z^28 - 
         406593675619009101189038532592909341861994336573548*xr3^11*z^28 + 
         85314630204197209617917697480093947335763777700918*xr3^12*z^28 - 
         8028746218779415662895381319934597137957762217666*xr3^13*z^28 - 
         36367732069697407990607244388952298486019503120834*z^29 + 
         459622502651215932659536764180241039190691551100282*xr3*z^29 - 
         2666952201647365373189063356955538478151845744663452*xr3^2*z^29 + 
         9400186438493658377462326937085473957309382235364604*xr3^3*z^29 - 
         22433069953256721764652997395578404331858108100362070*xr3^4*z^29 + 
         38228407027765949527472148666119074140152198761596078*xr3^5*z^29 - 
         47778865250158629712525026925783082572765935008523624*xr3^6*z^29 + 
         44243135017428575567618889716155396158014101570894824*xr3^7*z^29 - 
         30257435298200107177375163732840872179336248573402958*xr3^8*z^29 + 
         15023621204023272493161047478466701686036287908681270*xr3^9*z^29 - 
         5226504462037646308147603769885630879943180365731644*xr3^10*z^29 + 
         1191984960658912288709887304813732701641304659424092*xr3^11*z^29 - 
         156224538214627052047969819515598705077972478117722*xr3^12*z^29 + 
         8462284566482114318836091672568035195439301901154*xr3^13*z^29 - 
         165366496083023745963365294409099692573308083920976*z^30 + 
         2128664401716587799394340317354801665983237326119888*xr3*z^30 - 
         12617406050626821777399176835310237660771405059589728*xr3^2*z^30 + 
         45589308431092084470399505948636907162821960298160096*xr3^3*z^30 - 
         112004001387551070562796326716403359136840694981535600*xr3^4*z^30 + 
         197526794736531695725205562641122994676626799537002352*xr3^5*z^30 - 
         257176601930250492154561308465536936898276280757722176*xr3^6*z^30 + 
         250191899759130188025571829196223003109306055855003456*xr3^7*z^30 - 
         181778743067695009520914628191893999314018610296646192*xr3^8*z^30 + 
         97362221782067015459512987725356379386784356815316400*xr3^9*z^30 - 
         37339136638468980663737481654315317439478165049153376*xr3^10*z^30 + 
         9700640943694434383609277588729862229849302440139488*xr3^11*z^30 - 
         1528400334605704300225143001837902264162494178317328*xr3^12*z^30 + 
         110125851050286875859694200495543882799107382119696*xr3^13*z^30 - 
         559271965894347382647622570595068978771272959528400*z^31 + 
         7251778212411967182029791306760778007996059573819120*xr3*z^31 - 
         43339675074444884547057583533466085102656891626912480*xr3^2*z^31 + 
         158061123271454643642337849260578044791597504896969760*xr3^3*z^31 - 
         392439359720752524879943327837686711457516674375611760*xr3^4*z^31 + 
         700402671296470409370505692270562523619001858737940560*xr3^5*z^31 - 
         924344062225872546061977881318404367406737427857828160*xr3^6*z^31 + 
         913201475306956663351652804942882320935822775397472960*xr3^7*z^31 - 
         675272316709137582721588917060549753480987289609287600*xr3^8*z^31 + 
         369060093914087364230288733633862671513196899263241360*xr3^9*z^31 - 
         144875742631432781764535593594008569369533599701960160*xr3^10*z^31 + 
         38672595485559095610305657257164078246088887761137440*xr3^11*z^31 - 
         6289914221062885239981008979944852228647513065937680*xr3^12*z^31 + 
         470605061657685330274824252914007339715782281621040*xr3^13*z^31 - 
         1538045160106327511732231091337413819226535596660449*z^32 + 
         20016533181537337348167663389351875904320734978644967*xr3*z^32 - 
         120123403736804539090675075156273123658022998790679782*xr3^2*z^32 + 
         440131042237219983459018057894774684848603616948945714*xr3^3*z^32 - 
         1098456009647550319759482464793514085512353142165294755*xr3^4*z^32 + 
         1971848721834068210442006327280877588865562724694119853*xr3^5*z^32 - 
         2619184016769000704248244429290572779889784935401731044*xr3^6*z^32 + 
         2606331204948885025227776673642521821646521305960409164*xr3^7*z^32 - 
         1942834360497156273504524160596396811334639261689881943*xr3^8*z^32 + 
         1071413730300023388484122021409700880511138343684092305*xr3^9*z^32 - 
         424838276645129088102673905967821649634211733049690454*xr3^10*z^32 + 
         114691104336595217042990282437936771507451018548664802*xr3^11*z^32 - 
         18892089971426993106937826031609996847562984999594757*xr3^12*z^32 + 
         1433865588845114054356549797970626166620548679104379*xr3^13*z^32 - 
         3551298776776120535690758972816815210651709663696545*z^33 + 
         46312907443195502797193380714460896213678064667584265*xr3*z^33 - 
         278580528290859830243645921969168524810412619122045310*xr3^2*z^33 + 
         1023382139555171488114267046996021301197833137011192310*xr3^3*z^33 - 
         2561550522318159744039394648901188324409678411637049755*xr3^4*z^33 + 
         4613177621252869491551685688510755850214898977841626475*xr3^5*z^33 - 
         6149678541558111634830688087291274552265501599668552980*xr3^6*z^33 + 
         6143877255303183501236106080367495643853551952200921860*xr3^7*z^33 - 
         4599991403825110900617485140046575644539972531036969415*xr3^8*z^33 + 
         2549093938900198945378721423980547830446311567890443855*xr3^9*z^33 - 
         1016198550288053636734742699704607543092316468045190030*xr3^10*
          z^33 + 275964196612270828259110724998931131992777603462554790*
          xr3^11*z^33 - 45755078479972855062108018387377676451832952041384925*
          xr3^12*z^33 + 3497864470154964726670929704796426861314988140565405*
          xr3^13*z^33 - 6975758260234617832019489473003944245632674876977922*
          z^34 + 91079970333244245804194638487637750007358082169383306*xr3*
          z^34 - 548608041813576640140296779718645398839505269425805756*xr3^2*
          z^34 + 2018448446390981504286247898961572360326619568542172732*
          xr3^3*z^34 - 
         5060965409379267914396266208397677198814261985180414710*xr3^4*z^34 + 
         9132050773323533901538846390840106181682533344217163134*xr3^5*z^34 - 
         12199746523322540282464373712874590975250157889893128872*xr3^6*
          z^34 + 12217148558871377238207693974642511977145625324668446952*
          xr3^7*z^34 - 
         9171044883360020643948671946463595418130762838578932174*xr3^8*z^34 + 
         5096773696641140646258533804899312647391006249538836710*xr3^9*z^34 - 
         2038251010926552637310901498031721376957524323313653212*xr3^10*
          z^34 + 555434692287129710411236560288685057113256765059116316*
          xr3^11*z^34 - 92440704280755228073763934049395123445416905680061946*
          xr3^12*z^34 + 7096193495540717659540300888803462016862552753855442*
          xr3^13*z^34 - 11709165145893951655843678643259865270594781086781202*
          z^35 + 152983453973044048476126295941277218347163378544955646*xr3*
          z^35 - 922193476742040251942457581513358727824015295119747276*xr3^2*
          z^35 + 3396011009691872893721350439645522794137304277767146852*
          xr3^3*z^35 - 
         8523772871773276289355464987743342025039515613536863510*xr3^4*z^35 + 
         15398269676518381805450852295021765334401331936126125834*xr3^5*
          z^35 - 20597776008000711453263628332054419043176968889869811272*
          xr3^6*z^35 + 
         20657092480444403241982641011762364446843754247999385112*xr3^7*
          z^35 - 15531566947630785100422899639527712166260562704160349854*
          xr3^8*z^35 + 
         8646890950895341618020450400781951992570174050985874610*xr3^9*z^35 - 
         3464700455142966679673654680046561435627392554582316332*xr3^10*
          z^35 + 946159242873603757202581726819488130647819915372375876*
          xr3^11*z^35 - 
         157834732130948939843602764407067229027205995989979386*xr3^12*z^35 + 
         12146842169975301303549493963350575278708027549984902*xr3^13*z^35 - 
         16783666063120406558477818827558592766729394110749791*z^36 + 
         219351106524962916134018232378982473102721172994581613*xr3*z^36 - 
         1322784939164479351202401138702659194167632509011377258*xr3^2*z^36 + 
         4873562676420529118027532898147076088461602625906217366*xr3^3*z^36 - 
         12239375210639701943989223113684800569906928342674621805*xr3^4*
          z^36 + 22125351775840113113207449390738201139762543169989311647*
          xr3^5*z^36 - 
         29619103266182781834071047035136858515987783289612534716*xr3^6*
          z^36 + 29730219214135447798498705573392029899685039415389621796*
          xr3^7*z^36 - 
         22375220309929190917420957930956021496921034069080126857*xr3^8*
          z^36 + 12470471267047546901071625946351868261380278703265715355*
          xr3^9*z^36 - 
         5002754838285047740753928876118574094006586493350885306*xr3^10*
          z^36 + 1367982386572968593465612292346055336187462531706258278*
          xr3^11*z^36 - 
         228531562206836369499566983631365446442094404347228363*xr3^12*z^36 + 
         17615365929590123090658563703624711619140882935818041*xr3^13*z^36 - 
         20448586746840333132592711578104821537811722711497423*z^37 + 
         267264352268482501982124703375691721082914605164327899*xr3*z^37 - 
         1611919968638968959175885663769011915583708688815086194*xr3^2*z^37 + 
         5939948341085896572850463193091897147212952862494749618*xr3^3*z^37 - 
         14921301847889592294665349229993618231695523434037356165*xr3^4*
          z^37 + 26982312813188855641454155830509852341777041869737521681*
          xr3^5*z^37 - 
         36135439397492338732029111948250182190797661246561190988*xr3^6*
          z^37 + 36288059480484751142637885779375594313662252135886987948*
          xr3^7*z^37 - 
         27325606535952741439903370711913834817565241219855492201*xr3^8*
          z^37 + 15238978469506505845107639003050946021450007865154057165*
          xr3^9*z^37 - 
         6117689326159465020859405361363636455234364881867284258*xr3^10*
          z^37 + 1674170858583633101170231331494689706752284568624003714*
          xr3^11*z^37 - 
         279926267261010402576264463624403614833963908646497379*xr3^12*z^37 + 
         21597615022832377139480249594120795310821195432756583*xr3^13*z^37 - 
         21000395522584569021123584076403275405194459830128540*z^38 + 
         274438509816492400506458485742500140693654212598506460*xr3*z^38 - 
         1655043202869294044492206815712451452159931195848124040*xr3^2*z^38 + 
         6098635013442154261433946638509978686394237833309323880*xr3^3*z^38 - 
         15320162752236235230025949118342339232678740808863189300*xr3^4*
          z^38 + 27705464294925561863696209425423709645828636808736136980*
          xr3^5*z^38 - 
         37108421002436113011508056635600572502172109945195327920*xr3^6*
          z^38 + 37271720496051222218836897253227747990484420292340448880*
          xr3^7*z^38 - 
         28072830058119451651954405131438616302523120366160622660*xr3^8*
          z^38 + 15660208635568057285241345506376194682232464009969247300*
          xr3^9*z^38 - 
         6288970304620042042424289258766429506390847430392090440*xr3^10*
          z^38 + 1721741870412403624690036580274663609469307939400993960*
          xr3^11*z^38 - 
         288014506036189608829768809212420414541964876649663340*xr3^12*z^38 + 
         22233401624018503850905463594437930769187986584488780*xr3^13*z^38 - 
         17952089908272176002491148933228656088646437861056060*z^39 + 
         234531865752871840699701469954791414196229266501779060*xr3*z^39 - 
         1414011118633171343271903023391461573071285267382951400*xr3^2*z^39 + 
         5209311574388076962343387538436064964017201608247922200*xr3^3*z^39 - 
         13083770203988802649451207186718401311984642880807541300*xr3^4*
          z^39 + 23657811722307698155584660582370784578613414355322762620*
          xr3^5*z^39 - 
         31683937606105824017883077254524122554671291165782513520*xr3^6*
          z^39 + 31821580667155114035970915226107311334356339120061942800*
          xr3^7*z^39 - 
         23967482922948783960041674504045309281053746445046089700*xr3^8*
          z^39 + 13370455226364738709523771304770226356705350992430848300*
          xr3^9*z^39 - 
         5369815223503155948592890268735327692676414302047659560*xr3^10*
          z^39 + 1470272932202464865422884043598165387468078741507343960*
          xr3^11*z^39 - 
         245987846505583061021155363700478440534337443667321900*xr3^12*z^39 + 
         18993023422628586719078584810985474723749858522534500*xr3^13*z^39 - 
         12544874773842921226778745985921001102510118199039995*z^40 + 
         163817186799908606297378149996932445838905441380011685*xr3*z^40 - 
         987257883652669911790698049465783023409457074252573410*xr3^2*z^40 + 
         3635734833489610709275495690878047662587989545863880470*xr3^3*z^40 - 
         9128360324301288702939655118418361317851840639751543825*xr3^4*z^40 + 
         16500472581831951475502672534996442135327772082896521015*xr3^5*
          z^40 - 22092094226794596082694089284297910637899571375849644620*
          xr3^6*z^40 + 
         22182446261089933217538145240803950984124093716670456420*xr3^7*
          z^40 - 16703756427920163685187777475421238880363664144504600365*
          xr3^8*z^40 + 
         9316570864694206845390181557206722222509358834283907075*xr3^9*z^40 - 
         3741119931567591149530139743788308738437924524504862770*xr3^10*
          z^40 + 1024205113058583764536425201904686103101139474057094310*
          xr3^11*z^40 - 
         171341949767526602716693159912836844620894965528844135*xr3^12*z^40 + 
         13228777813484437545533201503578890196603747439238145*xr3^13*z^40 - 
         6981192675392026263360245421892456098513750127550235*z^41 + 
         91110593148652411837370118032195402738208479378968155*xr3*z^41 - 
         548778581835990973043487872281286619650296818067385130*xr3^2*z^41 + 
         2019885988363112718804238706213303374596888403992193410*xr3^3*z^41 - 
         5068815608025725310465062434443278329930839220813803225*xr3^4*z^41 + 
         9157988363476559941616746488842011998190548910361987745*xr3^5*z^41 - 
         12255794759342866615620323501081200878654358299691677660*xr3^6*
          z^41 + 12300586025809361150536068084607062063471158537546499660*
          xr3^7*z^41 - 
         9258767011881683553958806215557956346323091202372310045*xr3^8*z^41 + 
         5162126021096230338155181466185368804673455707558495725*xr3^9*z^41 - 
         2072137173457834725748803340984273324022351924982290010*xr3^10*
          z^41 + 567099188764122207839264136055969253974881927802490130*
          xr3^11*z^41 - 94842253607255239070145729871993102747798364109632655*
          xr3^12*z^41 + 7320400168709675381120339705970159782107613524014135*
          xr3^13*z^41 - 2974998115150223816318558479864310397101722706457450*
          z^42 + 38798131140428486761030523742743303045263095342821250*xr3*
          z^42 - 233524497674179085833656406564079982145881843766992300*xr3^2*
          z^42 + 858942242246648501970206037360069900822948001485693900*xr3^3*
          z^42 - 2154040248948492357609903922876844726236127847975960750*
          xr3^4*z^42 + 
         3889251115363034897275046218689086526827679714995370150*xr3^5*z^42 - 
         5201567895498853661495467295813815431155402275237629000*xr3^6*z^42 + 
         5217395595516771089015340869199859476929310712642614600*xr3^7*z^42 - 
         3924863270150325135718777590015434590674310632983264550*xr3^8*z^42 + 
         2187014151060753738620795620785961379529928575421560750*xr3^9*z^42 - 
         877407362591477583262552236734562499109111639252282700*xr3^10*z^42 + 
         239999156312374445317269834236096111517638811481171500*xr3^11*z^42 - 
         40117011556908287123251005529218618446053761696946050*xr3^12*z^42 + 
         3094892895375175900237912000003459491220812250300650*xr3^13*z^42 - 
         911318781099014186956396096219707321811138486304250*z^43 + 
         11874444934166737385621385074754431992791874293793350*xr3*z^43 - 
         71410149880889295460566790743276105092983948906117500*xr3^2*z^43 + 
         262435454429095640084752566761080938536545341659946900*xr3^3*z^43 - 
         657581257872932231679233684379507908570584553690004750*xr3^4*z^43 + 
         1186327630755716285023054291638805770072029634467681250*xr3^5*z^43 - 
         1585338192912326912510250039589251769799181801262372200*xr3^6*z^43 + 
         1588899074609152953468693794723351209678829794772403000*xr3^7*z^43 - 
         1194339614573574877179552740690529509801237619865250550*xr3^8*z^43 + 
         664999761407986483675991507575548408319851206835902250*xr3^9*z^43 - 
         266589816408726021202936947750863618396134667421649500*xr3^10*z^43 + 
         72866874211409039489021054207225875952839946251130100*xr3^11*z^43 - 
         12171185075568907465491698002596051982762540419629250*xr3^12*z^43 + 
         938295157590120557853697271478036411808471770471150*xr3^13*z^43 - 
         178546130100595039716599458558081897341054822683925*z^44 + 
         2324008350830381936052266857377529082062119333678375*xr3*z^44 - 
         13961502062118170134732444520999960992143155834794350*xr3^2*z^44 + 
         51256164737264845061554722291694074137016517447567650*xr3^3*z^44 - 
         128300388116907665739392870015970728257103658752223375*xr3^4*z^44 + 
         231228655903175793884818081744871288108998842993949725*xr3^5*z^44 - 
         308688817594557052584971996614660353806948133645196500*xr3^6*z^44 + 
         309072760651546379990186550902825656801897809965126700*xr3^7*z^44 - 
         232092527781401780546550828893243219847635614713792675*xr3^8*z^44 + 
         129100269485635431166923191449648442829915484418744625*xr3^9*z^44 - 
         51704098303752393700971702294553594297791139820819550*xr3^10*z^44 + 
         14118569676341076800502034911613039490077114329311250*xr3^11*z^44 - 
         2356003605579492553153479714724637664974592360339225*xr3^12*z^44 + 
         181454789623241459453073354680546313969461461471275*xr3^13*z^44 - 
         16790753793138293563741609068696866266727075192325*z^45 + 
         218279799310797816328640917893059261467451977500225*xr3*z^45 - 
         1309678795864786897971845507358355568804711865001350*xr3^2*z^45 + 
         4802155584837551959230100193647303752283943505004950*xr3^3*z^45 - 
         12005388962093879898075250484118259380709858762512375*xr3^4*z^45 + 
         21609700131768983816535450871412866885277745772522275*xr3^5*z^45 - 
         28812933509025311755380601161883822513703661030029700*xr3^6*z^45 + 
         28812933509025311755380601161883822513703661030029700*xr3^7*z^45 - 
         21609700131768983816535450871412866885277745772522275*xr3^8*z^45 + 
         12005388962093879898075250484118259380709858762512375*xr3^9*z^45 - 
         4802155584837551959230100193647303752283943505004950*xr3^10*z^45 + 
         1309678795864786897971845507358355568804711865001350*xr3^11*z^45 - 
         218279799310797816328640917893059261467451977500225*xr3^12*z^45 + 
         16790753793138293563741609068696866266727075192325*xr3^13*z^45))/
       (Sqrt[3]*z*(1 + 3*z)^29) + (Ca*Pi*(-1 + xr3)^2*
       (-243919371533953626199181 + 3289599120732577216419443*xr3 - 
        20257355034304009308680718*xr3^2 + 75921594530195047661937146*xr3^3 - 
        193710254031800656225728455*xr3^4 + 355590060875775901278881937*
         xr3^5 - 483279289811263660848809556*xr3^6 + 
        492416515482276008144550396*xr3^7 - 376158157544520697310233227*
         xr3^8 + 212778062432205547244455205*xr3^9 - 
        86631352527866729371187006*xr3^10 + 24041252067393306674325738*
         xr3^11 - 4075955871460436228743553*xr3^12 + 318848658006481107203831*
         xr3^13 - 75189959841687227999754003*z + 1017530499633009623920492119*
         xr3*z - 6275827485667927329396442794*xr3^2*z + 
        23543030457238824132177578778*xr3^3*z - 60112812574927515041020150065*
         xr3^4*z + 110419276009229758094343690501*xr3^5*z - 
        150160250689857959244852423708*xr3^6*z + 
        153086789045962482033476153628*xr3^7*z - 
        117007377388832043984193744581*xr3^8*z + 
        66221336572246961129692279665*xr3^9*z - 26975283576504031466306572698*
         xr3^10*z + 7489622722614164632057884714*xr3^11*z - 
        1270389396447238677260100759*xr3^12*z + 99423608047688115411925203*
         xr3^13*z - 11173394744479749624753840101*z^2 + 
        151843614757786334261085605723*xr3*z^2 - 
        938304291828315027834250738878*xr3^2*z^2 + 
        3523874066032917092755724031626*xr3^3*z^2 - 
        9005301053595020705271348392495*xr3^4*z^2 + 
        16554059239873297818783936084777*xr3^5*z^2 - 
        22527835044642162143464462533876*xr3^6*z^2 + 
        22982169982061662515275484651996*xr3^7*z^2 - 
        17576911782218419002984774556467*xr3^8*z^2 + 
        9953872650513626018627489133245*xr3^9*z^2 - 
        4057091395235690819204745062126*xr3^10*z^2 + 
        1127077858480632186835445952378*xr3^11*z^2 - 
        191278964945719299389581101593*xr3^12*z^2 + 
        14977796872531838025467181791*xr3^13*z^2 - 
        1065421416358842385305464357859*z^3 + 
        14554472073463596112130370437847*xr3*z^3 - 
        90146679792958837102426680132522*xr3^2*z^3 + 
        339008627262001114741880837869434*xr3^3*z^3 - 
        867228410401751288106737712629505*xr3^4*z^3 + 
        1595618559680787334969899030359973*xr3^5*z^3 - 
        2173222449082715554429751446914204*xr3^6*z^3 + 
        2218789895063561543031777900506844*xr3^7*z^3 - 
        1698213962098797955490238479994933*xr3^8*z^3 + 
        962394049855741748146675650265905*xr3^9*z^3 - 
        392531282110704348126070767013914*xr3^10*z^3 + 
        109119052910058146403743394409482*xr3^11*z^3 - 
        18530638439051282497372182592647*xr3^12*z^3 + 
        1451902866520239497306893914099*xr3^13*z^3 - 
        73173180847853249221799626874511*z^4 + 
        1006205833827637940295378545099073*xr3*z^4 - 
        6250147610044147244279715688918938*xr3^2*z^4 + 
        23543276975172487205186397763950366*xr3^3*z^4 - 
        60301625537098385575781666184325005*xr3^4*z^4 + 
        111069226986858057412797473826666027*xr3^5*z^4 - 
        151426271866766928245763403485062556*xr3^6*z^4 + 
        154746496929017504202410372018361876*xr3^7*z^4 - 
        118545474877263125986416613016562297*xr3^8*z^4 + 
        67238250140040543562732720023693255*xr3^9*z^4 - 
        27446898592529087112665751540138666*xr3^10*z^4 + 
        7635912852147259431726457795368558*xr3^11*z^4 - 
        1297713839705238874643456201594763*xr3^12*z^4 + 
        101751760087647870612776761441581*xr3^13*z^4 - 
        3849287706560280894457012612201665*z^5 + 
        53383834394226559145236586407046685*xr3*z^5 - 
        332812467828233640265688639567630190*xr3^2*z^5 + 
        1256235528990187813053606978541848030*xr3^3*z^5 - 
        3222557493562526571152227213105437675*xr3^4*z^5 + 
        5943500398623404048803368351228127575*xr3^5*z^5 - 
        8112958341968794286543567738286024180*xr3^6*z^5 + 
        8300350721834255402123812470711452340*xr3^7*z^5 - 
        6365506916746804103839258559786920455*xr3^8*z^5 + 
        3614224163057189585347888819057009275*xr3^9*z^5 - 
        1476804778382010386744017386759019710*xr3^10*z^5 + 
        411248148614015771216295884250230670*xr3^11*z^5 - 
        69954948613552626713303043893902125*xr3^12*z^5 + 
        5489873895087517807438761892093425*xr3^13*z^5 - 
        160855234060659272631217717890347615*z^6 + 
        2256194713367515363073060369685003665*xr3*z^6 - 
        14132974712871068433352591388467824090*xr3^2*z^6 + 
        53487663331251863080235216119897429790*xr3^3*z^6 - 
        137477256483244491225112795506418359965*xr3^4*z^6 + 
        253980292003076068339475682895140665595*xr3^5*z^6 - 
        347217477752228315804258332096960764060*xr3^6*z^6 + 
        355746925787027445382384065482148741780*xr3^7*z^6 - 
        273191257528366400304598493308463128425*xr3^8*z^6 + 
        155313566267192280251375389364149471415*xr3^9*z^6 - 
        63540743371643168394782301600745479530*xr3^10*z^6 + 
        17715141281974491802227336972975487470*xr3^11*z^6 - 
        3016816395623274196106953285426525115*xr3^12*z^6 + 
        237007654888663959954474859136077085*xr3^13*z^6 - 
        5455870024669144617932556603434890857*z^7 + 
        77730629896320844258700879132699165781*xr3*z^7 - 
        490047124189688018009063774843875079166*xr3^2*z^7 + 
        1861155044397848970785378412287776614222*xr3^3*z^7 - 
        4795924432303195996029242661325734764355*xr3^4*z^7 + 
        8879513900866240610618954594438151904479*xr3^5*z^7 - 
        12163310660052917114390295130199088797652*xr3^6*z^7 + 
        12485164460991336007676783595797489478612*xr3^7*z^7 - 
        9604551144232332069667580595636770929119*xr3^8*z^7 + 
        5469375263897955313233068370672565349955*xr3^9*z^7 - 
        2241113184038855148875158494140879833422*xr3^10*z^7 + 
        625759574095944271195491457084752962046*xr3^11*z^7 - 
        106717059393659454201180105820376558421*xr3^12*z^7 + 
        8395416448918352831015245967805057897*xr3^13*z^7 - 
        151670274125866694051787081538062541928*z^8 + 
        2210670179982362526087738868223205200024*xr3*z^8 - 
        14064120976753657289867848935032059799664*xr3^2*z^8 + 
        53675276383630856655916916285304296500688*xr3^3*z^8 - 
        138800083051935817575530579337617147457080*xr3^4*z^8 + 
        257747774648597443093571098330270657483656*xr3^5*z^8 - 
        354014026523221460332249495693469853598368*xr3^6*z^8 + 
        364285224252774821083285348112165869675488*xr3^7*z^8 - 
        280890350715159444213718337085618057909336*xr3^8*z^8 + 
        160307402619893670630762862817737792599080*xr3^9*z^8 - 
        65824223824568657217575724265472723833328*xr3^10*z^8 + 
        18415784939177051617142165679335070840144*xr3^11*z^8 - 
        3146558391330363147343101766602250607624*xr3^12*z^8 + 
        247984780757208960813467851426911576248*xr3^13*z^8 - 
        3442168331775051903713538969773169113496*z^9 + 
        52009731393885661747338460869694140291768*xr3*z^9 - 
        335456445680327453540161293670883927604048*xr3^2*z^9 + 
        1289521076027612682482347179377350178736336*xr3^3*z^9 - 
        3351714825072484764226595059517072882300040*xr3^4*z^9 + 
        6250715874408267698648236701791384401405992*xr3^5*z^9 - 
        8618230470003556742942958744609114177283296*xr3^6*z^9 + 
        8899602780381359069967092082853897302526176*xr3^7*z^9 - 
        6884849291761116531090300593360710119955752*xr3^8*z^9 + 
        3941418610691022484589699967303995645813640*xr3^9*z^9 - 
        1623114749973254330505684460796220367282896*xr3^10*z^9 + 
        455353837172553313428349536080858740642128*xr3^11*z^9 - 
        78005787319047587512313954991354549465528*xr3^12*z^9 + 
        6162976475037266535207584911618816997016*xr3^13*z^9 - 
        61934420363255597418737434049330385812904*z^10 + 
        998429881225310524137437444491362125982552*xr3*z^10 - 
        6589814792407399740879224155637565374917872*xr3^2*z^10 + 
        25630374825845019036027017183724785195402064*xr3^3*z^10 - 
        67164197439841946951614190987008400389768440*xr3^4*z^10 + 
        126101294114497546914639881891349146501314248*xr3^5*z^10 - 
        174900367288008273126981555771716876550074784*xr3^6*z^10 + 
        181592643627026939932623356408655128667781344*xr3^7*z^10 - 
        141188447426167445743264036514355191451719448*xr3^8*z^10 + 
        81205361886840695454809042089689180780411240*xr3^9*z^10 - 
        33587525391579562470435283617338592251704944*xr3^10*z^10 + 
        9461453004204196692567133787781074449601232*xr3^11*z^10 - 
        1627086192455893894037910927689713164652872*xr3^12*z^10 + 
        129018977558146520132133842918913545950584*xr3^13*z^10 - 
        793467348468292830342022692808690963277208*z^11 + 
        14865379528734249018852079128027040349268024*xr3*z^11 - 
        102768107559955766299273146774692738097608784*xr3^2*z^11 + 
        408733214188733057693682521245567020126233808*xr3^3*z^11 - 
        1087352905090365803239327302108934078184908680*xr3^4*z^11 + 
        2066443037794819726951014874212085012341911976*xr3^5*z^11 - 
        2896492745983868398135345005909786533941057248*xr3^6*z^11 + 
        3035894973358647710458739687833353755121347808*xr3^7*z^11 - 
        2380834565418327915443326956330055414173130536*xr3^8*z^11 + 
        1380235022431432686182629945791719365655452680*xr3^9*z^11 - 
        575073888861260364274476113006398975715951568*xr3^10*z^11 + 
        163099174978402635963649543009922057502732624*xr3^11*z^11 - 
        28226003360743040251412302992871788873482424*xr3^12*z^11 + 
        2251413393646328293894001388826415103477528*xr3^13*z^11 - 
        3441212332415255141171963430307363338709080*z^12 + 
        140241219792458106459431207423296828163075880*xr3*z^12 - 
        1115778758225614126182934357307680990923797520*xr3^2*z^12 + 
        4708202650352036273828713640084978871304559280*xr3^3*z^12 - 
        13001192412565274002307284720289266042038940680*xr3^4*z^12 + 
        25425401244291001879942778573013167872103142840*xr3^5*z^12 - 
        36501204606683672343993263803798067181811021920*xr3^6*z^12 + 
        39060896285162029413239895110564720448747505440*xr3^7*z^12 - 
        31201061313296987255434762916805453715835015400*xr3^8*z^12 + 
        18388378776421237488406884286199777518684832280*xr3^9*z^12 - 
        7776226112420986803184815042469400000157666960*xr3^10*z^12 + 
        2235426182959198611567349498659187329650741040*xr3^11*z^12 - 
        391661896287904969891957041382023134368929720*xr3^12*z^12 + 
        31595589635051541579741510365609932074944520*xr3^13*z^12 + 
        170306711160309843346664781781231322522883288*z^13 - 
        415034870957394504253841982098865128074508664*xr3*z^13 - 
        2488473478746047279708208289905347596176676656*xr3^2*z^13 + 
        19800716825603976641219736109632504419193980592*xr3^3*z^13 - 
        70090222174772084351545218167170294212588198840*xr3^4*z^13 + 
        159438032136199379564898383855571011546877252504*xr3^5*z^13 - 
        255023719518892008554345505192065015613016138272*xr3^6*z^13 + 
        296642055419219783180447360325898056925600691232*xr3^7*z^13 - 
        253404774107945396596597040366577849113725701144*xr3^8*z^13 + 
        157876710012304250686004882533352970834257277240*xr3^9*z^13 - 
        69970613320904648474560708053130532175232105392*xr3^10*z^13 + 
        20939855632824042545205279596107061914324044336*xr3^11*z^13 - 
        3799152363437254616350178383274850008371591176*xr3^12*z^13 + 
        316009177221848752894415351187042062383574952*xr3^13*z^13 + 
        6666933241648150561525590117457368516027963816*z^14 - 
        56091482165032133461291341171296600894065773528*xr3*z^14 + 
        254928448892215119663116456911939801747480701168*xr3^2*z^14 - 
        768442245004534050516098176220691355734829067856*xr3^3*z^14 + 
        1612921949227477766448354777013117294356979321080*xr3^4*z^14 - 
        2415723052518642373632069181764519845552721454152*xr3^5*z^14 + 
        2605455226108972810493962611094074872333553695136*xr3^6*z^14 - 
        2004792295112375654155248331249904661562736569056*xr3^7*z^14 + 
        1058391470752699707954190459873557352369913703192*xr3^8*z^14 - 
        342189417054762859992365974180720672050172034280*xr3^9*z^14 + 
        38896692293512618923791287962206287708563444336*xr3^10*z^14 + 
        16057299933218605337943262320812511597624236592*xr3^11*z^14 - 
        7114549412303748457967253935507333676265046712*xr3^12*z^14 + 
        888381434990590406320000155198428816386272264*xr3^13*z^14 + 
        157654197034441474518719390587973833103423499288*z^15 - 
        1578242795321270812490775083515655417052902645304*xr3*z^15 + 
        8254772882119044710581000638005042106606094376784*xr3^2*z^15 - 
        27924513806772643924985501645554345945716210790608*xr3^3*z^15 + 
        65669609998520160591959295828505606396098044100360*xr3^4*z^15 - 
        111830931867884696140861887556731875042603910221736*xr3^5*z^15 + 
        141169378862909085939078084547433567241348113404128*xr3^6*z^15 - 
        133474033009038150706409783936923625499602348729568*xr3^7*z^15 + 
        94421477524467232637836376393152960283271222525096*xr3^8*z^15 - 
        49324020107184303479631632356837886686524022922760*xr3^9*z^15 + 
        18482415291866211323884689367183123130357992624848*xr3^10*z^15 - 
        4701459691642412499967099528650972742941284748624*xr3^11*z^15 + 
        727143539855614650923953088107993831881132905784*xr3^12*z^15 - 
        51598241130554956054938220570635724173842321688*xr3^13*z^15 + 
        2941255494567762208905827292411441928540196249892*z^16 - 
        31624900155519094127308407259873349738550365540316*xr3*z^16 + 
        173270501163675464594844758265205790712027322625496*xr3^2*z^16 - 
        605342684439273112129222696150475941725391650487752*xr3^3*z^16 + 
        1463279697484842700793371717972649343710810489070060*xr3^4*z^16 - 
        2559570008675644950541015448389433064409903468106484*xr3^5*z^16 + 
        3321927657856783242063263474146729616595697974745872*xr3^6*z^16 - 
        3234720704937925168647026921319944743752584970027312*xr3^7*z^16 + 
        2361950598534836951001197105289394580399882209774524*xr3^8*z^16 - 
        1276974888152359334786115339802519546992495635853060*xr3^9*z^16 + 
        496789705196832865239628429973499983960253845943192*xr3^10*z^16 - 
        131684339033418391882260972518174202985221063134856*xr3^11*z^16 + 
        21314972396999015117511266578954763613092534056116*xr3^12*z^16 - 
        1591045176355685323159800508959519055145094963372*xr3^13*z^16 + 
        46587435380425913785528294163948169436351523786844*z^17 - 
        520910260562257166479579627491108641429454146745132*xr3*z^17 + 
        2920933181098176842601800288333282173719267419330952*xr3^2*z^17 - 
        10360405062527465174215996982671058890352540835205704*xr3^3*z^17 + 
        25355915790353293362462328157565113205151083622630260*xr3^4*z^17 - 
        44870473743039385158709898316823762478796624582502788*xr3^5*z^17 + 
        58912041458220472491281366059851466173957346723241904*xr3^6*z^17 - 
        58046156070458312445581068761877648681448774512738224*xr3^7*z^17 + 
        42903275919872978501776644499193120307569400564401028*xr3^8*z^17 - 
        23489748707686423862463819241736342366045051181247860*xr3^9*z^17 + 
        9258960496792407549168808210973299304266702730230344*xr3^10*z^17 - 
        2488027219301402681655214019294021485590611061268872*xr3^11*z^17 + 
        408502315033183208132580560542441931775755818448172*xr3^12*z^17 - 
        30949849923600421727478369429588866948782630584924*xr3^13*z^17 + 
        647035277440889945519129042711224116000407218621828*z^18 - 
        7416655860796765308665314020487102466445951744207484*xr3*z^18 + 
        42170347100003075010057263416361390205062243058890904*xr3^2*z^18 - 
        150896857508248860892601764787294628684671422209244168*xr3^3*z^18 + 
        371907365633705698928259609809883385121739227940876940*xr3^4*z^18 - 
        662410176951692461871108952666902270249232032294633556*xr3^5*z^18 + 
        875228745996291767599023163269733008566905248362851728*xr3^6*z^18 - 
        867860101357463712687043674423321919789536071297216688*xr3^7*z^18 + 
        645596236638033160737596957112101119137995817600404316*xr3^8*z^18 - 
        355788587380395485815002872812573151698338764989002340*xr3^9*z^18 + 
        141180674823478725551871522852203466407230249838000728*xr3^10*z^18 - 
        38196953760621700475813104473697351520540605279366344*xr3^11*z^18 + 
        6315295801212987478866963165538648989543140398552084*xr3^12*z^18 - 
        481894056013606638821427366194632956810764776687948*xr3^13*z^18 + 
        8021226489618435057860509476201762664511004795511836*z^19 - 
        93546306160294062108202203840620458480002678774749868*xr3*z^19 + 
        536862822268086429336381998568026602153783275529329288*xr3^2*z^19 - 
        1932087891478602080313033121862422123383438766138963656*xr3^3*z^19 + 
        4783475484343248281673614850464445791850552096706708020*xr3^4*z^19 - 
        8555077045126003581492388612297642784113011010741486212*xr3^5*z^19 + 
        11348853843839374744935823232358883569526177487518447536*xr3^6*z^19 - 
        11298006199670246954144113949249737550719337196103413936*xr3^7*z^19 + 
        8438004936832918996772548760011958612419326512803844292*xr3^8*z^19 - 
        4668850181258894454147888405034832508066215408510322420*xr3^9*z^19 + 
        1860151793618777762270188977698295933130304015263490376*xr3^10*z^19 - 
        505330063391715159747491495411785594911390817547637768*xr3^11*z^19 + 
        83894347529276308371497880277013039322033713182659948*xr3^12*z^19 - 
        6428407080866569665435408328532461617865510762553436*xr3^13*z^19 + 
        89763613693490457540617891111494166224271419241690668*z^20 - 
        1060376303508682384098843739998773531023416994794785044*xr3*z^20 + 
        6126276710352376393668960454694194055903911544191545864*xr3^2*z^20 - 
        22136599218226464248991473589862413426061117333178734168*xr3^3*z^20 + 
        54978213756472908125441081104363476410863705330735620100*xr3^4*z^20 - 
        98606233963187475892032199424603891319997435537268095836*xr3^5*z^20 + 
        131165936647610378726316448467779626051873533677932170288*xr3^6*
         z^20 - 130931595906043437790593255338004087397007179641117206928*
         xr3^7*z^20 + 
        98051073585699115402424388739368101775947584656455902836*xr3^8*z^20 - 
        54399326817314628579744840292895126992546065162696354700*xr3^9*z^20 + 
        21732327363040568106678321751027447747128969219615997768*xr3^10*
         z^20 - 5919862149991233859394270958276391784267584673194657944*
         xr3^11*z^20 + 985491061617310897835269436785992198110880643465561564*
         xr3^12*z^20 - 75720270872469546333394207282217615095480915679086468*
         xr3^13*z^20 + 913910250701661650129165108298342168908208724412994324*
         z^21 - 10904675192900587755977697803766185521755869717550494532*xr3*
         z^21 + 63320458151926304698478054190620154397915006170418631832*
         xr3^2*z^21 - 
        229485352187170292741638026424601399323649889599073426264*xr3^3*
         z^21 + 571258546622251915070195778388472592991607455078289648220*
         xr3^4*z^21 - 
        1026702073598036696651237746404834703999682473006441807308*xr3^5*
         z^21 + 1368431672395552673183971254366555442022965054040947390224*
         xr3^6*z^21 - 
        1368656351663898392847428192850312568114862320679592032784*xr3^7*
         z^21 + 1026938098256902441116510273216180369352142606231914329228*
         xr3^8*z^21 - 
        570853579568761853455529697992438176902612170013603569820*xr3^9*
         z^21 + 228494366568752835618161005760279263436375031458290196184*
         xr3^10*z^21 - 
        62361756969397850861832498450865726272625558733796519192*xr3^11*
         z^21 + 10401517288093264725854480181528020641387975010348901252*
         xr3^12*z^21 - 800743367845654167547696670413308282139775007113489364*
         xr3^13*z^21 + 
        8514804858570731199014451403413716522924904759968873964*z^22 - 
        102427584719110130781800337311118382370844199704884281812*xr3*z^22 + 
        597143491125708634106175683737627829572842396825145129992*xr3^2*
         z^22 - 2169142761792169101350214657902769928326191737489367112024*
         xr3^3*z^22 + 
        5409098369723238616051168246065608787288880567602918635460*xr3^4*
         z^22 - 9736793488802809473740461039185365221998817139661582268188*
         xr3^5*z^22 + 
        12997053253051473490648691220919582936798888438486526916144*xr3^6*
         z^22 - 13018299840062022982969719523342615601031597504520667792784*
         xr3^7*z^22 + 
        9782189943545134715556695742508226601614144651233405141428*xr3^8*
         z^22 - 5445588098947386302823681668326470737734667045862443302860*
         xr3^9*z^22 + 
        2182835635271833494467489759599286419166127524263261047624*xr3^10*
         z^22 - 596605196048403681442905726098059651301729128292522932632*
         xr3^11*z^22 + 
        99652087595716677053428072207947436078563530254862699292*xr3^12*
         z^22 - 7682489916851480189560619965534674807414626251730513604*
         xr3^13*z^22 + 
        72930018507313992167325525608656682074722036528862497972*z^23 - 
        883322437678281017657102142703521088523149608036554296356*xr3*z^23 + 
        5166465387128271550360661110020335121703650231333099609816*xr3^2*
         z^23 - 18801682141511652378787017395014304477876511955185943880472*
         xr3^3*z^23 + 
        46949182310923448544061808626455447309341169749858092790460*xr3^4*
         z^23 - 84615181829091192700067702064101994366046429663101226033644*
         xr3^5*z^23 + 
        113079155758567629541329724739616344141296441752054725150352*xr3^6*
         z^23 - 113393187006347301301603594215595327147312606322390791377552*
         xr3^7*z^23 + 
        85301810582500660873451671509858256045250896261641094294764*xr3^8*
         z^23 - 47539279319344247076023792298442357922887608386423167228860*
         xr3^9*z^23 + 
        19077055596489242582480082478489798716090955442282705211672*xr3^10*
         z^23 - 5219837285194672462109743955578329707080579892292796539096*
         xr3^11*z^23 + 
        872837024946105892449823739767880716958048975277319200036*xr3^12*
         z^23 - 67363205663327423542767294014389770604352375381086855092*
         xr3^13*z^23 + 
        576496076570211733875433295459138321324345151609065414920*z^24 - 
        7024095131509447266732425356343643634212396734014313599480*xr3*z^24 + 
        41196147056781322656574746043605646057411566384361269107760*xr3^2*
         z^24 - 150144781909241978882861551911082191608723542562055755192080*
         xr3^3*z^24 + 
        375336119076318256883910376808454711684420114909936028420120*xr3^4*
         z^24 - 677117168591455024099107364286538573512683567889345415378600*
         xr3^5*z^24 + 
        905735153894130675765231465126547776638426766388949615327520*xr3^6*
         z^24 - 909075639125416983162572626706805740828891504666674972671840*
         xr3^7*z^24 + 
        684480013591192016802625933691463650369166429876917291557560*xr3^8*
         z^24 - 381804441648878931997589892835677882879462277834189766770120*
         xr3^9*z^24 + 
        153349526733501060018963092431016558999262500031889725864880*xr3^10*
         z^24 - 41995982165647473295158950190898130493573314448418338794640*
         xr3^11*z^24 + 
        7028466185078833661438929054612134703625179768144413008680*xr3^12*
         z^24 - 542904609027810076349767445661953330186919466774689494680*
         xr3^13*z^24 + 
        4221742889681379196060623952409042504210603822789569597176*z^25 - 
        51714537221971718691877045739977584191121592835743676018328*xr3*
         z^25 + 304036221042279263050906820934623040252253238927496582081168*
         xr3^2*z^25 - 
        1109514865058599158296890694826059821936422714771367778562576*xr3^3*
         z^25 + 2776150347177758441517847207635752848551685677877404925938600*
         xr3^4*z^25 - 
        5012295332780906597661933518226932091766319559050950313980872*xr3^5*
         z^25 + 6709752289729619970322321125929652150214461514004333515269216*
         xr3^6*z^25 - 
        6739534958752095011189305922028696654814752490373064707788896*xr3^7*
         z^25 + 5078211607143338068294920646077436301077364059030586484316872*
         xr3^8*z^25 - 
        2834703389683906953681540132820925053696923477984847329042600*xr3^9*
         z^25 + 1139364037456674484496838268655347897487147582443395404718096*
         xr3^10*z^25 - 
        312246807425833212803610961124455883400607059020217808211088*xr3^11*
         z^25 + 52294692388418834256542977064077060970909554065096185387928*
         xr3^12*z^25 - 
        4042253694541595483119817048649947841836555865446731656696*xr3^13*
         z^25 + 28771180078640835437033016053581938468802737944119024221256*
         z^26 - 354230742237578205617374213534644142760541135169056076721848*
         xr3*z^26 + 
        2087248047504853157244404270372293732158326897978746179039408*xr3^2*
         z^26 - 7625812516231332051472219793135696853988434167461526920717456*
         xr3^3*z^26 + 
        19096448257309232004588204475342064980437108533999877433852120*xr3^4*
         z^26 - 
        34502865754872120479865010902532033807673929214428595658126312*xr3^5*
         z^26 + 
        46218570523286569741325314243813967235704953774749640964921376*xr3^6*
         z^26 - 
        46454050718431530523969270286852544576244605142188344749839456*xr3^7*
         z^26 + 
        35025414716261778879835332756347620421729888467123458787314552*xr3^8*
         z^26 - 
        19563883433053060816962958792865870284923535291058718361901320*xr3^9*
         z^26 + 7868304836639847412576808215615795205991829750154504150622256*
         xr3^10*z^26 - 
        2157664905474431778136240855382529889677304014966270648422928*xr3^11*
         z^26 + 361581842041105878496092311382960796934146205754412808851048*
         xr3^12*z^26 - 
        27966010318859852284100573119132954038548878589360825956696*xr3^13*
         z^26 + 183715387943758697958018144315090943673707063570547646631416*
         z^27 - 2273740499102837038888272145914354397114575684550618466966808*
         xr3*z^27 + 
        13428596202279552199973160466648877882018465114302838941611408*xr3^2*
         z^27 - 
        49120107215773198563272806242061890622083088785285104927989776*xr3^3*
         z^27 + 
        123108320614518231402087614931083322008989487519448639283821480*xr3^4*
         z^27 - 
        222586851953996250362099404320799344100580345018877926806287432*xr3^5*
         z^27 + 
        298366601075904724047172797962715228753303739729027578358602336*xr3^6*
         z^27 - 
        300079812488777160698477564839694975895197905763525862315233376*xr3^7*
         z^27 + 
        226396396653734728725990990809351558959380667002694051561568712*xr3^8*
         z^27 - 
        126534480600328101084035928993911553717755959730673630680176680*xr3^9*
         z^27 + 
        50921038636011666790480186389037285011504567832079032458694416*xr3^10*
         z^27 - 
        13971937062781210887724560195671422641542582811368219072208528*xr3^11*
         z^27 + 2342768260960432733911058203564793483099740446153347492060568*
         xr3^12*z^27 - 
        181299069175743949995653024242742453491257609200520378959736*xr3^13*
         z^27 + 1112205466247636260272472363393874816929268336669844714555384*
         z^28 - 
        13847738653701058734659183538020340183138313585070371162693512*xr3*
         z^28 + 
        82006806189126009724470201399070555197916800781003737633569232*xr3^2*
         z^28 - 
        300404868517886168188070116540258312924356912665674949567956464*xr3^3*
         z^28 + 
        753666586647815474603618199381217243401845922448374009481307880*xr3^4*
         z^28 - 
        1363857404569954476973815428656551040165748536630236954374368728*
         xr3^5*z^28 + 
        1829653282272952871389933978184058546480359054952075481965222624*
         xr3^6*z^28 - 
        1841573658376601917923682389490571987607623699347778902971436704*
         xr3^7*z^28 + 
        1390416061531143535604471619422204223272592844865568863168971848*
         xr3^8*z^28 - 
        777674487340671210325959219046527250960157399860598109026333880*xr3^9*
         z^28 + 
        313177717510272294451422797642506912999721619845188683101592144*
         xr3^10*z^28 - 
        85989463065368083142985850802894382652721452677821546096998512*xr3^11*
         z^28 + 
        14427867701284597292826416271342936743192874531124833042406872*xr3^12*
         z^28 - 1117222573998996508067777161947634700620347299882984422142184*
         xr3^13*z^28 + 
        6518257802089738291326960327553130349997258024887812422247304*z^29 - 
        81779119824823103312339167441408583585533425027342638619520872*xr3*
         z^29 + 
        486067900879860363549954442776733827760037015650453819034071152*xr3^2*
         z^29 - 
        1784203427105995062674760431213343498235634281829293682183196144*
         xr3^3*z^29 + 
        4482938919903733508773478716577298096493660931779945981957596120*
         xr3^4*z^29 - 
        8122738848110401188753541828747751398306109981255968105846308408*
         xr3^5*z^29 + 
        10909550750768541099419759985859789704667273361790803637922168224*
         xr3^6*z^29 - 
        10992715195157984693353258573714628075955345878714276542478806944*
         xr3^7*z^29 + 
        8308430526927886555261380917678443495675240554949524642580012728*
         xr3^8*z^29 - 
        4651720691199555687220928105708400889146350913634926717101388120*
         xr3^9*z^29 + 
        1875132829555393463584882536695487012654540112154790377372619504*
         xr3^10*z^29 - 
        515341430350429717194305047577493795444075592104701649366045552*
         xr3^11*z^29 + 
        86545046729515422491094312233376202891429065338001794408437992*xr3^12*
         z^29 - 6707314876671074969003566041937684547551837386965250284670984*
         xr3^13*z^29 + 
        38212597830459190901901405892074341352455836003516503804227832*z^30 - 
        484290138258181106335233570882972266754655065055327154591095176*xr3*
         z^30 + 
        2893087030557010008776910572459834358587411667730325256584319696*
         xr3^2*z^30 - 
        10651661976062366591314666813101945601331429664226399702757555952*
         xr3^3*z^30 + 
        26823316146808314701568999948742787543272100912761094919611668200*
         xr3^4*z^30 - 
        48695410132703801186433934751633145623338628734792708588093337304*
         xr3^5*z^30 + 
        65517389698161857172386076566004495565320873925584617542760578272*
         xr3^6*z^30 - 
        66126304279365112259853930823124602503916713149115129193635018912*
         xr3^7*z^30 + 
        50058120366007887419369556173058735912559713925753070875118345544*
         xr3^8*z^30 - 
        28068999472682653964900355585219046517492006732577589359825391800*
         xr3^9*z^30 + 
        11331207922187377278616963970661133886270356722889454783060430672*
         xr3^10*z^30 - 
        3118480274300141286774210801135513640418591100839957568716490096*
         xr3^11*z^30 + 
        524403029459917098195558865300497132790807415333285143717805016*
         xr3^12*z^30 - 
        40692534314788939497850526721670099168540576040856576392341992*xr3^13*
         z^30 + 
        232913453874456571419314551530132217266068074575049193859393096*
         z^31 - 
        2988290883328712914093085007484636813650006527910148033982476968*xr3*
         z^31 + 
        17966259376150338359079037604953487296616389365564171484267723248*
         xr3^2*z^31 - 
        66410905482519947298541807293723434195958723652239141883258294896*
         xr3^3*z^31 + 
        167746059275560452977231983826054304587549767865013677491806855960*
         xr3^4*z^31 - 
        305325154783094460270328145239138022542938860138865956715899344632*
         xr3^5*z^31 + 
        411781914142392004977122714141040505232968286981872703346276686496*
         xr3^6*z^31 - 
        416540575552659006106551586527351072834017173199901263662408511136*
         xr3^7*z^31 + 
        315996120114441719309546937198721994944407015396532828159754716152*
         xr3^8*z^31 - 
        177548611100303684457044862841758785320965711375970430437750964760*
         xr3^9*z^31 + 
        71814453242871438088854625240583661571182267090438118430047745136*
         xr3^10*z^31 - 
        19800995750696810671977881732155233868599182125624474348763244528*
         xr3^11*z^31 + 
        3335646209022543921078870520855298721549077533530839456470821288*
         xr3^12*z^31 - 
        259274926157333418079399740820569611314670113337267735694576456*
         xr3^13*z^31 + 
        1511466837131662787425664955060717421993975631673974619720096642*
         z^32 - 
        19632360453452648497272911872601027496051593671008904870529652606*xr3*
         z^32 + 
        118817909793269440056187017854670315866244599636774407500611670156*
         xr3^2*z^32 - 
        441076617594611745226068683922758630630676273983455541019628580292*
         xr3^3*z^32 + 
        1117808313908133072433580522321851273039524576041811982841521297350*
         xr3^4*z^32 - 
        2040448042972967199245836931363912993052273236322912996476045546154*
         xr3^5*z^32 + 
        2759116411113617406531124223620889585407448230431475399500978988872*
         xr3^6*z^32 - 
        2797871902935662325391679451306669622166719947001415364859972698072*
         xr3^7*z^32 + 
        2127477269438516148331224063556644383027735677431856014335539788654*
         xr3^8*z^32 - 
        1198027026030550706558517115275223273339364052628836725569898075250*
         xr3^9*z^32 + 
        485607491265843602369691476361807457916147248204670409350714287212*
         xr3^10*z^32 - 
        134166817489580222055213368772081677459374632552919398032919847716*
         xr3^11*z^32 + 
        22645611479500491965975886873168380818903750713789710651336013066*
         xr3^12*z^32 - 
        1763486696430654667488968617613253350422741815006778677310877862*
         xr3^13*z^32 + 
        10334918468566929410737109965692731405461752400473976876566504894*
         z^33 - 
        135569201864620931049557242195323610322076282722786770081500898662*
         xr3*z^33 + 
        824993717577786617587176670000960898442878703817239571671034313892*
         xr3^2*z^33 - 
        3073778689544943749412313727988385064036829048357631047122082947844*
         xr3^3*z^33 + 
        7812493340026687574216200620893349136945469331390305358845196865770*
         xr3^4*z^33 - 
        14297242900123860966577128586845555011392166825283721093350889059378*
         xr3^5*z^33 + 
        19377963788442847705297956737901670118453258081090375244123874080024*
         xr3^6*z^33 - 
        19693079531823840516585242849755603155856205595861087412612945969944*
         xr3^7*z^33 + 
        15005458475139752938544060000656652393860826770940760534207165271218*
         xr3^8*z^33 - 
        8466585066261501509672149784094188219493050387520412801281004350570*
         xr3^9*z^33 + 
        3438333083169323896418738140950682217865102153054322445620481415684*
         xr3^10*z^33 - 
        951689784530373617385601440806849747573058294154155045979321685412*
         xr3^11*z^33 + 
        160913077608916705316000147769997472902894699049984669218909622502*
         xr3^12*z^33 - 
        12551861311762478261954779370736006322427268602730869170150170174*
         xr3^13*z^33 + 
        71794717251370069998744433516353115231686469950432487953788544882*
         z^34 - 
        948010232733312425078088416402250691073772639933904994905163395086*
         xr3*z^34 + 
        5791293208120733679552889438658577562459935502806434090342127333996*
         xr3^2*z^34 - 
        21635590673917581108266185454424976348876459766388193711463718106212*
         xr3^3*z^34 + 
        55111577408423132477663989934106049023797842236051206634983074273110*
         xr3^4*z^34 - 1010539082442835089670946866112668023034636075726427032\
92592847765274*xr3^5*z^34 + 
        137211342643180769652840511780655799536444752497269662838908492710792*
         xr3^6*z^34 - 1396785433144405218688787427630567333555240430023959267\
53002720547992*xr3^7*z^34 + 
        106601401403360913105765030183721121619440408861254112509524819702654*
         xr3^8*z^34 - 
        60240556280645744568813031947986920119617773063975347244224462915810*
         xr3^9*z^34 + 
        24500180192834283404393975457459112546098395822840163912988727177292*
         xr3^10*z^34 - 
        6791007151476553942156445549113961354166298982820894602330288149956*
         xr3^11*z^34 + 
        1149813392399972372373392624219687266992808581585767831564166932346*
         xr3^12*z^34 - 
        89809972321971874777935041341579732443409919653705837869427730742*
         xr3^13*z^34 + 
        487585289893461021105841165186332968210163621608750617142827265886*
         z^35 - 
        6464493308427894643726399296948101732001980925163522423462028908518*
         xr3*z^35 + 
        39591634642112479764585623699349138043532432219944346177102599900068*
         xr3^2*z^35 - 1481906612856449880916579068163546704616644461426683566\
03886199033796*xr3^3*z^35 + 
        378087872480788052466587670095095739328723299424083543169413368142730*
         xr3^4*z^35 - 6942765922491433825651005356976791608665046377116589719\
45693030571762*xr3^5*z^35 + 
        943963263925352084648818161327054321289161576973754960914923985201176*
         xr3^6*z^35 - 9621625140572452237457273011951047166561844276244585163\
45856605541016*xr3^7*z^35 + 
        735207374754685939127513071163644366742961252158017999654903470321042*
         xr3^8*z^35 - 4159517025161579147657212922232379162781495528597862603\
32983272065130*xr3^9*z^35 + 
        169360519485678789693587645382795540404746819549700503303022131023876*
         xr3^10*z^35 - 
        46994910481900107457581063337377209335163390940976284474156136625508*
         xr3^11*z^35 + 
        7965359275243184318892377860095308358307021330204978795419476140998*
         xr3^12*z^35 - 
        622809148236028680671055282425898524423156642219039201915689634046*
         xr3^13*z^35 + 
        3150788653410632885238070874855948463377673140655495318506081873334*
         z^36 - 
        41880068851422422032990697519721913810722639016974407409469988331882*
         xr3*z^36 + 256945248696241835223270340980068206487769239078683420246\
247453582532*xr3^2*z^36 - 
        963097267240985263107453877447797070778938929052476206442902695424364*
         xr3^3*z^36 + 2460259779081939599977035134054952349251859984231381046\
479793340748770*xr3^4*z^36 - 
        452289670771528418923054191408827818144024853834065216892922448665991\
8*xr3^5*z^36 + 
        615609852495601340703434397065908971844591718268486257883367621169474\
4*xr3^6*z^36 - 
        628119831858710169163802050837427931324487412581639685728873109704250\
4*xr3^7*z^36 + 
        480428738102555215687515449913547685597893604979688656824720972723701\
8*xr3^8*z^36 - 
        272064257955735743266875964969254920236357054981145574682261232220567\
0*xr3^9*z^36 + 
        110875883196141530414976907651389288896486390864288001241753717112048\
4*xr3^10*z^36 - 
        307936580375917146410484405626373689893840773386866638596180981174412*
         xr3^11*z^36 + 
        52238788211855182352498523144219225469843803224527025832825989214222*
         xr3^12*z^36 - 
        4088036615939637871632071264599348502712513671373768488204715288354*
         xr3^13*z^36 + 
        19074642883725006846208206826618924282051905094808559447684820373610*
         z^37 - 2539878702334710671208184020841840636362239952813910167589955\
69396610*xr3*z^37 + 
        156041032646228935139696832672164379330265617930071898672698365191438\
0*xr3^2*z^37 - 
        585566776510407965784328301955129032926677729008481720806141518968702\
0*xr3^3*z^37 + 
        149744110495041175986164497024953496359721136419633310613777367286489\
10*xr3^4*z^37 - 
        275561230779232457297106264632747050016284944704759554406690584198391\
10*xr3^5*z^37 + 
        375419883602246766232965489679767531046812375428392087434371106254686\
80*xr3^6*z^37 - 
        383394861057000436224733212763913454012353064616296099465696871612530\
00*xr3^7*z^37 + 
        293500924961641659692470253504843784969916364704853767810667934278293\
50*xr3^8*z^37 - 
        166347230165226887129442061641760621372800641439865869432695293011905\
10*xr3^9*z^37 + 
        678474665244986925139885541741881361765277851660807933498320224471390\
0*xr3^10*z^37 - 
        188582401104059864497862977521575873442882885357425062588540993757742\
0*xr3^11*z^37 + 
        320161705000328680550034866395477865327510812240878478235963043028770*
         xr3^12*z^37 - 
        25073977192094606521794974262418352497540465754411735027614180953930*
         xr3^13*z^37 + 107317249098996226264708829457302652137710175695227352\
850099741141334*z^38 - 
        143102993131034975437185266944500124709633369820060545967969634376116\
2*xr3*z^38 + 
        880238668304390169953025144756779596621055577854172112989703134082669\
2*xr3^2*z^38 - 
        330682730342019482885880265434634896870575968929453970588472696632106\
04*xr3^3*z^38 + 
        846497181912020883255825093341189127932853458019069817293103566009710\
10*xr3^4*z^38 - 
        155923049755357346896156809947127426816621379224762912391329198248038\
638*xr3^5*z^38 + 
        212621013874251917630832735928318386176210717126005718776531990397520\
024*xr3^6*z^38 - 
        217327692850277414364341166061685549273431666765653315355020545875905\
864*xr3^7*z^38 + 
        166511204209095072845165433649784954163104514343517221841742929588728\
698*xr3^8*z^38 - 
        944500018111331893731645620246751990321718486945195665980517615971207\
10*xr3^9*z^38 + 
        385532866671934664514930287683762684596188757839146136143687210974008\
04*xr3^10*z^38 - 
        107241054063743440001830626644175418590129007721793035233836826095264\
12*xr3^11*z^38 + 
        182202434929135086733726296316837561780588391520049418637378852341182\
2*xr3^12*z^38 - 
        142799924793521728919278553119986705465463577546401755319074373364994*
         xr3^13*z^38 + 558854723668911028216891628941242415999217498626498052\
090148036819066*z^39 - 
        746209298100934049238826901632549466265920236434943603954330591866961\
8*xr3*z^39 + 
        459551219434683637107884788063067928222034543058344480517297914845975\
48*xr3^2*z^39 - 
        172833432459110186280973566176720425611421260881052261597351276558609\
996*xr3^3*z^39 + 
        442890398984980105968441138098613148172002952897884016943584233860285\
630*xr3^4*z^39 - 
        816605908081776149363170804938073707907070682634674277407195647127571\
542*xr3^5*z^39 + 
        111460233104294623277450767855927904718579946414120048468375016417384\
4936*xr3^6*z^39 - 
        114030975433835327344610305164237843906667260402210893368257357848560\
1736*xr3^7*z^39 + 
        874439182472907906040655934678096049113462500425575683839350064875986\
262*xr3^8*z^39 - 
        496423819967198449005565504186488118636656508310732328145639878868586\
430*xr3^9*z^39 + 
        202798314422610173258094218829734737359946246111511273032701411883980\
876*xr3^10*z^39 - 
        564554420107641918634013193619994482432463753873038279639560679257034\
68*xr3^11*z^39 + 
        959913449205196552432388586235235908633420005776981644604071842923473\
8*xr3^12*z^39 - 
        752891708058098808167568606700371647804539987174900001000038758310266*
         xr3^13*z^39 + 268777566520701126920971105893259857635828120478883371\
9859132705878504*z^40 - 
        359385000802502996713625264943500042921793925293854966733693578555451\
12*xr3*z^40 + 
        221611048409813608158052340021254838780203870443102306902346923652757\
872*xr3^2*z^40 - 
        834465750935406099289097722875172750316463500692243791067073003973349\
584*xr3^3*z^40 + 
        214077891798722620558241788961623674203562433575312598483797536141729\
9640*xr3^4*z^40 - 
        395146517028281382828281753724354870646586998498490299134004126746617\
7288*xr3^5*z^40 + 
        539900429618233336728975870495171122682301353536902988145406238207240\
8224*xr3^6*z^40 - 
        552897783534281604665715070475849351376278927935898855828094485574865\
0464*xr3^7*z^40 + 
        424386964751367140276864155050285538899273066533813632911377285826042\
9528*xr3^8*z^40 - 
        241145622021566336492703068222320013810432678271103367397462609535977\
9240*xr3^9*z^40 + 
        985986822345002489401557873682571715134009912363842741575110298218924\
784*xr3^10*z^40 - 
        274713481717270339422098665204697571255943603662289680895121838104338\
512*xr3^11*z^40 + 
        467479783821272450300263323326809822986508309782834541593026411768707\
92*xr3^12*z^40 - 
        366953531876462735542694232715822885459528185438598913910596937932114\
4*xr3^13*z^40 + 
        119206212585736458730353948555211386906294480066307780495788372008263\
92*z^41 - 
        159638845067172327310977833186037163394595556400448840560652646104021\
816*xr3*z^41 + 
        985821409215441281752094996048337095445048221427960212681410695949190\
736*xr3^2*z^41 - 
        371712128327922932127791316518453695355193338328236955908246661170526\
7152*xr3^3*z^41 + 
        954837405912530619702075125300302789271585630149107000221212267794098\
4840*xr3^4*z^41 - 
        176460120069174789192670703631921197563311144174299261184212258794494\
46824*xr3^5*z^41 + 
        241383204407622470297037404280211130954881901504092828165609350012642\
81312*xr3^6*z^41 - 
        247468378960672021466545654106352276457484456660507817295666107972553\
87872*xr3^7*z^41 + 
        190150317787907129247794472392974841933218161575711088859931521662060\
61224*xr3^8*z^41 - 
        108157144366948675622681854018535186258716045257136144594063040283001\
97640*xr3^9*z^41 + 
        442660027074350784837915606714033673972372189359758575899199092257357\
5632*xr3^10*z^41 - 
        123448821955730848093227396858061561572833089861667089554564919610676\
1296*xr3^11*z^41 + 
        210263502094965871166385941924868053879382912453190555385301033756321\
336*xr3^12*z^41 - 
        165194089566995068224502141287139955719197663766295929892097018438228\
72*xr3^13*z^41 + 
        486828329757805408988188424340523258020449094000255731706038051131497\
36*z^42 - 
        653127628514796016687262213724845361077835949319204919502942191092374\
488*xr3*z^42 + 
        404008839152194541677915430647471061884148931694103009408512246603076\
4528*xr3^2*z^42 - 
        152577112319969445637907934556895249769096552721409145642794582141545\
84656*xr3^3*z^42 + 
        392521670076467708852686150465348303070507336208884840977756074321335\
84760*xr3^4*z^42 - 
        726436309949591933520293020160138647798839219929672123973774619962558\
41352*xr3^5*z^42 + 
        995045971594119873891121499701190351550941605362067449638597949544971\
75456*xr3^6*z^42 - 
        102143822110473677433807138916779377779343015191726569161294967370991\
330016*xr3^7*z^42 + 
        785813445566756838669595217306082588064471238111316071400497516599151\
45112*xr3^8*z^42 - 
        447490363227529752785248869803486884576747594151734060424902758904065\
50760*xr3^9*z^42 + 
        183350936017319371252834009187380627281761275292099376390591665714591\
38416*xr3^10*z^42 - 
        511875704533487634141292300279267516416812655683086735210220830747980\
4368*xr3^11*z^42 + 
        872747615747066161234513396320549772482667984228147687806662855499954\
888*xr3^12*z^42 - 
        686358578606965243951999758102156676900191614918355493677146322708592\
56*xr3^13*z^42 + 
        182728763373832848950055578286116552972694559082593449086984277677677\
080*z^43 - 
        245681336548564684467475078894928459388180170888338603565704204754853\
0360*xr3*z^43 + 
        152281613507336887546037224561012582243426977751020286973714783420082\
72720*xr3^2*z^43 - 
        576201671642696397193655489312051076505148369167170963270782480882422\
54800*xr3^3*z^43 + 
        148500756004331908922645734088091244319698445593526928051956293210960\
029960*xr3^4*z^43 - 
        275295053191520135991488640062047209180834131916969953323231663356229\
387560*xr3^5*z^43 + 
        377693724458141398548280988509363327653936577278517271766398533141507\
342560*xr3^6*z^43 - 
        388300515937730373738481277492292539963685928478643568561131554298465\
896160*xr3^7*z^43 + 
        299158435897574420428752041076955149479031458318682358102005854365862\
334120*xr3^8*z^43 - 
        170592939984890381440258481150318979842181735318143312628034328407337\
095560*xr3^9*z^43 + 
        699887786251059960058715764077953021962203307242036272698757052832875\
42480*xr3^10*z^43 - 
        195637728335054214118636912658520735418492849787860744079857148041443\
63600*xr3^11*z^43 + 
        333961883263720297005172801245873515111570414449984383881425766177590\
7640*xr3^12*z^43 - 
        262941497547309578072220367904356382801791369077833832765762425436698\
520*xr3^13*z^43 + 
        628679163397451510467614962455856983984297815100393496636489267166951\
768*z^44 - 
        847558044455893332668661916299601354675385217555760572162765449392627\
5624*xr3*z^44 + 
        526672170808815712905369292316594425582839361776834349532135481134038\
36944*xr3^2*z^44 - 
        199752328491457328886780771794504086514249337976123823526873527161068\
455088*xr3^3*z^44 + 
        515948482481790051870796764224698321138148029560398894789373222176972\
392200*xr3^4*z^44 - 
        958469861721035977003925313620879962393808938057490579302661377448961\
224376*xr3^5*z^44 + 
        131755768951002182901491351311266893228220093520538899678597508780926\
1263968*xr3^6*z^44 - 
        135706261676298835064559187289157953831087629936707003059884033283244\
0722208*xr3^7*z^44 + 
        104734977593070341561405991259821507824301304534034377026904921785089\
3629416*xr3^8*z^44 - 
        598233198414724952918120178522799120492141048619677457701008973475558\
674200*xr3^9*z^44 + 
        245822006331394003151480325984051757658048485596749684957929382740775\
077008*xr3^10*z^44 - 
        688168849220112563156996727734085667310099839829797721085198457946275\
94544*xr3^11*z^44 + 
        117641226634495951608034005485676572590418833310018448563812733027405\
77464*xr3^12*z^44 - 
        927502469332609948652344285128006571788914858771017591085431578436990\
728*xr3^13*z^44 + 
        197476341248094933363918896458620961553283340777093212655137632439168\
3624*z^45 - 
        267161817357485444054307109462166390899250330858856820846926869802453\
91752*xr3*z^45 + 
        166553390033349962391013553002250427923294891302808534989067944325486\
809392*xr3^2*z^45 - 
        633598854385108323088756592702463343038530088290193232443592907058448\
918704*xr3^3*z^45 + 
        164115600126750680872924114568513022891956302963394618837800770521165\
1531960*xr3^4*z^45 - 
        305677497389654240430507778483440666416893768490239236650494917895755\
8987928*xr3^5*z^45 + 
        421234963812017485228483783015516117331302908073503232954021236292522\
9399584*xr3^6*z^45 - 
        434870111776997842647808718012614553144350171723955871662149384427224\
7898144*xr3^7*z^45 + 
        336354718004891303213538657480768830028095329002482614070586250042783\
1626008*xr3^8*z^45 - 
        192516966802105127428756425073567819592641828141071303185803526791178\
5813560*xr3^9*z^45 + 
        792617118410141562311042866081903724122828901671281600693278512104305\
206704*xr3^10*z^45 - 
        222299121140549517294452392334131077659599776058007094932536272447927\
696432*xr3^11*z^45 + 
        380681871844209611691826994749559091253298642480662236439349389444980\
22152*xr3^12*z^45 - 
        300636161561461396511184140877570094825025539101962087162308959001758\
8904*xr3^13*z^45 + 
        562876789757553054340495807927896819242729341782129896925229861386365\
4744*z^46 - 
        765111654451705687643921852412882838794239098939397994031175073030312\
69672*xr3*z^46 + 
        479061814788182864939302708887574731649664951311367964143250377367677\
808912*xr3^2*z^46 - 
        182976311769775408800874750437315981712595533156109591394145084545896\
3769264*xr3^3*z^46 + 
        475711757147947597631160530088676917641714807546929588613361190760082\
2244360*xr3^4*z^46 - 
        889111379281501631376750993326229207496715460427420034047826044379366\
8227768*xr3^5*z^46 + 
        122917305148685631068871433970076256814868607271188556181949843614715\
93456224*xr3^6*z^46 - 
        127277558826899649009431488659806408352923950820945619856868161963836\
89373984*xr3^7*z^46 + 
        987211880231144745556477857017163616773588465180861209305338730219170\
0106728*xr3^8*z^46 - 
        566535867050619418243499047224501344680962087054004302203781541450748\
8359960*xr3^9*z^46 + 
        233829611926178769907348868501355680541576577816683742850115868919041\
1278224*xr3^10*z^46 - 
        657339806575036458710066382056133387414425917367570716692723344001747\
861552*xr3^11*z^46 + 
        112817032572642861469141694953356076186381929486084449400486833577519\
250872*xr3^12*z^46 - 
        892818755806637770008635238707283123649795283733894175752332966770460\
1864*xr3^13*z^46 + 
        144161287850389027887177350284295484044319051173590406430908183789314\
52136*z^47 - 
        197286679307565390685515337830476840291098651801144513116382002523587\
686088*xr3*z^47 + 
        124290240271880320535142018234795571205079874174201465530172909744336\
7675568*xr3^2*z^47 - 
        477399896986483192646312444760637228949478168866881621496173303493720\
2445616*xr3^3*z^47 + 
        124758913641711253718811504057377217998009024089276182949538044870554\
28794360*xr3^4*z^47 - 
        234286149966612166763838733720785026884084007602405984138215470413107\
16262232*xr3^5*z^47 + 
        325318875102332964494458594566382915453926387521385088400085280319964\
44472096*xr3^6*z^47 - 
        338231788297033421901725161022526476819304462637763245512268346385495\
62101536*xr3^7*z^47 + 
        263338857459202373080539807605951211456693547448175160817227250649994\
29031512*xr3^8*z^47 - 
        151657063749260294929573471665246443196559722999774369427218124119916\
43303160*xr3^9*z^47 + 
        628008351499420318152756362336577107169371624975175721662095112715319\
4517296*xr3^10*z^47 - 
        177090995428150840361533594110631242361913163723894519507376835888211\
2069808*xr3^11*z^47 + 
        304817980543907451614369428871805188015651239827121542812679877293747\
252168*xr3^12*z^47 - 
        241888427407029260717789334577342629507915183007910428896925540297858\
86696*xr3^13*z^47 + 
        326102486728050920984307583654901171571173605098458284565281981567558\
17924*z^48 - 
        450989761961909918728570926800231916398836957279313448079286577787068\
271932*xr3*z^48 + 
        286807034246379590627188927781553557939701138202515992747246967677347\
0491032*xr3^2*z^48 - 
        111099335693895371787605524494522491967650040754776016742338917791698\
17054984*xr3^3*z^48 + 
        292568776324598729508446030355972410990560290465852440624230371877629\
95848140*xr3^4*z^48 - 
        553259496311887123930070005723952795977042196830614881473087680955185\
57833748*xr3^5*z^48 + 
        773135223329319260916071382408183097107861202119398960766066198750199\
35003024*xr3^6*z^48 - 
        808528829194032343477711690461634641161600504140084714520065252147867\
94196144*xr3^7*z^48 + 
        632891888123293021455935094324891890456304331939534092963478754342194\
54046748*xr3^8*z^48 - 
        366296485684216702879590775534984373254539699354032772256187818296813\
06213540*xr3^9*z^48 + 
        152381794006881943010528931344140783952467128841779776582244929536289\
29838424*xr3^10*z^48 - 
        431539854103398666942936067563385692636825479864164138604500264109660\
2561992*xr3^11*z^48 + 
        745754471173006588528281622445908368540243953642500770223960393949200\
864212*xr3^12*z^48 - 
        594002494366123635855046538234389886289960476087588366440561193745517\
45164*xr3^13*z^48 + 
        629573413194977581659393290980484813789986450299698237167675323607462\
01532*z^49 - 
        886986668326896261777634660053206204049234509927109570166847018565135\
830796*xr3*z^49 + 
        573266915035627594277523164858419099144733315767042367384183269455399\
0271176*xr3^2*z^49 - 
        225239345220600668483476139238579319752619720202397937135665054147583\
07638152*xr3^3*z^49 + 
        600650897016586261377518834565797203881884285272450314085072884317745\
10833300*xr3^4*z^49 - 1148668561256091737576663890228173545475291059348881903\
08451347045064500718884*xr3^5*z^49 + 1621415860296887234539241322454866813959\
20854611020074303712592158924698357552*xr3^6*z^49 - 1711126793809266184206682\
33905475606715449215893176588652580857444413269944112*xr3^7*z^49 + 
        135051105343057677368494769693355360048983304876248138824616253775417\
431545124*xr3^8*z^49 - 
        787528889271843093759835999022024819154631353294242104182648620378385\
50999700*xr3^9*z^49 + 
        329879871703548570819957385091694728642694245802927330036780027471088\
96898952*xr3^10*z^49 - 
        940135733063617936631468649297452246274669282060481753561328139895346\
9971656*xr3^11*z^49 + 
        163417705923075615966317542083483571546631230748172529683382807514603\
1201036*xr3^12*z^49 - 
        130868841025018787279619415532561436609380517377001584501057559970635\
645372*xr3^13*z^49 + 
        951361128547276265041185218443374754744747878294033428194775313007802\
64996*z^50 - 
        139716510689621214389442194364227748540520327650251670907478653927718\
0626908*xr3*z^50 + 
        934426038407313081345583003852201011666597739183202199230726747546087\
3308248*xr3^2*z^50 - 
        377826760748347626466581106600052055162989379843922379309994805738456\
14799176*xr3^3*z^50 + 1032464018722534391438424874729236405922185110883039670\
83580442867321099031660*xr3^4*z^50 - 2016435977626429877398669622766906498347\
61263033507451881419281720638606154612*xr3^5*z^50 + 2898947110064611302162873\
75872990749607145099257056280081774725299658992819216*xr3^6*z^50 - 
        310899329237330381260659909943541783746334705908676707874283662467224\
260809776*xr3^7*z^50 + 248902543847230812377047975575316121304381907939897824\
182163582370838894620092*xr3^8*z^50 - 147002002281426790428261107851770991882\
835470545626301119453760936387215353860*xr3^9*z^50 + 
        622835484312498056834890997870722796097519895478669947683559520650598\
13691416*xr3^10*z^50 - 
        179344102122344697281057654737313513942754479775421546776478489828964\
86144008*xr3^11*z^50 + 
        314673698782922048772598501531937762965302032235043738159660950330347\
5755828*xr3^12*z^50 - 
        254157966664625881871655986794781639415669499389543322871858749777122\
787116*xr3^13*z^50 + 
        767298098019517269871165680548579186088416050449812253803280281356770\
91452*z^51 - 
        134375313348369168170268222124284600959667679122987415554831413023917\
9402636*xr3*z^51 + 
        101378587226725338696596620213554086225102234536518508330460376037201\
37495496*xr3^2*z^51 - 
        447730452474876378246264616163028307491775562444654973591718700304781\
51673352*xr3^3*z^51 + 1309120243996168750275607658279275479766766529528535813\
97787012632845187890260*xr3^4*z^51 - 2697613233551120179049639752439117722004\
60030124512399155165646652212048994084*xr3^5*z^51 + 4051138860319485005371221\
59157071582341195072221979258353318627097920520053552*xr3^6*z^51 - 
        450481883603185577205336133529366144230148039666308375975224285844153\
379195952*xr3^7*z^51 + 371836617397519478897251956960034950302173527180562094\
528034894166547810511204*xr3^8*z^51 - 225421173035505705767050599623048165391\
758535507492897289570169226568419063060*xr3^9*z^51 + 
        976939416281024282395876614124118581893074783853465485284351594650083\
63473032*xr3^10*z^51 - 
        286925496830645869659747333291486085777026557767303293773213682779117\
01951816*xr3^11*z^51 + 
        512290287505136127100326825985085956757557060571519816224575924427360\
4295756*xr3^12*z^51 - 
        420232806925665124856163599505915629010419165068715323024199758246146\
225852*xr3^13*z^51 - 
        141229282436779932296149335268402404293762086010332571942823127234327\
536564*z^52 + 
        114749719463562810688793144717405223809960029743906140358073557578498\
6814732*xr3*z^52 - 
        275831199339415799690204574758079800471535271326372524223855817968805\
2203832*xr3^2*z^52 - 
        500107189537899994559338421876539932294196788241281910142435091518918\
5713816*xr3^3*z^52 + 
        502473111668471469243425221030571284466185634692638308245518166360047\
76425060*xr3^4*z^52 - 1583050911089099060494770704437332845297691192278797697\
61006178887857595099132*xr3^5*z^52 + 3014407799609760451280129371399955541627\
65273318519575332718369651376115374256*xr3^6*z^52 - 3916897663832934191823990\
88200686525593095017302053206415020686724410956005136*xr3^7*z^52 + 
        361360681043227709035624027305960065514664742598983003869073082722760\
462966612*xr3^8*z^52 - 238253156078641876585376875093408787161729405202639739\
774342081125365770841260*xr3^9*z^52 + 110277105294312091960862270234077699414\
092758956968885720324296627039487052296*xr3^10*z^52 - 
        341532601222265660106960462598048529778278926740801528338671948518080\
69648088*xr3^11*z^52 + 
        637065561917868624392561704194852677030189403525461724060805031098294\
0396668*xr3^12*z^52 - 
        542143414924942369666861819985037243912073990181032305600617719686756\
941796*xr3^13*z^52 - 
        878404759436965490271392000801775968018868398510611993027580365534439\
077644*z^53 + 
        101609233169558352384034084384274344225387178528042456224594098347226\
47726172*xr3*z^53 - 
        534227902649270569223506179805399934667801082746233033796248503763554\
77554472*xr3^2*z^53 + 1682546972800696595252187505007634279832532568833590248\
73476782359050430074984*xr3^3*z^53 - 3516374170281664375366886258236036705623\
60586090151831711717407100245852518660*xr3^4*z^53 + 5088856801665864534008624\
94704566143075932416306362434302766252483603997299988*xr3^5*z^53 - 
        513290017906547594326105469006609818555024285393802294415767736992431\
619247984*xr3^6*z^53 + 348266207524001931915196606081376125571687575193646482\
089359126238046166858864*xr3^7*z^53 - 137589366777219196014548528207978705232\
861610572952653643920146857310289160788*xr3^8*z^53 + 
        785800134436419768176637433899003149501659935833867886792267804546950\
2129860*xr3^9*z^53 + 
        242504312444251362604732888150732075566393010477252311895386945246138\
55525656*xr3^10*z^53 - 
        140736832173266459243203800738411990917416482352379376892204526579848\
13484888*xr3^11*z^53 + 
        358699551508582141334862272413372850427802066654387396536398758006446\
1812708*xr3^12*z^53 - 
        371256437879062993638463053136307349649859179087566321808280080389331\
727796*xr3^13*z^53 - 
        268041239589621597091787081372186747485698435896926940421828332021611\
3060596*z^54 + 
        327361680754061184494697510968309849916041647154919091736036307324715\
55639628*xr3*z^54 - 183773317667393373315058519640847544623038612550397655853\
647327680164976782648*xr3^2*z^54 + 627519076723912941282411856191407635807114\
311091848819629230999563490566633576*xr3^3*z^54 - 145312065615215360486145678\
4388983912471400654960552610657026126239252983411420*xr3^4*z^54 + 
        240761245789344604934066737244742786262872034337524458193771808329189\
9737082692*xr3^5*z^54 - 29331078668391852855191370893607787928590772912827945\
13692229678935608571392336*xr3^6*z^54 + 2656376384207698912442307995143194817\
223029408493811400212864535692157294903536*xr3^7*z^54 - 
        178497700284499451300514082537590246463317911807476090733276925815285\
3725238892*xr3^8*z^54 + 87662559706245407199871465506098950650337442922104100\
4814496934734815015872020*xr3^9*z^54 - 30469805295247978769618940138635358020\
1972988591372269277385136526620301819896*xr3^10*z^54 + 
        705839389338661583575944233443627139865302669561374592614545671685405\
57460008*xr3^11*z^54 - 
        968101684135997837775880284278034727970084425461603079301367616197746\
6993988*xr3^12*z^54 + 
        584702796673127054115624653383086037630156813557248233577490892800527\
780316*xr3^13*z^54 - 
        627411692011468655696697306302064165232794218787130915538966890239970\
4290668*z^55 + 
        783300859540223673981699369569221281439392001081703189276028132924961\
52265084*xr3*z^55 - 450596378906758947431715101426282538955974228571331920735\
623001187471760492264*xr3^2*z^55 + 158117423343317524231728042271268414236338\
3798420191536683704841754801161738408*xr3^3*z^55 - 37755671091929006139228006\
02412674329756643480851065646965753248502297589820580*xr3^4*z^55 + 
        647706196449064370848348935373426438021866284200954492610172283292298\
8841616116*xr3^5*z^55 - 82112262027031568245408352344525193383579545005395017\
70325989639519359459948528*xr3^6*z^55 + 7786808833259984417796109007095825636\
092554934798820306196035223122931302994928*xr3^7*z^55 - 
        552213636565268921876270602034802171807375393503732253914838647421475\
8613959156*xr3^8*z^55 + 28914017368369545884899012748129397384724620956002567\
21719817751232746663055780*xr3^9*z^55 - 1086062663783006403004763674294484630\
694296840396064841002360123798415923924648*xr3^10*z^55 + 
        276995692109093493209075614767707359334521264055326935691241640530410\
402906344*xr3^11*z^55 - 
        429695036246146302445963497249066206855021910303685022863667552657142\
52951164*xr3^12*z^55 + 
        305979469936588132071670502315785766065832090567034619603907573359903\
6554348*xr3^13*z^55 - 
        123290085593993660754061306616267390383217918346884034265361602522266\
82353672*z^56 + 1557581019142572669650653136705679290739953380743813247875233\
59518814525132536*xr3*z^56 - 907456034265447005266935907589941829011865991443\
904865446757635535409812735536*xr3^2*z^56 + 322808086030345343274901595589476\
1714215678543814155131129037777153106754739472*xr3^3*z^56 - 
        782226835276175896418662414403768199703431999471506593146280266388412\
0710507800*xr3^4*z^56 + 13634195720978833482347843078033238442806986117242576\
779438719096668346749629864*xr3^5*z^56 - 175849550292843586223408459098781725\
80281838424410540226189624004357321467475232*xr3^6*z^56 + 
        169915463360487798056564687649587919282519876385440890236420785544317\
41564142432*xr3^7*z^56 - 1229904199416992781301406542913473792639678949397767\
2962580491003805027044135864*xr3^8*z^56 + 65860442508188661549304727810377392\
38139343986454064392589491869669490487142600*xr3^9*z^56 - 
        253582005619124869051119982519234893525892549590408551209506395200465\
1362268592*xr3^10*z^56 + 6647268038518933931281840863091203336342031861316640\
97732838326195564814910096*xr3^11*z^56 - 106316213646395488945185226170955879\
276078809830667250215127660300041483654696*xr3^12*z^56 + 
        783461496245205436781323856335768764939865403848109305346388613148017\
9306392*xr3^13*z^56 - 
        210053075779586022911602690478598564791610179696415563384094112105064\
76514296*z^57 + 2673330321510069348658312702083284774550631089648689810660203\
73217769743291288*xr3*z^57 - 156960772838948964879932923182554022830970235109\
1650477245393560996573228908688*xr3^2*z^57 + 56292258395873210246417057585134\
90601944378508758834241348132482317059817144336*xr3^3*z^57 - 
        137583058167400658258740578688702996467441434217991163205925910405519\
53882409640*xr3^4*z^57 + 2419884472483261044979079122933277222440773502296736\
6610735017327161693664625352*xr3^5*z^57 - 31510952440869680305275023775778495\
756967611517636709698572781268623814745835616*xr3^6*z^57 + 
        307574336960776612080939819240871185649268409890661110758513452052482\
03436631136*xr3^7*z^57 - 2250344427042870681875266543558510969410635702232538\
3376950985244822675485255112*xr3^8*z^57 + 12188521571069224791170081084543240\
364340663638636690590122659198610060123952040*xr3^9*z^57 - 
        475017272770336760202824837939064630222562497745862145157825251755136\
3141731856*xr3^10*z^57 + 1261380534516240577505899009336074110882485411551503\
471779353129304989570845328*xr3^11*z^57 - 20454912732168732400629790020737445\
1573993954499852324365842929308145943786648*xr3^12*z^57 + 
        152980207968910888995554292944421620917099812689804637261871641160887\
45584376*xr3^13*z^57 - 
        314509989994280008696815258032894956504976032814155689632676045075377\
00554056*z^58 + 4022802658035758148095138395078014858100161565953994912909762\
69882956551692728*xr3*z^58 - 237421214366791653726368552056702831234972218384\
6316277266771098495998816323248*xr3^2*z^58 + 85608246269392954035146801407326\
27915472492834909873123081616644618316518866576*xr3^3*z^58 - 
        210407728446968009260981765967115565986731141867507836941247293661229\
71503508440*xr3^4*z^58 + 3722355526053308421541209077412043235084638714511390\
3253661523130922865016489192*xr3^5*z^58 - 48765623733006345140667872514321730\
249567257152584029781643863393577076139777056*xr3^6*z^58 + 
        479005251886566759741434385354635295534689690439387493696233565251829\
34334443616*xr3^7*z^58 - 3527709931516749542812188339587274309889154936280013\
7003813709213180169430088312*xr3^8*z^58 + 19238528060671974153609458491951620\
785228062493164891605790287710934057688940040*xr3^9*z^58 - 
        755159213470541650456724850951653519046266785847686183455315984875864\
4316005936*xr3^10*z^58 + 2020336937587434884866776179509224157358953885677602\
285024521555557943113178128*xr3^11*z^58 - 33019751249436314012722334583795252\
5266858571634062318584835560349667117316968*xr3^12*z^58 + 
        248983425457252276777947183978302460761393322117933444692926916795427\
02747736*xr3^13*z^58 - 
        416039264006467675037665088375311267889684158426779024799878924787104\
59220216*z^59 + 5340570937154308625780554923097528421730897193920610911502138\
44350256754366488*xr3*z^59 - 316360434814256117091935245376070045903359011957\
2707088364428999054526743101328*xr3^2*z^59 + 11450605052898267982077454454158\
833262567439529582903294600823672943017400291856*xr3^3*z^59 - 
        282535648395646206700382942455368966827292442316782767045693547995251\
47076938920*xr3^4*z^59 + 5018556552508527367112926721135834040690546511848166\
6384919310521210417363109192*xr3^5*z^59 - 66020241957445650184600222202229581\
340861562373867125023447656615437261894448736*xr3^6*z^59 + 
        651270363669211722843689074973058930652471297832002261441052014606316\
15194414176*xr3^7*z^59 - 4817586614829555179155659426464780695446682476336141\
0089263059086657711387418312*xr3^8*z^59 + 26392756543164105400740537562389417\
008066446732561179559256506022577622833562920*xr3^9*z^59 - 
        104085729699531839249308870092179203589600358917547010075581301497792\
46581090576*xr3^10*z^59 + 279822609976100388348893200268063838625671670329990\
9898148462079556582532604048*xr3^11*z^59 - 4596306456404737206842140766038085\
00525652121859155365662834069253978685674648*xr3^12*z^59 + 
        348381538974341458501765406313704521495903314181068091649340109170707\
49544056*xr3^13*z^59 - 
        486553064225114681665900654823225461424681454153999819325567531309543\
56980088*z^60 + 6262531510118417313148388257419433670977036269794904598504133\
63754348562326024*xr3*z^60 - 371994534001140258770641144884066822597432528341\
8745994558230908630887432659664*xr3^2*z^60 + 13502110254523919071938404612330\
626250236962109075886281912724912550383240245488*xr3^3*z^60 - 
        334112581190795630978384436317746097575284916841192989695378817722478\
28482091880*xr3^4*z^60 + 5952141234495572927214295862527036684373607070537694\
4846627090817371607098407256*xr3^5*z^60 - 78537264592839628973414146962101620\
644108760663832594888694311432350517461111008*xr3^6*z^60 + 
        777131764151660475695394062380562085364409294067712567780739876729227\
45849069728*xr3^7*z^60 - 5766722364522760143782127060018129050354406309426541\
3509840366271677407363401416*xr3^8*z^60 + 31694434700132115838521898275339579\
204864431637317348825174129479442635606541880*xr3^9*z^60 - 
        125407042437796912773800335429988531535485279050367647192494431234901\
74228409168*xr3^10*z^60 + 338283601429286429010447239815828099600063129925322\
6256122595566804769756719984*xr3^11*z^60 - 5575845344489737572110845212812597\
97081882847586073232819516627261622502815064*xr3^12*z^60 + 
        424129017268548259760017977636194295517908389001378488713650759429017\
14157928*xr3^13*z^60 - 
        501848266108268602429904980238347706217220287985433443141370320774806\
55238664*z^61 + 6472787597434879770528912719526298202140680979218492812688778\
18685939087809512*xr3*z^61 - 385294447184614486483582625324943031714119364577\
2472418371636935732794380829552*xr3^2*z^61 + 14014852658605053627360422470980\
113403279226547943706837122863023922166603485424*xr3^3*z^61 - 
        347557568326824793602015590355822491283207909802302049041274678481489\
00151902040*xr3^4*z^61 + 6205416549146729647325103834108941392072555388039993\
7960619793161985298272117688*xr3^5*z^61 - 82064336531451010897842173529321682\
149501590067144483897357984087585248329359264*xr3^6*z^61 + 
        813901720514648821071559687916577358180052864616624612652811985406336\
03860840864*xr3^7*z^61 - 6053730159675756077805574848885595701184982433684191\
7037738761156096133855608888*xr3^8*z^61 + 33351264683762802599334582574352789\
130346608372550140447720412756294688781902040*xr3^9*z^61 - 
        132283466836916053271705642766518286755412224222567045076951464259167\
62292170224*xr3^10*z^61 + 357716116694140407784871387534409634129560116553830\
1363352843886079408696266352*xr3^11*z^61 - 5911018270237218853661509402128935\
59268313568009505332083907385738734416279912*xr3^12*z^61 + 
        450779580784231117113956965210971783783125230374342863230516836949487\
78966664*xr3^13*z^61 - 
        454248019190359961010217103035299744367342770801544750547237938413329\
17856376*z^62 + 5868422192933103033833281946233776679157914799037090694130285\
88389791762685448*xr3*z^62 - 349898223428597195127148366199309151829193855685\
2127692665637525722267600121808*xr3^2*z^62 + 12748712120607760100469535947435\
190871955684722534252069514505967920649794688496*xr3^3*z^62 - 
        316696532312211403991240596468951080125070353183262700194513694980639\
47436580200*xr3^4*z^62 + 5664172383233142397177068103023146610489162008260126\
1934908196185007338992246872*xr3^5*z^62 - 75037669080561677676970137704556478\
283352908354321148212521779245183586097081056*xr3^6*z^62 + 
        745532840597664272550822395042998662814766963234425858156478054426254\
89448956576*xr3^7*z^62 - 5555186090703838523289845505597456621579637718904506\
8937904250664962913118407112*xr3^8*z^62 + 30660527137681508355055674436445836\
485816099682114054771386024923833437183545400*xr3^9*z^62 - 
        121836067554257683476547481000276166899029459492820397592651856532650\
86650889296*xr3^10*z^62 + 330083085925769326202364224765323674599839543306112\
2221047869770186538775069808*xr3^11*z^62 - 5464786756043019425605424687962890\
84187403314559759003828631525049747328180568*xr3^12*z^62 + 
        417554571181582987953469878577056204210552358095822187741470281256351\
91923816*xr3^13*z^62 - 
        358112094127921962275883985946778444868143077056292882871932112024210\
19766472*z^63 + 4632517220427686463802399281818832598174595261926202117625642\
12091560467860776*xr3*z^63 - 276575189677759998493953737617878422397117038681\
6572410679434772848059452870896*xr3^2*z^63 + 10090663413087223868395994363683\
689516680336508655236590074612195966051481811312*xr3^3*z^63 - 
        251006439421624909054760571713378724730113713024323096551659111222303\
32529655960*xr3^4*z^63 + 4495442896251431773591050074359621346253299331397643\
2595553824312857500134905464*xr3^5*z^63 - 59637061921662334172004872815329937\
111618578954618363591115841683775712574395552*xr3^6*z^63 + 
        593350173906523721675353612205000432844254172268654842547889987410050\
80961063072*xr3^7*z^63 - 4427483030767159268411211064961693892696889236515711\
3098667411920768652962201464*xr3^8*z^63 + 24471388780492612515344293324555274\
103282044338613910134112411833311285601137560*xr3^9*z^63 - 
        973828291878622847685014069899123877719924197937809645805226551842962\
6333377392*xr3^10*z^63 + 2642191025909134008832585962156603926507252956000352\
602303054811520213841307376*xr3^11*z^63 - 43808220046765082233818135521750451\
0685970117029856309111994117340045527873576*xr3^12*z^63 + 
        335231022422602995495129225932463146965355428339044224845862398431579\
12055752*xr3^13*z^63 - 
        243341649362199361342903710089213148790440611855059185284793070440766\
20985437*z^64 + 3151219495925229590051444189845447256936251093277566741598511\
17445548501182371*xr3*z^64 - 188340108710112956748302796420327786040950393788\
3185802324620728962734151288046*xr3^2*z^64 + 68789345749844252663729551098776\
30917632917296306484286897033516103872337687962*xr3^3*z^64 - 
        171301869446916851471231863788435337255475885079355896370699627125058\
58621200695*xr3^4*z^64 + 3071351122435841751931124390027442209820983723493093\
8220004235807615284821991329*xr3^5*z^64 - 40790307087452326874816761072483243\
072909149331043844563662478133663812137605012*xr3^6*z^64 + 
        406293257852869239005354232748163469579661416116785435225937982995250\
95032394172*xr3^7*z^64 - 3035130386785816425203717238235867553178516608343813\
9760599538569468731995356219*xr3^8*z^64 + 16794810824623346516025344028345685\
537957220290752517120280451852226262968835445*xr3^9*z^64 - 
        669112483982941223571320800154342974080612482431222506527975607947833\
5822458142*xr3^10*z^64 + 1817546142571409699118472861132028537792086853781457\
220715908237119212842896266*xr3^11*z^64 - 30170715972582036462152355058089816\
5972613804108459332493817267460479987322001*xr3^12*z^64 + 
        231146501777125175605861275913206370573621531292530353073739685487528\
31228007*xr3^13*z^64 - 
        140522715757938322577740524458911317619919637078997019046466304318936\
88527427*z^65 + 1821340793794842065816623326787948763851131239838612142927353\
04839680140240071*xr3*z^65 - 108953272670739078736878459365801139845303639480\
8979089452583373214289148138826*xr3^2*z^65 + 39829604605488962255844756386480\
08289330098114084530627257545661361764525277882*xr3^3*z^65 - 
        992742792435970964758172770492086383957909216821262083769205481239371\
4732628545*xr3^4*z^65 + 17815434726477377264000634932198608637594645574506974\
246104871927507686062449749*xr3^5*z^65 - 236820208317875276267699881962819112\
31463432681019688465162738139042845448979932*xr3^6*z^65 + 
        236101508283268860567601432416271409419535884164677247962304829324529\
01998085852*xr3^7*z^65 - 1765372738584508194695971336397642805453183042569776\
7352013454558982588611152149*xr3^8*z^65 + 97776992148112532009438752453388745\
29290556704812743001350024248596222194217345*xr3^9*z^65 - 
        389911264324352049613202716803578758600791130112138345582165243073790\
3393566522*xr3^10*z^65 + 1060131665603759419720397490950774562304693522293331\
268981611419302326169667786*xr3^11*z^65 - 17614500530296891137913099494901710\
1144607403345558102034759446520445986617351*xr3^12*z^65 + 
        135078136743368748579571928257085060832068817647318498646178972630999\
19672067*xr3^13*z^65 - 
        676455077344085507907004109310610224211380281095506242036464772860652\
0968629*z^66 + 
        877408276011346942287520757544329527604215701149494883759021720381261\
57754507*xr3*z^66 - 525255251182297962131494543393936191329533001498202456314\
686700684630669964702*xr3^2*z^66 + 192157467019751081197764197922029473849963\
1595674878591118388832983250302953514*xr3^3*z^66 - 47930361563301419081969016\
63116556175207276269404663071130177789262449733440415*xr3^4*z^66 + 
        860784887602049200033634611365685949620676454397740682905961505785723\
0300947513*xr3^5*z^66 - 11450983246695967755013600705236106282188669547271112\
102519353533378694229197364*xr3^6*z^66 + 114248410585503564019801893864620452\
05101852667352682015436916740571214907303324*xr3^7*z^66 - 
        854902898846785059864509514711119172442739476041067300780506685836997\
2345780963*xr3^8*z^66 + 47385733637358135246552267854585133043818570184363066\
57352408515125253360631565*xr3^9*z^66 - 1891075561996318319925224139475534685\
485751550084062957080978504962674872150734*xr3^10*z^66 + 
        514560784715787564856942906841880120884815362044109406508175115389730\
530297882*xr3^11*z^66 - 
        855623317983599820853243145731138131309217910290228402174808201020075\
84205097*xr3^12*z^66 + 
        656650642328238304161130660551915617631796490835850963670242052423039\
5819599*xr3^13*z^66 - 
        264214993297489370621152130542159652782006557719680233266184720569262\
7971987*z^67 + 
        342915197559362512366451648728698977189016858322544178090517267268806\
25580231*xr3*z^67 - 205410602546070267881993378143605991173334207188168660028\
475199723358132087626*xr3^2*z^67 + 751931206035396425979626418133817394470285\
545455799619513074295564202354735642*xr3^3*z^67 - 187672606455910904921861728\
1893873952411854104768654520909855336481553412064145*xr3^4*z^67 + 
        337252441409098031216814542272506672459207149434108450145395530621946\
9077664629*xr3^5*z^67 - 44892572343608928215362966414986811107747039143331958\
92970187658136834625981532*xr3^6*z^67 + 4481816608294996907368087445090300722\
235184356031616549202287810303008914443932*xr3^7*z^67 - 
        335578301043664783673032067965649932690197493266364547639186121650964\
4398682629*xr3^8*z^67 + 18612247741271962598144202028494383555206951485879044\
94770287786595203101854145*xr3^9*z^67 - 7432504911618660017098364187471599792\
48293665885202157965975128830953337427642*xr3^10*z^67 + 
        202366719144446178341627704795247607723207923339548925606480840002762\
471872426*xr3^11*z^67 - 
        336714703581856647452088145334429078538430806966308605037714993608858\
00717431*xr3^12*z^67 + 
        258578190679420061993237731194416263147781752448586274765012083739578\
8781987*xr3^13*z^67 - 
        804647026072903525057371759278511776314414607257115525299588526666206\
855455*z^68 + 
        104486288846541041941494023229652539742471005200126674046269903445250\
10127025*xr3*z^68 - 
        626210870367561074192813473380326813781656809894190479008875353915204\
40967930*xr3^2*z^68 + 2293515005496490295728476106805005860890179596776846896\
32332137977721674270270*xr3^3*z^68 - 5727309494566812899648497063814283393606\
22812572748490203239012472756815761725*xr3^4*z^68 + 1029749806092728263731810\
491909365046501471333046705597790858456137736969495035*xr3^5*z^68 - 
        137144539203461584426663986651934057036499799236539842664771551931210\
2838196700*xr3^6*z^68 + 13698912308828834734375470479811504507760925477202262\
92421096120018650982517460*xr3^7*z^68 - 1026252943841765854103274240757307960\
842550947072261066146172125251475785276265*xr3^8*z^68 + 
        569493114669559475006802419312617488595172204220842017134468923733636\
258261975*xr3^9*z^68 - 227538313598427029453776270791320906085436297076250263\
059698937765600481496330*xr3^10*z^68 + 
        619852944572936370563299044067197841210986617749263936540110857242092\
11025550*xr3^11*z^68 - 
        103191156444738648122375510885997903507921270646887508664127723611848\
50520155*xr3^12*z^68 + 
        792873102024910545629478021990150101780464787625502312031777144827313\
377245*xr3^13*z^68 - 
        179281232271543884292910291058505856972557574332928719917614700655329\
540145*z^69 + 
        232905052387117075070050907827440816186767675350953963426850977086077\
6394445*xr3*z^69 - 
        139646707511522158690158902547021563582568330983800460261641288164981\
39339150*xr3^2*z^69 + 
        511684761168386559207135368783454563517099646097685043225215764920925\
39178750*xr3^3*z^69 - 1278329040325183742959425438883740716884840458108371965\
84166318634337913708475*xr3^4*z^69 + 2299403215922889281072191783421419062809\
67071269916812632164963454394754208615*xr3^5*z^69 - 3063752340360553530223716\
18642347047077042942900250461057791818602901273205940*xr3^6*z^69 + 
        306163385417054444948500247890571288159622253567093404446714766713535\
795683700*xr3^7*z^69 - 229463662199536884941008594150646448716770520270313435\
257241596703322429783575*xr3^8*z^69 + 127391552742933149142043854822174573943\
857609700093328644422460531493168870475*xr3^9*z^69 - 
        509213193946709298345302710012737376147191603877519382762650159544994\
82069470*xr3^10*z^69 + 
        138780054070154807478866931289757095284029147348157955943598803163031\
71261870*xr3^11*z^69 - 
        231139647228776174454456151562642825208261930907978491667875544674698\
6600925*xr3^12*z^69 + 
        177676318491233974642369603545053137901188715748405563773091580281348\
649825*xr3^13*z^69 - 
        259976406935668430255257543182927020735358141216199603910668547217967\
43535*z^70 + 
        337862206862907475865339356451994932433414535436955416034228262646958\
959745*xr3*z^70 - 
        202653050825667595439306344059710842746518092375710808190752448346336\
1521210*xr3^2*z^70 + 
        742825517623165919651166605576823995454287366127244011456882443383155\
4041150*xr3^3*z^70 - 
        185647462221387664006219154067010391876168765052553764886918144040769\
56261325*xr3^4*z^70 + 
        334059381066570926579363982131666612799778239431933748437308219024350\
49355595*xr3^5*z^70 - 
        445271106846192077263377982590286026963270269025694293437551705033754\
36587740*xr3^6*z^70 + 
        445129705603622919087603989005016570193502885475476922292025784701708\
07368020*xr3^7*z^70 - 
        333741228270790320683872496564810335067801626443944663359874898277246\
33611225*xr3^8*z^70 + 
        185352876299368584473356667431032356939153382656267575000405810015673\
12053575*xr3^9*z^70 - 
        741175836459859074267136680415346999807001224708041348092413372842615\
3284810*xr3^10*z^70 + 
        202074591196975584720230915756335792324742432397548835322691865169783\
1385870*xr3^11*z^70 - 
        336683863174831157733889409908082792685353005851810656488178926546573\
191435*xr3^12*z^70 + 
        258905185401053595590303046324825075509847659775158913414260059853980\
37325*xr3^13*z^70 - 
        184151388855812193968503649845810343560215310056937100221645148297368\
9305*z^71 + 
        239396805512555852159054744799553446628279903074018230288138692786579\
60965*xr3*z^71 - 
        143638083307533511295432846879732067976967941844410938172883215671947\
765790*xr3^2*z^71 + 
        526672972127622874749920438559017582582215786762840106633905124130475\
141230*xr3^3*z^71 - 
        131668243031905718687480109639754395645553946690710026658476281032618\
7853075*xr3^4*z^71 + 
        237002837457430293637464197351557912161997104043278047985257305858713\
8135535*xr3^5*z^71 - 
        316003783276573724849952263135410549549329472057704063980343074478285\
0847380*xr3^6*z^71 + 
        316003783276573724849952263135410549549329472057704063980343074478285\
0847380*xr3^7*z^71 - 
        237002837457430293637464197351557912161997104043278047985257305858713\
8135535*xr3^8*z^71 + 
        131668243031905718687480109639754395645553946690710026658476281032618\
7853075*xr3^9*z^71 - 
        526672972127622874749920438559017582582215786762840106633905124130475\
141230*xr3^10*z^71 + 
        143638083307533511295432846879732067976967941844410938172883215671947\
765790*xr3^11*z^71 - 
        239396805512555852159054744799553446628279903074018230288138692786579\
60965*xr3^12*z^71 + 
        184151388855812193968503649845810343560215310056937100221645148297368\
9305*xr3^13*z^71))/(119816931080052670464000*Sqrt[3]*z*(1 + 3*z)^29*
       (1 + 18*z + 49*z^2)^13))}


==> anc/elliptic_defs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Derivative[1, 0][gsc][w, z] -> 
  (z*(w^2*(9 - 27*z) - z*(5 + 7*z) + 3*w*(-1 + z*(8 + 3*z)))*w0[w])/
    (6*Sqrt[(1 + z)*(w + z)]*(w + z - 3*w*z + z^2)^(3/2)) + 
   ((-1 + w)*(-1 + 9*w)*z*Derivative[1][w0][w])/
    (6*Sqrt[(1 + z)*(w + z)*(w + z - 3*w*z + z^2)]), 
 Derivative[0, 1][gsc][w, z] -> 
  ((-1 + w)*(-1 + 9*w)*z*(w + z)*(w + 3*w*z - z*(1 + z))*w0[w])/
    (6*((1 + z)*(w + z)*(w + z - 3*w*z + z^2))^(3/2)) - 
   ((-1 + w)*w*(-1 + 9*w)*Derivative[1][w0][w])/
    (6*Sqrt[(1 + z)*(w + z)*(w + z - 3*w*z + z^2)]), 
 Derivative[2][w0][w] -> ((3 - 9*w)*w0[w])/(w - 10*w^2 + 9*w^3) + 
   (9/(1 - 9*w) + (1 - w)^(-1) - w^(-1))*Derivative[1][w0][w]}


==> anc/load_all.m <==
(* load_all.m

Load all ancillary files in this directory and print a simple manifest.
Place this file in the same directory as the ancillary .m files and run

```
   Get["load_all.m"]
```

The loaded files are stored in the Association called ancillary.
The keys of ancillary are the file names themselves.
*)

dir = DirectoryName[$InputFileName];

files = {
"roots.m",
"one_forms.m",
"sqrtmast.m",
"elliptic_defs.m",

"cis_LO_q1.m",
"cis_NLO_q1.m",
"cis_NNLO_q0.m",
"cis_NNLO_q1.m",

"cis_NLO_g1.m",
"cis_NNLO_g0.m",
"cis_NNLO_g1.m",

"cis_NNLO_q2.m",
"cis_NNLO_q3sm.m",
"cis_NNLO_q3thsm.m",
"cis_NNLO_q3itint.m"
};

ancillary = Association[
Table[
file -> Get[FileNameJoin[{dir, file}]],
{file, files}
]
];

Print["Loaded files are stored in the Association ancillary. Access respective files using ancillary['file_name']."];

Print[""];

Print["For definitions and notation, see README."]

Print[""];


Print["Ancillary file manifest"];
Print["========================"];
Print[""];

Do[
Print[file];
Print["  Head: ", Head[ancillary[file]]];
Print["  Number of entries: ", Length[ancillary[file]]];

If[
ListQ[ancillary[file]] && AllTrue[ancillary[file], MatchQ[_Rule]],
labels = ToString[#[[1]], InputForm] & /@ ancillary[file];
Print["  Labels: ", labels];
];

Print[""];
,
{file, files}
];



==> anc/one_forms.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{W[1] -> dd["x"]/x, W[2] -> dd["z"]/z, W[3] -> dd["x"]/(1 + x), 
 W[4] -> dd["z"]/(1 + z), W[5] -> -(dd["x"]/(-1 + x)), 
 W[6] -> -(dd["z"]/(-1 + z)), W[7] -> (z^(-1) - 2/(1 + 2*z))*dd["z"], 
 W[8] -> dd["z"]/(R10*z), W[9] -> (-z^(-1) + 8/(-1 + 4*z))*dd["z"], 
 W[10] -> (z*dd["x"])/(-1 + x*z) + (x*dd["z"])/(-1 + x*z), 
 W[11] -> ((1 + z)*dd["x"])/(-1 + x + x*z) + (x*dd["z"])/(-1 + x + x*z), 
 W[12] -> ((1 + z)*dd["x"])/(1 + x + x*z) + (x*dd["z"])/(1 + x + x*z), 
 W[13] -> (x^(-1) - z/(1 + x*z))*dd["x"] + (z^(-1) - x/(1 + x*z))*dd["z"], 
 W[14] -> dd["x"]/(R3*x) + dd["z"]/(R3*z), 
 W[15] -> (-2/x + (8*z)/(-1 + 4*x*z))*dd["x"] + 
   (-z^(-1) + (8*x)/(-1 + 4*x*z))*dd["z"], 
 W[16] -> ((1 + z)/(2*(-1 + x*(1 + z))) + (-1 - z)/(2*(1 + 2*z + x*(1 + z))))*
    dd["x"] + (x/(2*(-1 + x + x*z)) + (-2 - x)/(2*(1 + x + (2 + x)*z)))*
    dd["z"], W[17] -> (R1*dd["x"])/(R5*x) + dd["z"]/(R1*R5*z), 
 W[18] -> ((-1 - z)/(2*(1 + x*(1 + z))) + (1 + z)/(2*(-1 - 2*z + x*(1 + z))))*
    dd["x"] + ((-2 + x)/(2*(-1 + x + (-2 + x)*z)) - x/(2*(1 + x + x*z)))*
    dd["z"], W[19] -> dd["x"]/(R2*R4*x) + (R2*dd["z"])/(R4*z), 
 W[20] -> ((1 + x^(-1) + z)*dd["x"])/R8 + (2*x*dd["z"])/R8, 
 W[21] -> (2*dd["x"])/(R6*x) + ((2*x + z^(-1))*dd["z"])/R6, 
 W[22] -> ((1 - x^(-1) + z)*dd["x"])/R9 + (2*x*dd["z"])/R9, 
 W[23] -> (2*dd["x"])/(R8*x) + ((x + (1 + x)/z)*dd["z"])/R8, 
 W[24] -> (-9/(-1 + x) + x^(-1) + (8*(1 + z))/(-1 + x*(1 + z)))*dd["x"]*
    w0[(x*z)/(1 - x)] + (z^(-1) + (8*x)/(-1 + x + x*z))*dd["z"]*
    w0[(x*z)/(1 - x)], W[25] -> (2*(1 + z)*dd["x"])/R9 + 
   ((3*x + (1 - x)/z)*dd["z"])/R9, 
 W[26] -> ((x^(-1) + (1 + z)/(8*(-1 + x*(1 + z))) - 
      (9*(1 + 9*z))/(8*(-1 + x*(1 + 9*z))))*dd["x"])/w0[(x*z)/(1 - x)]^2 + 
   ((z^(-1) + x/(8*(-1 + x + x*z)) - (81*x)/(8*(-1 + x + 9*x*z)))*dd["z"])/
    w0[(x*z)/(1 - x)]^2, 
 W[27] -> (R1*(x^(-1) + (2*z)/(-1 + x + x*z) + (-1 - z)/(-1 + x*(1 + z)))*
     dd["x"])/R5 + ((1 - 2*x)*dd["z"])/(R1*R5*(-1 + x + x*z)), 
 W[28] -> (-265/(9*(-1 + x)) + x^(-1) - (9*z^2)/(-1 + x)^3 - 
     (z*(-22 + 9*z))/(-1 + x)^2 + (32*(1 + z))/(-1 + x + x*z) - 
     (32*(1 + 9*z))/(9*(-1 + x + 9*x*z)))*dd["x"]*w0[(x*z)/(1 - x)]^2 + 
   ((-22*x)/(-1 + x) + z^(-1) + (9*x^2*z)/(-1 + x)^2 + 
     (32*x)/(-1 + x + x*z) - (32*x)/(-1 + x + 9*x*z))*dd["z"]*
    w0[(x*z)/(1 - x)]^2, W[29] -> ((-1 + 2/x - 4*z)*dd["x"])/(R2*R3*R4) + 
   (R2*dd["z"])/(R3*R4*z), 
 W[30] -> ((x^(-1) + (2*(1 + z))/(1 + x + x*z) + (-1 - z)/(1 + x*(1 + z)))*
     dd["x"])/R7 + ((z^(-1) + x/(1 + x + x*z))*dd["z"])/R7, 
 W[31] -> ((x^(-1) + (2*(1 + z))/(-1 + x + x*z) + (-1 - z)/(-1 + x*(1 + z)))*
     dd["x"])/R6 + ((z^(-1) + x/(-1 + x + x*z))*dd["z"])/R6, 
 W[32] -> (1/(2*(-1 + x)) - 2/x + (3*(1 + 4*z))/(2*(-1 + x*(1 + 4*z))))*
    dd["x"] + (-z^(-1) + (6*x)/(-1 + x + 4*x*z))*dd["z"], 
 W[33] -> (-2/x + (8*z)/(-1 - z + 4*x*z))*dd["x"] + 
   (-z^(-1) + 2/(1 + z) + (2*(-1 + 4*x))/(-1 + (-1 + 4*x)*z))*dd["z"], 
 W[34] -> ((1 - x - z - 2*x*z - x*z^2)*dd["x"])/(1 - 2*x + x^2 + 2*x*z + 
     2*x^2*z + x^2*z^2) + 
   (z^(-1) + (-x - x^2 - x^2*z)/(1 - 2*x + x^2 + 2*x*z + 2*x^2*z + x^2*z^2))*
    dd["z"], W[35] -> ((-1 - x + z - 2*x*z - x*z^2)*dd["x"])/
    (1 + 2*x + x^2 - 2*x*z + 2*x^2*z + x^2*z^2) + 
   (z^(-1) + (x - x^2 - x^2*z)/(1 + 2*x + x^2 - 2*x*z + 2*x^2*z + x^2*z^2))*
    dd["z"], W[36] -> 
  (((1 + z)/x + (2*(1 + z)*(1 + 2*z))/(1 + x + 2*z + x*z) - 
      (1 + z)^2/(1 + 2*z + x*(1 + z)))*dd["x"])/(R1*R5) + 
   ((2/z + 3/(1 + x + 2*z + x*z) - (2*(2 + x))/(1 + x + (2 + x)*z))*dd["z"])/
    (R1*R5), W[37] -> 
  (((3*(1 + z))/(2*(1 + x*(1 + z))) + ((1 + z)*(1 + 4*z))/
       (2*(-1 - 2*z + x*(1 + z))))*dd["x"])/R7 + 
   ((z^(-1) + (2 - 3*x)/(2*(-1 + x + (-2 + x)*z)) + (3*x)/(2*(1 + x + x*z)))*
     dd["z"])/R7, 
 W[38] -> (((-1 - z)/(2*(1 + x*(1 + z))) + ((1 + z)*(1 + 4*z))/
       (2*(-1 - 2*z + x*(1 + z))))*dd["x"])/R7 + 
   ((-2*x + (2 - 3*x)/(2*(-1 + x + (-2 + x)*z)) - x/(2*(1 + x + x*z)))*
     dd["z"])/R7, 
 W[39] -> (((-1 - z)/(2*(-1 + x*(1 + z))) + ((1 + z)*(1 + 4*z))/
       (2*(1 + 2*z + x*(1 + z))))*dd["x"])/R6 + 
   ((2*x - x/(2*(-1 + x + x*z)) + (-2 - 3*x)/(2*(1 + x + (2 + x)*z)))*
     dd["z"])/R6, 
 W[40] -> (-(-1 + x)^(-1) - 3/x + (2*(1 + z))/(-1 + x*(1 + z)) + 
     (2*(1 + 9*z))/(-1 + x*(1 + 9*z)))*dd["x"] + 
   (z^(-1) + (2*x)/(-1 + x + x*z) + (18*x)/(-1 + x + 9*x*z))*dd["z"], 
 W[41] -> (R1*(-x^(-1) + 4*z + (-1 + z)/(2*(-1 + x*(1 + z))) + 
      (-1 - 7*z - 12*z^2)/(2*(1 + 2*z + x*(1 + z))))*dd["x"])/(R5*R6) + 
   (((3*x)/(2 + x) - z^(-1) + (1 - 2*x)/(2*(-1 + x + x*z)) + 
      (-2 - 7*x - 6*x^2)/(2*(2 + x)*(1 + x + (2 + x)*z)))*dd["z"])/
    (R1*R5*R6), W[42] -> (-2/x + (3*(1 + z))/(2*(-1 + x + x*z)) + 
     (1 + z)/(2*(1 + x + 2*z + x*z)) + (4*(-z + 2*x*z + 2*x*z^2))/
      (1 - 4*x*z + 4*x^2*z + 4*x^2*z^2))*dd["x"] + 
   (z^(-1) + (3*x)/(2*(-1 + x + x*z)) + (2 + x)/(2*(1 + x + 2*z + x*z)) + 
     (4*(-x + x^2 + 2*x^2*z))/(1 - 4*x*z + 4*x^2*z + 4*x^2*z^2))*dd["z"], 
 W[43] -> (-2/x + (3*(1 + z))/(2*(1 + x + x*z)) + 
     (1 + z)/(2*(-1 + x - 2*z + x*z)) + (4*(z + 2*x*z + 2*x*z^2))/
      (1 + 4*x*z + 4*x^2*z + 4*x^2*z^2))*dd["x"] + 
   (z^(-1) + (3*x)/(2*(1 + x + x*z)) + (-2 + x)/(2*(-1 + x - 2*z + x*z)) + 
     (4*(x + x^2 + 2*x^2*z))/(1 + 4*x*z + 4*x^2*z + 4*x^2*z^2))*dd["z"], 
 W[44] -> ((6/x + (3*(1 + z))/(4*(-1 + x*(1 + z))) - 
      (27*(1 + 9*z))/(4*(-1 + x*(1 + 9*z))))*dd["x"]*gsc[(x*z)/(1 - x), z])/
    w0[(x*z)/(1 - x)]^2 + ((6/z + (3*x)/(4*(-1 + x + x*z)) - 
      (243*x)/(4*(-1 + x + 9*x*z)))*dd["z"]*gsc[(x*z)/(1 - x), z])/
    w0[(x*z)/(1 - x)]^2 - dd["x"]/(R1*R5*x*w0[(x*z)/(1 - x)]), 
 W[45] -> (6*R1*dd["x"]*gsc[(x*z)/(1 - x), z])/(R5*x) + 
   (6*dd["z"]*gsc[(x*z)/(1 - x), z])/(R1*R5*z) + 
   ((1 - 6*z)/((-1 + x)*(-1 + 3*z)) + (2 + 3*z)/(x*(1 + z)) - 
     (4*z*(-1 - 2*z + 3*z^2))/((1 + z)*(-1 + 3*z)*(-1 - z + 4*x*z)))*dd["x"]*
    w0[(x*z)/(1 - x)] + (z^(-1) + (-1 - 8*x)/(4*(-1 + x)*x*(1 + z)) - 
     ((-1 + 4*x)*(-1 + 4*x^2))/(4*(-1 + x)*x*(-1 + (-1 + 4*x)*z)))*dd["z"]*
    w0[(x*z)/(1 - x)], 
 W[46] -> (R1*(6/x + (12*z)/(-1 + x + x*z) - (6*(1 + z))/(-1 + x*(1 + z)))*
     dd["x"]*gsc[(x*z)/(1 - x), z])/R5 - 
   (6*(-1 + 2*x)*dd["z"]*gsc[(x*z)/(1 - x), z])/(R1*R5*(-1 + x + x*z)) + 
   (z/(x*(1 + z)) + (-4 + 15*z)/((-1 + x)*(-1 + 3*z)) - 
     (8*z^2*(1 + 3*z))/((1 + z)*(-1 + 3*z)*(-1 - z + 4*x*z)) - 
     (4*(1 + z))/(-1 + x*(1 + z)))*dd["x"]*w0[(x*z)/(1 - x)] + 
   ((-1 - 6*x + 16*x^2)/(4*(-1 + x)*x*(1 + z)) - (4*x)/(-1 + x + x*z) + 
     ((1 + 2*x)*(-1 + 4*x))/(4*(-1 + x)*x*(-1 + (-1 + 4*x)*z)))*dd["z"]*
    w0[(x*z)/(1 - x)], 
 W[47] -> (R1*(6/x + (12*(1 + 2*z))/(1 + x + 2*z + x*z) - 
      (6*(1 + z))/(1 + 2*z + x*(1 + z)))*dd["x"]*gsc[(x*z)/(1 - x), z])/R5 + 
   ((12/z + 18/(1 + x + 2*z + x*z) - (12*(2 + x))/(1 + x + (2 + x)*z))*
     dd["z"]*gsc[(x*z)/(1 - x), z])/(R1*R5) + 
   ((-3*z*(4 + 3*z))/((-1 + x)*(-1 + 3*z)*(2 + 3*z)) + 
     (4 + 5*z)/(x*(1 + z)) - (8*(-1 + z)*z*(1 + 2*z))/
      ((1 + z)*(-1 + 3*z)*(-1 - z + 4*x*z)) - (2*(1 + z))/(-1 + x*(1 + z)) - 
     (2*z*(1 + z))/((2 + 3*z)*(1 + 2*z + x*(1 + z))))*dd["x"]*
    w0[(x*z)/(1 - x)] + (2/z + (-1 - 6*x + 16*x^2)/(4*(-1 + x)*x*(1 + z)) - 
     (2*x)/(-1 + x + x*z) - (2*(1 + x)*(2 + x))/
      ((-1 + x)*(1 + x + (2 + x)*z)) - ((-1 + 2*x)*(-1 + 4*x)*(1 + 4*x))/
      (4*(-1 + x)*x*(-1 + (-1 + 4*x)*z)))*dd["z"]*w0[(x*z)/(1 - x)], 
 W[48] -> (R1*(-12/x + 48*z + (6*(-1 + z))/(-1 + x*(1 + z)) - 
      (6*(1 + 7*z + 12*z^2))/(1 + 2*z + x*(1 + z)))*dd["x"]*
     gsc[(x*z)/(1 - x), z])/(R5*R6) + 
   (((36*x)/(2 + x) - 12/z - (6*(-1 + 2*x))/(-1 + x + x*z) - 
      (6*(2 + 7*x + 6*x^2))/((2 + x)*(1 + x + (2 + x)*z)))*dd["z"]*
     gsc[(x*z)/(1 - x), z])/(R1*R5*R6) + 
   (((-3 - 5*z)/(x*(1 + z)) - (8*z*(1 + 3*z - z^2 + z^3))/
       ((1 + z)*(-1 + 3*z)*(-1 - z + 4*x*z)) - (3*(2 - 9*z - 19*z^2 + 6*z^3))/
       ((-1 + x)*(-1 + 3*z)*(2 + 3*z)) - (2*(1 + z))/(-1 + x*(1 + z)) + 
      (2*(1 + z)*(z + 4*z^2))/((2 + 3*z)*(1 + 2*z + x*(1 + z))))*dd["x"]*
     w0[(x*z)/(1 - x)])/R6 + 
   (((-6*x)/(-1 + x) - z^(-1) + (1 + 12*x + 32*x^2)/(2*(-1 + x)*x*(1 + z)) - 
      (2*x)/(-1 + x + x*z) - (2*(2 + 5*x + 3*x^2))/
       ((-1 + x)*(1 + x + (2 + x)*z)) + (1 - 4*x + 16*x^3)/
       (2*(-1 + x)*x*(-1 + (-1 + 4*x)*z)))*dd["z"]*w0[(x*z)/(1 - x)])/R6, 
 W[49] -> (6/(-1 + x) - 6/x + (96*z)/(-1 - z + 4*x*z) - 
     (12*(1 + z))/(-1 + x*(1 + z)) - (12*(1 + 9*z))/(-1 + x*(1 + 9*z)))*
    dd["x"]*gsc[(x*z)/(1 - x), z] + 
   (-18/z + 24/(1 + z) - (12*x)/(-1 + x + x*z) - (108*x)/(-1 + x + 9*x*z) + 
     (24*(-1 + 4*x))/(-1 + (-1 + 4*x)*z))*dd["z"]*gsc[(x*z)/(1 - x), z] + 
   (R5*((-5 - 6*z)/(x*(1 + z)) - (9*z^2)/((-1 + x)^2*(-1 + 3*z)) - 
      (16*(-z - 2*z^2 + 3*z^3))/((-1 + 3*z)*(-1 - z + 4*x*z)^2) + 
      (2 - 26*z + 21*z^2 + 9*z^3)/((-1 + x)*(-1 + 3*z)^2) - 
      (4*(-3*z - 14*z^3 - 24*z^4 + 9*z^5))/((1 + z)*(-1 + 3*z)^2*
        (-1 - z + 4*x*z)))*dd["x"]*w0[(x*z)/(1 - x)])/R1 + 
   (R5*(-2/z + (1 + 8*x)/((-1 + x)*x*(1 + z)) - (4*(-1 + 4*x^2))/
       ((-1 + x)*(-1 - z + 4*x*z)^2) + (1 - 12*x^2 + 8*x^3)/
       ((-1 + x)*x*(-1 - z + 4*x*z)))*dd["z"]*w0[(x*z)/(1 - x)])/R1}


==> anc/roots.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{R1 -> Sqrt[1 + z], R2 -> Sqrt[1 - x], R3 -> Sqrt[1 - 4*x*z], 
 R4 -> Sqrt[1 - x - 4*x*z], R5 -> Sqrt[1 + z - 4*x*z], 
 R6 -> Sqrt[1 - 4*x*z + 4*x^2*z + 4*x^2*z^2], 
 R7 -> Sqrt[1 + 4*x*z + 4*x^2*z + 4*x^2*z^2], 
 R8 -> Sqrt[1 + 2*x + x^2 - 2*x*z + 2*x^2*z + x^2*z^2], 
 R9 -> Sqrt[1 - 2*x + x^2 + 2*x*z + 2*x^2*z + x^2*z^2], R10 -> Sqrt[1 - 4*z], 
 R11 -> Sqrt[z], R12 -> Sqrt[4 + z], R13 -> Sqrt[1 + 4*z], 
 R14 -> Sqrt[1 + 9*z], R15 -> Sqrt[4 + z^2], R16 -> Sqrt[1 + 8*z + 4*z^2]}


==> anc/sqrtmast.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{sqrm["T_{g,1}^{(3)}"] -> -4*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[-1, -1, R1] + 4*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[-1, -1, R1] - 2*G0[0, R1]*G0[-1, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1]*G0[-1, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1, -1, ((-1 + R8 + xr)*(1 + z))/
      2] + 2*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   12*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, 0, R1] - 
   12*G0[-1, R1]*G0[-1, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[0, R1]*G0[-1, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, R1]*G0[-1, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[((1 + z)*(R15 + z))/2, R1]*G0[-1, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -R1, R1] - 
   4*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -R1, R1] + 
   4*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -R1, R1] + 
   4*G0[-1, R1]*G0[-1, -R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1, -R1, ((-1 + R8 + xr)*(1 + z))/
      2] - 4*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1, -R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, R1, R1] - 
   4*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, R1, R1] + 
   4*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, R1, R1] + 
   4*G0[-1, R1]*G0[-1, R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1, R1, ((-1 + R8 + xr)*(1 + z))/
      2] - 4*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1, R1, ((-1 + R8 + xr)*(1 + z))/2] + 
   12*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -1 - z, R1] - 
   12*G0[-1, R1]*G0[-1, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[0, R1]*G0[-1, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, R1]*G0[-1, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1, -1 - z, 
     ((-1 + R8 + xr)*(1 + z))/2] + 2*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -1 - R1*R11 - z, R1] + 
   8*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -1 - R1*R11 - z, R1] - 
   8*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -1 - R1*R11 - z, R1] + 
   8*G0[-1, R1]*G0[-1, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[0, R1]*G0[-1, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1]*G0[-1, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -1 + R1*R11 - z, R1] + 
   8*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -1 + R1*R11 - z, R1] - 
   8*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1, -1 + R1*R11 - z, R1] + 
   8*G0[-1, R1]*G0[-1, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[0, R1]*G0[-1, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1]*G0[-1, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1, R1] - 
   2*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1, R1] + 
   2*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1, R1] + 
   4*G0[-1, R1]*G0[0, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[0, R1]*G0[0, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, R1]*G0[0, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   6*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[0, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   6*G0[((1 + z)*(R15 + z))/2, R1]*G0[0, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, 0, R1] + 
   10*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, 0, R1] - 
   10*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, 0, R1] - 
   10*G0[0, R1]*G0[0, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1 - z, R1]*G0[0, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[0, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[((1 + z)*(R15 + z))/2, R1]*G0[0, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1, R1]*G0[0, -R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[0, -R1, ((-1 + R8 + xr)*(1 + z))/
      2] - 4*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[0, -R1, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1, R1]*G0[0, R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[0, R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[((1 + z)*(R15 + z))/2, R1]*G0[0, R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 - z, R1] + 
   10*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 - z, R1] - 
   10*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 - z, R1] - 
   10*G0[0, R1]*G0[0, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1 - z, R1]*G0[0, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[0, -1 - z, 
     ((-1 + R8 + xr)*(1 + z))/2] + 10*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[0, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 - R1*R11 - z, R1] - 
   8*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 - R1*R11 - z, R1] + 
   8*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 - R1*R11 - z, R1] - 
   8*G0[-1, R1]*G0[0, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[0, R1]*G0[0, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, R1]*G0[0, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 + R1*R11 - z, R1] - 
   8*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 + R1*R11 - z, R1] + 
   8*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[0, -1 + R1*R11 - z, R1] - 
   8*G0[-1, R1]*G0[0, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[0, R1]*G0[0, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, R1]*G0[0, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1, R1] - 
   2*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1, R1] + 
   2*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1, R1] - 
   4*G0[-1, R1]*G0[-1 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[0, R1]*G0[-1 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1]*G0[-1 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   6*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1 - z, -1, 
     ((-1 + R8 + xr)*(1 + z))/2] + 6*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1] + 
   10*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1] - 
   10*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1] + 
   10*G0[0, R1]*G0[-1 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, R1]*G0[-1 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1 - z, 0, 
     ((-1 + R8 + xr)*(1 + z))/2] - 10*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1, R1]*G0[-1 - z, -R1, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1 - z, -R1, 
     ((-1 + R8 + xr)*(1 + z))/2] + 4*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1 - z, -R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1, R1]*G0[-1 - z, R1, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1 - z, R1, 
     ((-1 + R8 + xr)*(1 + z))/2] + 4*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1 - z, R1, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1] + 
   10*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1] - 
   10*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1] + 
   10*G0[0, R1]*G0[-1 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, R1]*G0[-1 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1/2*((R15 - z)*(1 + z)), R1]*G0[-1 - z, -1 - z, 
     ((-1 + R8 + xr)*(1 + z))/2] - 10*G0[((1 + z)*(R15 + z))/2, R1]*
    G0[-1 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 - R1*R11 - z, R1] - 
   8*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 - R1*R11 - z, R1] + 
   8*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 - R1*R11 - z, R1] + 
   8*G0[-1, R1]*G0[-1 - z, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[0, R1]*G0[-1 - z, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1]*G0[-1 - z, -1 - R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 + R1*R11 - z, R1] - 
   8*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 + R1*R11 - z, R1] + 
   8*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1 - z, -1 + R1*R11 - z, R1] + 
   8*G0[-1, R1]*G0[-1 - z, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[0, R1]*G0[-1 - z, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1]*G0[-1 - z, -1 + R1*R11 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), -1, 
     R1] + 6*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), 
     -1, R1] - 6*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[-1/2*((R15 - z)*(1 + z)), -1, R1] - 
   2*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), 0, R1] - 
   10*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), 0, R1] + 
   10*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), 0, 
     R1] + 4*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), 
     -R1, R1] + 4*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[-1/2*((R15 - z)*(1 + z)), -R1, R1] - 
   4*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), -R1, 
     R1] + 4*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), 
     R1, R1] + 4*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[-1/2*((R15 - z)*(1 + z)), R1, R1] - 
   4*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), R1, 
     R1] - 2*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), 
     -1 - z, R1] - 10*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[-1/2*((R15 - z)*(1 + z)), -1 - z, R1] + 
   10*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[-1/2*((R15 - z)*(1 + z)), 
     -1 - z, R1] - 2*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R15 + z))/2, -1, R1] + 6*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R15 + z))/2, -1, R1] - 
   6*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[((1 + z)*(R15 + z))/2, -1, 
     R1] - 2*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[((1 + z)*(R15 + z))/2, 0, 
     R1] - 10*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[((1 + z)*(R15 + z))/2, 0, 
     R1] + 10*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R15 + z))/2, 0, R1] + 4*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R15 + z))/2, -R1, R1] + 4*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R15 + z))/2, -R1, R1] - 
   4*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*G0[((1 + z)*(R15 + z))/2, -R1, 
     R1] + 4*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*G0[((1 + z)*(R15 + z))/2, R1, 
     R1] + 4*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[((1 + z)*(R15 + z))/2, R1, 
     R1] - 4*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R15 + z))/2, R1, R1] - 2*G0[-1, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R15 + z))/2, -1 - z, R1] - 
   10*G0[0, ((-1 + R8 + xr)*(1 + z))/2]*G0[((1 + z)*(R15 + z))/2, -1 - z, 
     R1] + 10*G0[-1 - z, ((-1 + R8 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R15 + z))/2, -1 - z, R1] + 4*G0[-1, -1, 0, R1] + 
   2*G0[-1, -1, 0, ((-1 + R8 + xr)*(1 + z))/2] - 4*G0[-1, -1, -1 - z, R1] + 
   2*G0[-1, -1, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1, -1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1, -1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] - 
   12*G0[-1, 0, -1, R1] + 12*G0[-1, 0, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1, 0, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1, 0, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1, 0, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1, 0, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1, -R1, -1, R1] - 4*G0[-1, -R1, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1, -R1, 0, R1] - 4*G0[-1, -R1, -1 - z, R1] + 
   4*G0[-1, -R1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1, -R1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1, R1, -1, R1] - 4*G0[-1, R1, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1, R1, 0, R1] - 4*G0[-1, R1, -1 - z, R1] + 
   4*G0[-1, R1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1, R1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] - 
   12*G0[-1, -1 - z, -1, R1] + 
   12*G0[-1, -1 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1, -1 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[-1, -1 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1, -1 - z, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1, -1 - z, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1, -1 - R1*R11 - z, -1, R1] - 
   8*G0[-1, -1 - R1*R11 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1, -1 - R1*R11 - z, 0, R1] + 
   8*G0[-1, -1 - R1*R11 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1, -1 - R1*R11 - z, -1 - z, R1] + 
   8*G0[-1, -1 - R1*R11 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1, -1 + R1*R11 - z, -1, R1] - 
   8*G0[-1, -1 + R1*R11 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1, -1 + R1*R11 - z, 0, R1] + 
   8*G0[-1, -1 + R1*R11 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1, -1 + R1*R11 - z, -1 - z, R1] + 
   8*G0[-1, -1 + R1*R11 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[0, -1, -1, R1] - 4*G0[0, -1, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[0, -1, 0, R1] - 2*G0[0, -1, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[0, -1, -1 - z, R1] - 2*G0[0, -1, -1 - z, ((-1 + R8 + xr)*(1 + z))/
      2] + 6*G0[0, -1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/
      2] + 6*G0[0, -1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[0, 0, -1, R1] - 10*G0[0, 0, 0, R1] + 
   10*G0[0, 0, 0, ((-1 + R8 + xr)*(1 + z))/2] + 10*G0[0, 0, -1 - z, R1] + 
   10*G0[0, 0, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[0, 0, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[0, 0, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[0, -R1, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[0, -R1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[0, -R1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[0, R1, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[0, R1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[0, R1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[0, -1 - z, -1, R1] - 10*G0[0, -1 - z, 0, R1] + 
   10*G0[0, -1 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[0, -1 - z, -1 - z, R1] + 
   10*G0[0, -1 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[0, -1 - z, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] - 
   10*G0[0, -1 - z, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[0, -1 - R1*R11 - z, -1, R1] + 
   8*G0[0, -1 - R1*R11 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[0, -1 - R1*R11 - z, 0, R1] - 
   8*G0[0, -1 - R1*R11 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[0, -1 - R1*R11 - z, -1 - z, R1] - 
   8*G0[0, -1 - R1*R11 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[0, -1 + R1*R11 - z, -1, R1] + 
   8*G0[0, -1 + R1*R11 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[0, -1 + R1*R11 - z, 0, R1] - 
   8*G0[0, -1 + R1*R11 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[0, -1 + R1*R11 - z, -1 - z, R1] - 
   8*G0[0, -1 + R1*R11 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, -1, -1, R1] + 4*G0[-1 - z, -1, -1, ((-1 + R8 + xr)*(1 + z))/
      2] + 2*G0[-1 - z, -1, 0, R1] + 
   2*G0[-1 - z, -1, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, -1, -1 - z, R1] + 
   2*G0[-1 - z, -1, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   6*G0[-1 - z, -1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] - 
   6*G0[-1 - z, -1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, 0, -1, R1] - 10*G0[-1 - z, 0, 0, R1] - 
   10*G0[-1 - z, 0, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, 0, -1 - z, R1] - 
   10*G0[-1 - z, 0, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, 0, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, 0, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, -R1, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, -R1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, -R1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, R1, -1, ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1, ((1 + z)*(R15 + z))/2, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, -1 - z, -1, R1] - 10*G0[-1 - z, -1 - z, 0, R1] - 
   10*G0[-1 - z, -1 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, -1 - z, -1 - z, R1] - 
   10*G0[-1 - z, -1 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   10*G0[-1 - z, -1 - z, -1/2*((R15 - z)*(1 + z)), ((-1 + R8 + xr)*(1 + z))/
      2] + 10*G0[-1 - z, -1 - z, ((1 + z)*(R15 + z))/2, 
     ((-1 + R8 + xr)*(1 + z))/2] - 8*G0[-1 - z, -1 - R1*R11 - z, -1, R1] - 
   8*G0[-1 - z, -1 - R1*R11 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, -1 - R1*R11 - z, 0, R1] + 
   8*G0[-1 - z, -1 - R1*R11 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 - R1*R11 - z, -1 - z, R1] + 
   8*G0[-1 - z, -1 - R1*R11 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 + R1*R11 - z, -1, R1] - 
   8*G0[-1 - z, -1 + R1*R11 - z, -1, ((-1 + R8 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, -1 + R1*R11 - z, 0, R1] + 
   8*G0[-1 - z, -1 + R1*R11 - z, 0, ((-1 + R8 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 + R1*R11 - z, -1 - z, R1] + 
   8*G0[-1 - z, -1 + R1*R11 - z, -1 - z, ((-1 + R8 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R15 - z)*(1 + z)), -1, -1, R1] - 
   6*G0[-1/2*((R15 - z)*(1 + z)), -1, 0, R1] + 
   6*G0[-1/2*((R15 - z)*(1 + z)), -1, -1 - z, R1] + 
   2*G0[-1/2*((R15 - z)*(1 + z)), 0, -1, R1] + 
   10*G0[-1/2*((R15 - z)*(1 + z)), 0, 0, R1] - 
   10*G0[-1/2*((R15 - z)*(1 + z)), 0, -1 - z, R1] - 
   4*G0[-1/2*((R15 - z)*(1 + z)), -R1, -1, R1] - 
   4*G0[-1/2*((R15 - z)*(1 + z)), -R1, 0, R1] + 
   4*G0[-1/2*((R15 - z)*(1 + z)), -R1, -1 - z, R1] - 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1, -1, R1] - 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1, 0, R1] + 
   4*G0[-1/2*((R15 - z)*(1 + z)), R1, -1 - z, R1] + 
   2*G0[-1/2*((R15 - z)*(1 + z)), -1 - z, -1, R1] + 
   10*G0[-1/2*((R15 - z)*(1 + z)), -1 - z, 0, R1] - 
   10*G0[-1/2*((R15 - z)*(1 + z)), -1 - z, -1 - z, R1] + 
   2*G0[((1 + z)*(R15 + z))/2, -1, -1, R1] - 
   6*G0[((1 + z)*(R15 + z))/2, -1, 0, R1] + 
   6*G0[((1 + z)*(R15 + z))/2, -1, -1 - z, R1] + 
   2*G0[((1 + z)*(R15 + z))/2, 0, -1, R1] + 
   10*G0[((1 + z)*(R15 + z))/2, 0, 0, R1] - 
   10*G0[((1 + z)*(R15 + z))/2, 0, -1 - z, R1] - 
   4*G0[((1 + z)*(R15 + z))/2, -R1, -1, R1] - 
   4*G0[((1 + z)*(R15 + z))/2, -R1, 0, R1] + 
   4*G0[((1 + z)*(R15 + z))/2, -R1, -1 - z, R1] - 
   4*G0[((1 + z)*(R15 + z))/2, R1, -1, R1] - 
   4*G0[((1 + z)*(R15 + z))/2, R1, 0, R1] + 
   4*G0[((1 + z)*(R15 + z))/2, R1, -1 - z, R1] + 
   2*G0[((1 + z)*(R15 + z))/2, -1 - z, -1, R1] + 
   10*G0[((1 + z)*(R15 + z))/2, -1 - z, 0, R1] - 
   10*G0[((1 + z)*(R15 + z))/2, -1 - z, -1 - z, R1], 
 sqrm["T_{g,2_{\rm RV}}^{(3)}"] -> (2*Pi^2*G0[0, R1*R11])/3 - 
   (2*Pi^2*G0[0, ((-1 + R9 + xr)*(1 + z))/2])/3 - 
   6*G0[-1, z]*G0[0, R1*R11]*G0[0, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[0, R1*R11]*G0[0, z]*G0[0, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, R1*R11]*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, (1 + R1*R11 + z)/(2*R1*R11)] + G0[0, R1*R11]*
    G0[0, (1 + R1*R11 + z)/(2*R1*R11)]^2 - G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, (1 + R1*R11 + z)/(2*R1*R11)]^2 - 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-(R1*R11), R1*R11] - (2*Pi^2*G0[-1 - z, R1*R11])/3 - 
   6*G0[-1, z]*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, R1*R11] + 
   6*G0[0, z]*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, R1*R11] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1 - z, R1*R11] - G0[0, (1 + R1*R11 + z)/(2*R1*R11)]^2*
    G0[-1 - z, R1*R11] + (2*Pi^2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2])/3 + 
   6*G0[-1, z]*G0[0, R1*R11]*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, R1*R11]*G0[0, z]*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, R1*R11]*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[0, (1 + R1*R11 + z)/(2*R1*R11)]^2*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-(R1*R11), R1*R11]*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 6*G0[-1, z]*G0[-1 - z, R1*R11]*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[0, z]*G0[-1 - z, R1*R11]*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, R1*R11]*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2] + (2*Pi^2*G0[-z, R1*R11])/3 + 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-z, R1*R11] + G0[0, (1 + R1*R11 + z)/(2*R1*R11)]^2*G0[-z, R1*R11] - 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, R1*R11] - 
   (2*Pi^2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2])/3 - 
   2*G0[-1, z]*G0[0, R1*R11]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, R1*R11]*G0[0, z]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, R1*R11]*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-z, ((-1 + R9 + xr)*(1 + z))/2] - G0[0, (1 + R1*R11 + z)/(2*R1*R11)]^2*
    G0[-z, ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-(R1*R11), R1*R11]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1, z]*G0[-1 - z, R1*R11]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, z]*G0[-1 - z, R1*R11]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, R1*R11]*
    G0[-z, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-1, z]*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   6*G0[0, z]*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   6*G0[-1, z]*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   6*G0[0, z]*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11] + 2*G0[-1, z]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   2*G0[0, z]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   6*G0[-1, z]*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   6*G0[0, z]*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     R1*R11] - 3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[((1 + z)*(R11*R12 + z))/2, 
     R1*R11] - 6*G0[-1, z]*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   6*G0[0, z]*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     R1*R11] + 2*G0[-1, z]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   2*G0[0, z]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11] + 2*G0[0, R1*R11]*G0[0, -1, z] - 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -1, z] - 
   2*G0[-1 - z, R1*R11]*G0[0, -1, z] + 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -1, z] + 
   2*G0[-z, R1*R11]*G0[0, -1, z] - 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1, z] + 6*G0[-1, z]*G0[0, 0, R1*R11] - 
   6*G0[0, z]*G0[0, 0, R1*R11] - 4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, 0, R1*R11] - 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[0, 0, R1*R11] + 4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, 0, R1*R11] - 4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, 0, R1*R11] - 2*G0[0, R1*R11]*G0[0, 0, z] + 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, 0, z] + 
   2*G0[-1 - z, R1*R11]*G0[0, 0, z] - 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, 0, z] - 
   2*G0[-z, R1*R11]*G0[0, 0, z] + 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, 0, z] + 6*G0[-1, z]*G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, R1*R11]*G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, z]*G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-(R1*R11), R1*R11]*
    G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[-1 - z, R1*R11]*
    G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-z, R1*R11]*
    G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -(R1*R11), R1*R11] - 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -(R1*R11), R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -(R1*R11), R1*R11] - 
   2*G0[0, R1*R11]*G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[0, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-(R1*R11), R1*R11]*
    G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1*R11]*G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, R1*R11]*G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[0, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, R1*R11, R1*R11] - 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[0, R1*R11, R1*R11] + 
   G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, R1*R11, R1*R11] - 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, R1*R11, R1*R11] - 
   2*G0[0, R1*R11]*G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[0, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-(R1*R11), R1*R11]*
    G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1*R11]*G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, R1*R11]*G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[0, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[-1, z]*G0[0, -1 - z, R1*R11] + 
   6*G0[0, z]*G0[0, -1 - z, R1*R11] - 4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - z, R1*R11] + 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[0, -1 - z, R1*R11] + 4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - z, R1*R11] - 4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - z, R1*R11] + 6*G0[-1, z]*G0[0, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[0, R1*R11]*
    G0[0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, z]*G0[0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[0, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-(R1*R11), R1*R11]*
    G0[0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, R1*R11]*G0[0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, R1*R11]*G0[0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[0, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-1, z]*G0[0, -z, R1*R11] - 
   2*G0[0, z]*G0[0, -z, R1*R11] - G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -z, R1*R11] - 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[0, -z, R1*R11] + G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -z, R1*R11] + G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -z, R1*R11] + G0[0, R1*R11]*G0[0, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[0, -z, ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-(R1*R11), R1*R11]*
    G0[0, -z, ((-1 + R9 + xr)*(1 + z))/2] + G0[-1 - z, R1*R11]*
    G0[0, -z, ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-z, R1*R11]*
    G0[0, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11] - 3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11] - 6*G0[-1, z]*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[0, R1*R11]*
    G0[0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[0, z]*G0[0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-(R1*R11), R1*R11]*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-1 - z, R1*R11]*
    G0[0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, R1*R11]*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     R1*R11] - 3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     R1*R11] - 6*G0[-1, z]*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[0, R1*R11]*
    G0[0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[0, z]*G0[0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-(R1*R11), R1*R11]*
    G0[0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-1 - z, R1*R11]*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-z, R1*R11]*
    G0[0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), 0, R1*R11] + 2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-(R1*R11), 0, R1*R11] - 3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), 0, R1*R11] + 3*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), 0, R1*R11] - 2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), -(R1*R11), R1*R11] + 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-(R1*R11), -(R1*R11), 
     R1*R11] - 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), -(R1*R11), R1*R11] + 3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), -1 - z, R1*R11] - 2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-(R1*R11), -1 - z, R1*R11] - 3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), -1 - z, R1*R11] + 3*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), -1 - z, R1*R11] + 2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), -z, R1*R11] + 2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-(R1*R11), -z, R1*R11] - 2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), -z, R1*R11] - 3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-(R1*R11), 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-(R1*R11), 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-(R1*R11), 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-(R1*R11), 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] - G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-(R1*R11), ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   6*G0[-1, z]*G0[-1 - z, 0, R1*R11] - 6*G0[0, z]*G0[-1 - z, 0, R1*R11] - 
   4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1*R11] - 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, 0, R1*R11] + 
   4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1*R11] - 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1*R11] - 
   6*G0[-1, z]*G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[0, R1*R11]*G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[0, z]*G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, 0, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-(R1*R11), R1*R11]*
    G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11]*G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, R1*R11]*G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-1 - z, 0, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -(R1*R11), R1*R11] - 2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -(R1*R11), R1*R11] + 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -(R1*R11), R1*R11] + 2*G0[0, R1*R11]*
    G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-(R1*R11), R1*R11]*
    G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, R1*R11]*G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, R1*R11]*G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-1 - z, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, R1*R11, R1*R11] + 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, R1*R11, R1*R11] + 
   G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, R1*R11, R1*R11] - 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, R1*R11, R1*R11] + 
   2*G0[0, R1*R11]*G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-(R1*R11), R1*R11]*
    G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, R1*R11]*G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, R1*R11]*G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-1 - z, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[-1, z]*G0[-1 - z, -1 - z, R1*R11] + 
   6*G0[0, z]*G0[-1 - z, -1 - z, R1*R11] - 
   4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1*R11] + 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, -1 - z, R1*R11] + 
   4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1*R11] - 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1*R11] - 
   6*G0[-1, z]*G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[0, R1*R11]*G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[0, z]*G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-(R1*R11), R1*R11]*
    G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11]*G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, R1*R11]*G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-1 - z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1, z]*G0[-1 - z, -z, R1*R11] - 2*G0[0, z]*G0[-1 - z, -z, R1*R11] - 
   G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -z, R1*R11] - 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, -z, R1*R11] + 
   G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -z, R1*R11] + 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -z, R1*R11] - 
   G0[0, R1*R11]*G0[-1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-1 - z, -z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-(R1*R11), R1*R11]*
    G0[-1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-1 - z, R1*R11]*G0[-1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, R1*R11]*G0[-1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-1 - z, -z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   6*G0[-1, z]*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[0, R1*R11]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, z]*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-(R1*R11), R1*R11]*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-1 - z, R1*R11]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, R1*R11]*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     R1*R11] - 3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     R1*R11] + 6*G0[-1, z]*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[0, R1*R11]*
    G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, z]*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-(R1*R11), R1*R11]*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-1 - z, R1*R11]*
    G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, R1*R11]*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, 0, R1*R11] - 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-z, 0, R1*R11] - 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, 0, R1*R11] + 
   3*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, 0, R1*R11] + 
   2*G0[-1, z]*G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, R1*R11]*G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, z]*G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-(R1*R11), R1*R11]*
    G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[-1 - z, R1*R11]*
    G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-z, R1*R11]*
    G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -(R1*R11), R1*R11] + 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -(R1*R11), R1*R11] - 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -(R1*R11), R1*R11] - 
   2*G0[0, R1*R11]*G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-z, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-(R1*R11), R1*R11]*
    G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1*R11]*G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, R1*R11]*G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-z, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, R1*R11, R1*R11] - 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-z, R1*R11, R1*R11] + 
   4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, R1*R11, R1*R11] - 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, R1*R11, R1*R11] - 
   2*G0[0, R1*R11]*G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-z, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-(R1*R11), R1*R11]*
    G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1*R11]*G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, R1*R11]*G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-z, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1 - z, R1*R11] + 2*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-z, -1 - z, R1*R11] - 3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1 - z, R1*R11] + 3*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1 - z, R1*R11] + 2*G0[-1, z]*G0[-z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[0, R1*R11]*
    G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, z]*G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-(R1*R11), R1*R11]*
    G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, R1*R11]*G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, R1*R11]*G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -z, R1*R11] - 2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -z, R1*R11] - G0[0, R1*R11]*G0[-z, -z, ((-1 + R9 + xr)*(1 + z))/
      2] - G0[-1 - z, R1*R11]*G0[-z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11] + 3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11] - 2*G0[-1, z]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - G0[0, R1*R11]*
    G0[-z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, z]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[-(R1*R11), R1*R11]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - G0[-1 - z, R1*R11]*
    G0[-z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[-z, R1*R11]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     R1*R11] - G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, ((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   2*G0[-1, z]*G0[-z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] - G0[0, R1*R11]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, z]*G0[-z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + G0[-(R1*R11), R1*R11]*
    G0[-z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-1 - z, R1*R11]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + G0[-z, R1*R11]*
    G0[-z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[-1, z]*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] + 
   6*G0[0, z]*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] - 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, 
     R1*R11] + 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] + 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     0, R1*R11] - 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] + 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -(R1*R11), R1*R11] - 2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -(R1*R11), R1*R11] + 5*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, R1*R11] - 
   5*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11, R1*R11] + 3*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, R1*R11] + 
   6*G0[-1, z]*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] - 
   6*G0[0, z]*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] - 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1 - z, R1*R11] - 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] + 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1 - z, R1*R11] - 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] - 
   2*G0[-1, z]*G0[-1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11] + 
   2*G0[0, z]*G0[-1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11] - 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), -z, 
     R1*R11] + G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11] + 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -z, R1*R11] - G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] + G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), ((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   6*G0[-1, z]*G0[((1 + z)*(R11*R12 + z))/2, 0, R1*R11] + 
   6*G0[0, z]*G0[((1 + z)*(R11*R12 + z))/2, 0, R1*R11] - 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 0, 
     R1*R11] + 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[((1 + z)*(R11*R12 + z))/2, 0, R1*R11] + 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 0, 
     R1*R11] - 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, 0, R1*R11] + 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -(R1*R11), R1*R11] - 2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, -(R1*R11), R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -(R1*R11), R1*R11] + 5*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11, R1*R11] - 
   5*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     R1*R11, R1*R11] + 3*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11, R1*R11] + 
   6*G0[-1, z]*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] - 
   6*G0[0, z]*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] - 
   2*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, 
     R1*R11] - 3*G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] + 
   2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -1 - z, R1*R11] - 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] - 
   2*G0[-1, z]*G0[((1 + z)*(R11*R12 + z))/2, -z, R1*R11] + 
   2*G0[0, z]*G0[((1 + z)*(R11*R12 + z))/2, -z, R1*R11] - 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, -z, 
     R1*R11] + G0[0, (1 + R1*R11 + z)/(2*R1*R11)]*
    G0[((1 + z)*(R11*R12 + z))/2, -z, R1*R11] + 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, -z, 
     R1*R11] - G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, -z, R1*R11] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   3*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   3*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] + G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   4*G0[0, 0, 0, R1*R11] - 4*G0[0, 0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, 0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, 0, R1*R11, R1*R11] + 
   3*G0[0, 0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[0, 0, -1 - z, R1*R11] - 
   4*G0[0, 0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[0, 0, -z, R1*R11] + 
   3*G0[0, 0, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, 0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, 0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, -(R1*R11), 0, R1*R11] + 
   2*G0[0, -(R1*R11), 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, -(R1*R11), -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, -(R1*R11), R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, -(R1*R11), -1 - z, R1*R11] + 
   2*G0[0, -(R1*R11), -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, -(R1*R11), -z, R1*R11] - 
   2*G0[0, -(R1*R11), -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, -(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, -(R1*R11), ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] + G0[0, R1*R11, 0, R1*R11] + 
   2*G0[0, R1*R11, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, R1*R11, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, R1*R11, R1*R11, R1*R11] - 
   2*G0[0, R1*R11, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[0, R1*R11, -1 - z, R1*R11] + 
   2*G0[0, R1*R11, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[0, R1*R11, -z, R1*R11] - 
   2*G0[0, R1*R11, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, R1*R11, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + 2*G0[0, R1*R11, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[0, -1 - z, 0, R1*R11] - 
   4*G0[0, -1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, -1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, -1 - z, R1*R11, R1*R11] + 
   3*G0[0, -1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[0, -1 - z, -1 - z, R1*R11] - 
   4*G0[0, -1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, -1 - z, -z, R1*R11] + 
   3*G0[0, -1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[0, -1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] - 2*G0[0, -1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + G0[0, -z, 0, R1*R11] - 
   G0[0, -z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[0, -z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, -z, R1*R11, R1*R11] + 
   2*G0[0, -z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[0, -z, -1 - z, R1*R11] - G0[0, -z, -1 - z, ((-1 + R9 + xr)*(1 + z))/
     2] - G0[0, -z, -z, R1*R11] + 
   2*G0[0, -z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, -z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, -z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] + 
   3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] + 
   3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), -1 - z, ((-1 + R9 + xr)*(1 + z))/
      2] - G0[0, -1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11] - 
   3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, ((1 + z)*(R11*R12 + z))/2, 0, R1*R11] + 
   3*G0[0, ((1 + z)*(R11*R12 + z))/2, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[0, ((1 + z)*(R11*R12 + z))/2, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/
      2] - 3*G0[0, ((1 + z)*(R11*R12 + z))/2, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[0, ((1 + z)*(R11*R12 + z))/2, -1 - z, 
     R1*R11] + 3*G0[0, ((1 + z)*(R11*R12 + z))/2, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] - G0[0, ((1 + z)*(R11*R12 + z))/2, -z, 
    R1*R11] - 3*G0[0, ((1 + z)*(R11*R12 + z))/2, -z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[0, ((1 + z)*(R11*R12 + z))/2, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-(R1*R11), 0, 0, R1*R11] - 
   2*G0[-(R1*R11), 0, R1*R11, R1*R11] + 3*G0[-(R1*R11), 0, -1 - z, R1*R11] - 
   3*G0[-(R1*R11), 0, -z, R1*R11] + 2*G0[-(R1*R11), -(R1*R11), 0, R1*R11] - 
   2*G0[-(R1*R11), -(R1*R11), -1 - z, R1*R11] + 
   2*G0[-(R1*R11), -(R1*R11), -z, R1*R11] - 
   3*G0[-(R1*R11), -1 - z, 0, R1*R11] + 
   2*G0[-(R1*R11), -1 - z, R1*R11, R1*R11] + 
   3*G0[-(R1*R11), -1 - z, -1 - z, R1*R11] - 
   3*G0[-(R1*R11), -1 - z, -z, R1*R11] - 2*G0[-(R1*R11), -z, 0, R1*R11] - 
   2*G0[-(R1*R11), -z, R1*R11, R1*R11] + 
   2*G0[-(R1*R11), -z, -1 - z, R1*R11] + 
   3*G0[-(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] - 
   3*G0[-(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] + 
   G0[-(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11] + 
   3*G0[-(R1*R11), ((1 + z)*(R11*R12 + z))/2, 0, R1*R11] - 
   3*G0[-(R1*R11), ((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] + 
   G0[-(R1*R11), ((1 + z)*(R11*R12 + z))/2, -z, R1*R11] + 
   4*G0[-1 - z, 0, 0, R1*R11] + 
   4*G0[-1 - z, 0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-1 - z, 0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-1 - z, 0, R1*R11, R1*R11] - 
   3*G0[-1 - z, 0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, 0, -1 - z, R1*R11] + 
   4*G0[-1 - z, 0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, 0, -z, R1*R11] - 
   3*G0[-1 - z, 0, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, 0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + 2*G0[-1 - z, 0, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-1 - z, -(R1*R11), 0, R1*R11] - 
   2*G0[-1 - z, -(R1*R11), 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, -(R1*R11), -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, -(R1*R11), R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, -(R1*R11), -1 - z, R1*R11] - 
   2*G0[-1 - z, -(R1*R11), -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, -(R1*R11), -z, R1*R11] + 
   2*G0[-1 - z, -(R1*R11), -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, -(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, -(R1*R11), ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + G0[-1 - z, R1*R11, 0, R1*R11] - 
   2*G0[-1 - z, R1*R11, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, R1*R11, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1*R11, R1*R11, R1*R11] + 
   2*G0[-1 - z, R1*R11, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-1 - z, R1*R11, -1 - z, R1*R11] - 
   2*G0[-1 - z, R1*R11, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[-1 - z, R1*R11, -z, R1*R11] + 
   2*G0[-1 - z, R1*R11, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1*R11, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-1 - z, R1*R11, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] + 4*G0[-1 - z, -1 - z, 0, R1*R11] + 
   4*G0[-1 - z, -1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-1 - z, -1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-1 - z, -1 - z, R1*R11, R1*R11] - 
   3*G0[-1 - z, -1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, -1 - z, -1 - z, R1*R11] + 
   4*G0[-1 - z, -1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, -1 - z, -z, R1*R11] - 
   3*G0[-1 - z, -1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, -1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1 - z, -1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] + G0[-1 - z, -z, 0, R1*R11] + G0[-1 - z, -z, 0, 
    ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-1 - z, -z, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-1 - z, -z, R1*R11, R1*R11] - 
   2*G0[-1 - z, -z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-1 - z, -z, -1 - z, R1*R11] + G0[-1 - z, -z, -1 - z, 
    ((-1 + R9 + xr)*(1 + z))/2] - G0[-1 - z, -z, -z, R1*R11] - 
   2*G0[-1 - z, -z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-1 - z, -z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + 3*G0[-1 - z, -z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     0, R1*R11] - 3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 0, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     -1 - z, R1*R11] - 3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] - G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
    -z, R1*R11] + 3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), -z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 0, 
     R1*R11] - 3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 0, 
     ((-1 + R9 + xr)*(1 + z))/2] + 3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, R1*R11, ((-1 + R9 + xr)*(1 + z))/
      2] + 3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] - 
   3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, -1 - z, ((-1 + R9 + xr)*(1 + z))/
      2] - G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, -z, R1*R11] + 
   3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, 0, 0, R1*R11] - 4*G0[-z, 0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, 0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, 0, R1*R11, R1*R11] + 
   3*G0[-z, 0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, 0, -1 - z, R1*R11] - 
   4*G0[-z, 0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, 0, -z, R1*R11] + 3*G0[-z, 0, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, 0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, 0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, -(R1*R11), 0, R1*R11] + 
   2*G0[-z, -(R1*R11), 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, -(R1*R11), -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, -(R1*R11), R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, -(R1*R11), -1 - z, R1*R11] + 
   2*G0[-z, -(R1*R11), -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, -(R1*R11), -z, R1*R11] - 
   2*G0[-z, -(R1*R11), -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, -(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, -(R1*R11), ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] + 4*G0[-z, R1*R11, 0, R1*R11] + 
   2*G0[-z, R1*R11, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, R1*R11, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, R1*R11, R1*R11, R1*R11] - 
   2*G0[-z, R1*R11, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-z, R1*R11, -1 - z, R1*R11] + 
   2*G0[-z, R1*R11, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, R1*R11, -z, R1*R11] - 
   2*G0[-z, R1*R11, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, R1*R11, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + 2*G0[-z, R1*R11, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 3*G0[-z, -1 - z, 0, R1*R11] - 
   4*G0[-z, -1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, -1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, -1 - z, R1*R11, R1*R11] + 
   3*G0[-z, -1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, -1 - z, -1 - z, R1*R11] - 
   4*G0[-z, -1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, -1 - z, -z, R1*R11] + 
   3*G0[-z, -1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, -1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] - 2*G0[-z, -1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-z, -z, 0, R1*R11] + 
   G0[-z, -z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-z, -z, -1 - z, R1*R11] + 
   G0[-z, -z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-z, -z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-z, -z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] + 
   G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), 
    ((-1 + R9 + xr)*(1 + z))/2] - G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
    R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] + 
   G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11] - 
   G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -1/2*((R11*R12 - z)*(1 + z)), 
    ((-1 + R9 + xr)*(1 + z))/2] + G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
    ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   3*G0[-z, ((1 + z)*(R11*R12 + z))/2, 0, R1*R11] + 
   G0[-z, ((1 + z)*(R11*R12 + z))/2, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-z, ((1 + z)*(R11*R12 + z))/2, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   G0[-z, ((1 + z)*(R11*R12 + z))/2, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   3*G0[-z, ((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] + 
   G0[-z, ((1 + z)*(R11*R12 + z))/2, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[-z, ((1 + z)*(R11*R12 + z))/2, -z, R1*R11] - 
   G0[-z, ((1 + z)*(R11*R12 + z))/2, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   G0[-z, ((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), 
    ((-1 + R9 + xr)*(1 + z))/2] + G0[-z, ((1 + z)*(R11*R12 + z))/2, 
    ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, 0, R1*R11] - 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11, R1*R11] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, -1 - z, R1*R11] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, -z, R1*R11] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), 0, R1*R11] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), -1 - z, R1*R11] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), -z, R1*R11] - 
   5*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, 0, R1*R11] + 
   5*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, -1 - z, R1*R11] - 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, -z, R1*R11] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, 0, R1*R11] + 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11, R1*R11] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, -1 - z, R1*R11] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, -z, R1*R11] + 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), -z, 0, R1*R11] - 
   G0[-1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11, R1*R11] - 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), -z, -1 - z, R1*R11] + 
   G0[-1/2*((R11*R12 - z)*(1 + z)), -z, -z, R1*R11] - 
   3*G0[-1/2*((R11*R12 - z)*(1 + z)), -1/2*((R11*R12 - z)*(1 + z)), 0, 
     R1*R11] + 3*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] - 
   G0[-1/2*((R11*R12 - z)*(1 + z)), -1/2*((R11*R12 - z)*(1 + z)), -z, 
    R1*R11] - 3*G0[-1/2*((R11*R12 - z)*(1 + z)), ((1 + z)*(R11*R12 + z))/2, 
     0, R1*R11] + 3*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] - 
   G0[-1/2*((R11*R12 - z)*(1 + z)), ((1 + z)*(R11*R12 + z))/2, -z, R1*R11] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, 0, 0, R1*R11] - 
   3*G0[((1 + z)*(R11*R12 + z))/2, 0, R1*R11, R1*R11] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, 0, -1 - z, R1*R11] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, 0, -z, R1*R11] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, -(R1*R11), 0, R1*R11] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, -(R1*R11), -1 - z, R1*R11] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, -(R1*R11), -z, R1*R11] - 
   5*G0[((1 + z)*(R11*R12 + z))/2, R1*R11, 0, R1*R11] + 
   5*G0[((1 + z)*(R11*R12 + z))/2, R1*R11, -1 - z, R1*R11] - 
   3*G0[((1 + z)*(R11*R12 + z))/2, R1*R11, -z, R1*R11] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, 0, R1*R11] + 
   3*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11, R1*R11] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, -1 - z, R1*R11] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, -z, R1*R11] + 
   3*G0[((1 + z)*(R11*R12 + z))/2, -z, 0, R1*R11] - 
   G0[((1 + z)*(R11*R12 + z))/2, -z, R1*R11, R1*R11] - 
   3*G0[((1 + z)*(R11*R12 + z))/2, -z, -1 - z, R1*R11] + 
   G0[((1 + z)*(R11*R12 + z))/2, -z, -z, R1*R11] - 
   3*G0[((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] + 
   3*G0[((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), -1 - z, 
     R1*R11] - G0[((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), 
    -z, R1*R11] - 3*G0[((1 + z)*(R11*R12 + z))/2, ((1 + z)*(R11*R12 + z))/2, 
     0, R1*R11] + 3*G0[((1 + z)*(R11*R12 + z))/2, ((1 + z)*(R11*R12 + z))/2, 
     -1 - z, R1*R11] - G0[((1 + z)*(R11*R12 + z))/2, 
    ((1 + z)*(R11*R12 + z))/2, -z, R1*R11], sqrm["T_{g,2_{\rm RR}}^{(3)}"] -> 
  (2*Pi^2*G0[0, R1*R11])/3 - (2*Pi^2*G0[0, ((-1 + R9 + xr)*(1 + z))/2])/3 - 
   (2*Pi^2*G0[-1 - z, R1*R11])/3 + 
   (2*Pi^2*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2])/3 + 
   (2*Pi^2*G0[-z, R1*R11])/3 - (2*Pi^2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2])/
    3 - 8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, 0, R1*R11] + 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, 0, R1*R11] - 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, 0, R1*R11] + 
   8*G0[0, R1*R11]*G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, R1*R11]*G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -(R1*R11), R1*R11] - 
   4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -(R1*R11), R1*R11] + 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -(R1*R11), R1*R11] - 
   4*G0[0, R1*R11]*G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11]*G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11]*G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[0, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] - 4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, R1*R11, R1*R11] - 
   4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, R1*R11, R1*R11] + 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, R1*R11, R1*R11] - 
   4*G0[0, R1*R11]*G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11]*G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11]*G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[0, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] - 8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - z, R1*R11] + 8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - z, R1*R11] - 8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - z, R1*R11] + 8*G0[0, R1*R11]*G0[0, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 8*G0[-1 - z, R1*R11]*
    G0[0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[0, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - R1 - z, R1*R11] + 8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - R1 - z, R1*R11] + 8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1 - R1 - z, R1*R11] + 8*G0[0, R1*R11]*
    G0[0, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, R1*R11]*G0[0, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, R1*R11]*G0[0, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -1 + R1 - z, R1*R11] + 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -1 + R1 - z, R1*R11] + 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[0, -1 + R1 - z, R1*R11] + 
   8*G0[0, R1*R11]*G0[0, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, R1*R11]*G0[0, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, R1*R11]*G0[0, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[-z, R1*R11]*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 6*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   12*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] - 
   12*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] - 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] - 
   12*G0[0, R1*R11]*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     ((-1 + R9 + xr)*(1 + z))/2] - 12*G0[-1 - z, R1*R11]*
    G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-z, R1*R11]*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     ((-1 + R9 + xr)*(1 + z))/2] + 6*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[-z, R1*R11]*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 6*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 12*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] - 
   12*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] - 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] - 
   12*G0[0, R1*R11]*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 12*G0[-1 - z, R1*R11]*
    G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-z, R1*R11]*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 6*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1*R11] + 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1*R11] - 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, 0, R1*R11] - 
   8*G0[0, R1*R11]*G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1*R11]*G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-1 - z, 0, 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -(R1*R11), R1*R11] - 4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -(R1*R11), R1*R11] + 4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -(R1*R11), R1*R11] + 4*G0[0, R1*R11]*
    G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, R1*R11]*G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, R1*R11]*G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-1 - z, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, R1*R11, R1*R11] - 
   4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, R1*R11, R1*R11] + 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, R1*R11, R1*R11] + 
   4*G0[0, R1*R11]*G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, R1*R11]*G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, R1*R11]*G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-1 - z, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1*R11] + 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1*R11] - 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - z, R1*R11] - 
   8*G0[0, R1*R11]*G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1*R11]*G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-1 - z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 8*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - R1 - z, R1*R11] + 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - R1 - z, R1*R11] + 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 - R1 - z, R1*R11] - 
   8*G0[0, R1*R11]*G0[-1 - z, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1*R11]*G0[-1 - z, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11]*G0[-1 - z, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 + R1 - z, R1*R11] + 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 + R1 - z, R1*R11] + 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, -1 + R1 - z, R1*R11] - 
   8*G0[0, R1*R11]*G0[-1 - z, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1*R11]*G0[-1 - z, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11]*G0[-1 - z, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-z, R1*R11]*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   12*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/
      (2*z), R1*R11] - 12*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] - 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/
      (2*z), R1*R11] + 12*G0[0, R1*R11]*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/
      (2*z), ((-1 + R9 + xr)*(1 + z))/2] + 12*G0[-1 - z, R1*R11]*
    G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/
      2] - 6*G0[-z, R1*R11]*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/
      2] - 6*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/
      2] + 6*G0[-z, R1*R11]*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   12*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] - 
   12*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] - 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] + 
   12*G0[0, R1*R11]*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 12*G0[-1 - z, R1*R11]*
    G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/
      2] - 6*G0[-z, R1*R11]*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/
      2] - 6*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/
      2] + 12*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, 0, R1*R11] + 
   8*G0[0, R1*R11]*G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, R1*R11]*G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   12*G0[-z, R1*R11]*G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -(R1*R11), R1*R11] + 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -(R1*R11), R1*R11] - 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -(R1*R11), R1*R11] - 
   4*G0[0, R1*R11]*G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11]*G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11]*G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*G0[-z, -(R1*R11), 
     ((-1 + R9 + xr)*(1 + z))/2] - 4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, -(R1*R11), ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, R1*R11, R1*R11] + 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, R1*R11, R1*R11] - 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, R1*R11, R1*R11] - 
   4*G0[0, R1*R11]*G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11]*G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11]*G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, R1*R11, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-z, R1*R11, 
     ((-1 + R9 + xr)*(1 + z))/2] + 12*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1 - z, R1*R11] + 8*G0[0, R1*R11]*G0[-z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 8*G0[-1 - z, R1*R11]*
    G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   12*G0[-z, R1*R11]*G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1 - R1 - z, R1*R11] - 8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1 - R1 - z, R1*R11] - 8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1 - R1 - z, R1*R11] - 8*G0[0, R1*R11]*
    G0[-z, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1*R11]*G0[-z, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11]*G0[-z, -1 - R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -1 + R1 - z, R1*R11] - 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -1 + R1 - z, R1*R11] - 
   8*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -1 + R1 - z, R1*R11] - 
   8*G0[0, R1*R11]*G0[-z, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, R1*R11]*G0[-z, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11]*G0[-z, -1 + R1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11] - 6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11] - 2*G0[-z, R1*R11]*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/
      (2*z), R1*R11] + 6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] + 
   4*G0[0, R1*R11]*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[-1 - z, R1*R11]*
    G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, R1*R11]*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     R1*R11] - 6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     R1*R11] - 2*G0[-z, R1*R11]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] + 
   6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] + 
   4*G0[0, R1*R11]*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[-1 - z, R1*R11]*
    G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, R1*R11]*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11]*
    G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, R1*R11]*
    G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, 
     R1*R11] - 8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] - 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, 
     R1*R11] + 4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), R1*R11] - 
   4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -(R1*R11), R1*R11] + 4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), R1*R11] + 
   4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11, R1*R11] - 4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, R1*R11] + 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     R1*R11, R1*R11] + 8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] - 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1 - z, R1*R11] - 4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] - 
   6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] + 
   6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] - 
   6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] - 6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     R1*R11] + 6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     R1*R11] + 2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[-1/2*((R11*R12 - z)*(1 + z)), -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     R1*R11] + 8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, 0, R1*R11] - 
   8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 0, 
     R1*R11] - 4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, 0, R1*R11] + 
   4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -(R1*R11), R1*R11] - 4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, -(R1*R11), R1*R11] + 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -(R1*R11), R1*R11] + 4*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11, R1*R11] - 
   4*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     R1*R11, R1*R11] + 4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, R1*R11, R1*R11] + 
   8*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, 
     R1*R11] - 8*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] - 
   4*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, 
     R1*R11] - 6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), R1*R11] + 
   6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -1/2*((R11*R12 - z)*(1 + z)), R1*R11] - 
   6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] + 
   6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R13 - 2*z)*(1 + z))/(2*z), R1*R11] - 
   6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] + 
   6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] - 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, R1*R11] - 6*G0[0, ((-1 + R9 + xr)*(1 + z))/2]*
    G0[((1 + z)*(R11*R12 + z))/2, -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] + 
   6*G0[-1 - z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] + 
   2*G0[-z, ((-1 + R9 + xr)*(1 + z))/2]*G0[((1 + z)*(R11*R12 + z))/2, 
     -1/2*((1 + z)*(1 + R13 + 2*z))/z, R1*R11] + 8*G0[0, 0, 0, R1*R11] - 
   8*G0[0, 0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 8*G0[0, 0, -1 - z, R1*R11] - 
   8*G0[0, 0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 8*G0[0, 0, -z, R1*R11] + 
   8*G0[0, 0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[0, 0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[0, -(R1*R11), 0, R1*R11] + 
   4*G0[0, -(R1*R11), 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, -(R1*R11), -1 - z, R1*R11] + 
   4*G0[0, -(R1*R11), -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[0, -(R1*R11), -z, R1*R11] - 
   8*G0[0, -(R1*R11), -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, -(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, -(R1*R11), ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] - 4*G0[0, R1*R11, 0, R1*R11] + 
   4*G0[0, R1*R11, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, R1*R11, -1 - z, R1*R11] + 
   4*G0[0, R1*R11, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[0, R1*R11, -z, R1*R11] - 
   8*G0[0, R1*R11, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[0, R1*R11, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + 4*G0[0, R1*R11, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 8*G0[0, -1 - z, 0, R1*R11] - 
   8*G0[0, -1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, -1 - z, -1 - z, R1*R11] - 
   8*G0[0, -1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[0, -1 - z, -z, R1*R11] + 
   8*G0[0, -1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + 8*G0[0, -1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 8*G0[0, -1 - R1 - z, 0, R1*R11] - 
   8*G0[0, -1 - R1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, -1 - R1 - z, -1 - z, R1*R11] - 
   8*G0[0, -1 - R1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, -1 - R1 - z, -z, R1*R11] + 
   8*G0[0, -1 - R1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[0, -1 + R1 - z, 0, R1*R11] - 
   8*G0[0, -1 + R1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, -1 + R1 - z, -1 - z, R1*R11] - 
   8*G0[0, -1 + R1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[0, -1 + R1 - z, -z, R1*R11] + 
   8*G0[0, -1 + R1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[0, -1/2*((R11*R12 - z)*(1 + z)), -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, -1/2*((R11*R12 - z)*(1 + z)), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[0, -1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   12*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 0, R1*R11] + 
   12*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 0, ((-1 + R9 + xr)*(1 + z))/
      2] + 12*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -1 - z, R1*R11] + 
   12*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     -z, R1*R11] - 6*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 6*G0[0, ((1 + z)*(R11*R12 + z))/2, -z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[0, ((1 + z)*(R11*R12 + z))/2, 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, ((1 + z)*(R11*R12 + z))/2, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 12*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     0, R1*R11] + 12*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 0, 
     ((-1 + R9 + xr)*(1 + z))/2] + 12*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     -1 - z, R1*R11] + 12*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 4*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     -z, R1*R11] - 6*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[0, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] + 8*G0[-1 - z, 0, 0, R1*R11] + 
   8*G0[-1 - z, 0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, 0, -1 - z, R1*R11] + 
   8*G0[-1 - z, 0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, 0, -z, R1*R11] - 
   8*G0[-1 - z, 0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] - 8*G0[-1 - z, 0, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 4*G0[-1 - z, -(R1*R11), 0, R1*R11] - 
   4*G0[-1 - z, -(R1*R11), 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, -(R1*R11), -1 - z, R1*R11] - 
   4*G0[-1 - z, -(R1*R11), -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, -(R1*R11), -z, R1*R11] + 
   8*G0[-1 - z, -(R1*R11), -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, -(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, -(R1*R11), ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 4*G0[-1 - z, R1*R11, 0, R1*R11] - 
   4*G0[-1 - z, R1*R11, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, R1*R11, -1 - z, R1*R11] - 
   4*G0[-1 - z, R1*R11, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11, -z, R1*R11] + 
   8*G0[-1 - z, R1*R11, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-1 - z, R1*R11, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] + 8*G0[-1 - z, -1 - z, 0, R1*R11] + 
   8*G0[-1 - z, -1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 - z, -1 - z, R1*R11] + 
   8*G0[-1 - z, -1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, -1 - z, -z, R1*R11] - 
   8*G0[-1 - z, -1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 - z, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] + 8*G0[-1 - z, -1 - R1 - z, 0, R1*R11] + 
   8*G0[-1 - z, -1 - R1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 - R1 - z, -1 - z, R1*R11] + 
   8*G0[-1 - z, -1 - R1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 - R1 - z, -z, R1*R11] - 
   8*G0[-1 - z, -1 - R1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-1 - z, -1 + R1 - z, 0, R1*R11] + 
   8*G0[-1 - z, -1 + R1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 + R1 - z, -1 - z, R1*R11] + 
   8*G0[-1 - z, -1 + R1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-1 - z, -1 + R1 - z, -z, R1*R11] - 
   8*G0[-1 - z, -1 + R1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), -z, ((-1 + R9 + xr)*(1 + z))/
      2] + 6*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 
   12*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 0, R1*R11] - 
   12*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 0, 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   12*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -1 - z, R1*R11] - 
   12*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -z, R1*R11] + 
   6*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-1 - z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 6*G0[-1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] - 
   12*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 0, R1*R11] - 
   12*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 0, 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   12*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -1 - z, R1*R11] - 
   12*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -z, R1*R11] + 
   6*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-1 - z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, 0, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, 0, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   12*G0[-z, 0, -z, R1*R11] + 12*G0[-z, 0, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-z, 0, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-z, 0, ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, -(R1*R11), 0, R1*R11] + 
   4*G0[-z, -(R1*R11), 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, -(R1*R11), -1 - z, R1*R11] + 
   4*G0[-z, -(R1*R11), -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, -(R1*R11), -z, R1*R11] - 
   8*G0[-z, -(R1*R11), -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-z, -(R1*R11), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-z, -(R1*R11), ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/
      2] + 8*G0[-z, R1*R11, 0, R1*R11] + 
   4*G0[-z, R1*R11, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, R1*R11, -1 - z, R1*R11] + 
   4*G0[-z, R1*R11, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, R1*R11, -z, R1*R11] - 
   8*G0[-z, R1*R11, -z, ((-1 + R9 + xr)*(1 + z))/2] + 
   4*G0[-z, R1*R11, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] + 4*G0[-z, R1*R11, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, -1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, -1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] - 
   12*G0[-z, -1 - z, -z, R1*R11] + 
   12*G0[-z, -1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   4*G0[-z, -1 - z, -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/
      2] - 4*G0[-z, -1 - z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 8*G0[-z, -1 - R1 - z, 0, R1*R11] + 
   8*G0[-z, -1 - R1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, -1 - R1 - z, -1 - z, R1*R11] + 
   8*G0[-z, -1 - R1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, -1 - R1 - z, -z, R1*R11] - 
   8*G0[-z, -1 - R1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   8*G0[-z, -1 + R1 - z, 0, R1*R11] + 
   8*G0[-z, -1 + R1 - z, 0, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, -1 + R1 - z, -1 - z, R1*R11] + 
   8*G0[-z, -1 + R1 - z, -1 - z, ((-1 + R9 + xr)*(1 + z))/2] + 
   8*G0[-z, -1 + R1 - z, -z, R1*R11] - 
   8*G0[-z, -1 + R1 - z, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   6*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] + 
   6*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] - 
   2*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -z, R1*R11] + 
   2*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-z, -1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 0, R1*R11] - 
   4*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 0, ((-1 + R9 + xr)*(1 + z))/
      2] - 6*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -1 - z, R1*R11] - 
   4*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     -z, R1*R11] + 2*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, ((-1 + R13 - 2*z)*(1 + z))/(2*z), ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 6*G0[-z, ((1 + z)*(R11*R12 + z))/2, 0, 
     R1*R11] + 6*G0[-z, ((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] - 
   2*G0[-z, ((1 + z)*(R11*R12 + z))/2, -z, R1*R11] + 
   2*G0[-z, ((1 + z)*(R11*R12 + z))/2, -z, ((-1 + R9 + xr)*(1 + z))/2] - 
   2*G0[-z, ((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-z, ((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, ((-1 + R9 + xr)*(1 + z))/2] + 
   6*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 0, R1*R11] - 
   4*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 0, ((-1 + R9 + xr)*(1 + z))/
      2] - 6*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -1 - z, R1*R11] - 
   4*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -1 - z, 
     ((-1 + R9 + xr)*(1 + z))/2] - 2*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     -z, R1*R11] + 2*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -z, 
     ((-1 + R9 + xr)*(1 + z))/2] + 2*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     -1/2*((R11*R12 - z)*(1 + z)), ((-1 + R9 + xr)*(1 + z))/2] + 
   2*G0[-z, -1/2*((1 + z)*(1 + R13 + 2*z))/z, ((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R9 + xr)*(1 + z))/2] - 8*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, 0, 
     R1*R11] + 8*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, -1 - z, R1*R11] + 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), 0, -z, R1*R11] - 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), 0, R1*R11] + 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), -1 - z, R1*R11] - 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), -(R1*R11), -z, R1*R11] - 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, 0, R1*R11] + 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, -1 - z, R1*R11] - 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), R1*R11, -z, R1*R11] - 
   8*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, 0, R1*R11] + 
   8*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, -1 - z, R1*R11] + 
   4*G0[-1/2*((R11*R12 - z)*(1 + z)), -1 - z, -z, R1*R11] + 
   6*G0[-1/2*((R11*R12 - z)*(1 + z)), -1/2*((R11*R12 - z)*(1 + z)), 0, 
     R1*R11] - 6*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((R11*R12 - z)*(1 + z)), -1 - z, R1*R11] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), -1/2*((R11*R12 - z)*(1 + z)), -z, 
     R1*R11] + 6*G0[-1/2*((R11*R12 - z)*(1 + z)), ((-1 + R13 - 2*z)*(1 + z))/
      (2*z), 0, R1*R11] - 6*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((-1 + R13 - 2*z)*(1 + z))/(2*z), -1 - z, R1*R11] - 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), ((-1 + R13 - 2*z)*(1 + z))/(2*z), -z, 
     R1*R11] + 6*G0[-1/2*((R11*R12 - z)*(1 + z)), ((1 + z)*(R11*R12 + z))/2, 
     0, R1*R11] - 6*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     ((1 + z)*(R11*R12 + z))/2, -1 - z, R1*R11] + 
   2*G0[-1/2*((R11*R12 - z)*(1 + z)), ((1 + z)*(R11*R12 + z))/2, -z, 
     R1*R11] + 6*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((1 + z)*(1 + R13 + 2*z))/z, 0, R1*R11] - 
   6*G0[-1/2*((R11*R12 - z)*(1 + z)), -1/2*((1 + z)*(1 + R13 + 2*z))/z, 
     -1 - z, R1*R11] - 2*G0[-1/2*((R11*R12 - z)*(1 + z)), 
     -1/2*((1 + z)*(1 + R13 + 2*z))/z, -z, R1*R11] - 
   8*G0[((1 + z)*(R11*R12 + z))/2, 0, 0, R1*R11] + 
   8*G0[((1 + z)*(R11*R12 + z))/2, 0, -1 - z, R1*R11] + 
   4*G0[((1 + z)*(R11*R12 + z))/2, 0, -z, R1*R11] - 
   4*G0[((1 + z)*(R11*R12 + z))/2, -(R1*R11), 0, R1*R11] + 
   4*G0[((1 + z)*(R11*R12 + z))/2, -(R1*R11), -1 - z, R1*R11] - 
   4*G0[((1 + z)*(R11*R12 + z))/2, -(R1*R11), -z, R1*R11] - 
   4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11, 0, R1*R11] + 
   4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11, -1 - z, R1*R11] - 
   4*G0[((1 + z)*(R11*R12 + z))/2, R1*R11, -z, R1*R11] - 
   8*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, 0, R1*R11] + 
   8*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, -1 - z, R1*R11] + 
   4*G0[((1 + z)*(R11*R12 + z))/2, -1 - z, -z, R1*R11] + 
   6*G0[((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), 0, R1*R11] - 
   6*G0[((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), -1 - z, 
     R1*R11] + 2*G0[((1 + z)*(R11*R12 + z))/2, -1/2*((R11*R12 - z)*(1 + z)), 
     -z, R1*R11] + 6*G0[((1 + z)*(R11*R12 + z))/2, ((-1 + R13 - 2*z)*(1 + z))/
      (2*z), 0, R1*R11] - 6*G0[((1 + z)*(R11*R12 + z))/2, 
     ((-1 + R13 - 2*z)*(1 + z))/(2*z), -1 - z, R1*R11] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, ((-1 + R13 - 2*z)*(1 + z))/(2*z), -z, 
     R1*R11] + 6*G0[((1 + z)*(R11*R12 + z))/2, ((1 + z)*(R11*R12 + z))/2, 0, 
     R1*R11] - 6*G0[((1 + z)*(R11*R12 + z))/2, ((1 + z)*(R11*R12 + z))/2, 
     -1 - z, R1*R11] + 2*G0[((1 + z)*(R11*R12 + z))/2, 
     ((1 + z)*(R11*R12 + z))/2, -z, R1*R11] + 
   6*G0[((1 + z)*(R11*R12 + z))/2, -1/2*((1 + z)*(1 + R13 + 2*z))/z, 0, 
     R1*R11] - 6*G0[((1 + z)*(R11*R12 + z))/2, 
     -1/2*((1 + z)*(1 + R13 + 2*z))/z, -1 - z, R1*R11] - 
   2*G0[((1 + z)*(R11*R12 + z))/2, -1/2*((1 + z)*(1 + R13 + 2*z))/z, -z, 
     R1*R11], sqrm["T^{(2)}_{q,1}"] -> 
  -12*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-3 - R1*R14 - 3*z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-3 - R1*R14 - 3*z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - 3*z, -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - 3*z, -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[1 - R1*R14 + z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[1 - R1*R14 + z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[1 - R1*R14 + z, -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[1 - R1*R14 + z, -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), -1 - 2*R1*R11 - R1*R14 - 
      z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), -1 + 2*R1*R11 - R1*R14 - 
      z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr], 
 sqrm["T^{(3)}_{q,2}"] -> (28*Pi^2*G0[1, 1 - xr])/3 - 
   (14*Pi^2*G0[-z, 1 - xr])/3 - 128*G0[1, 1 - xr]*G0[-1, -1, z] + 
   64*G0[-z, 1 - xr]*G0[-1, -1, z] + 64*G0[1, 1 - xr]*G0[-1, 0, z] - 
   32*G0[-z, 1 - xr]*G0[-1, 0, z] + 64*G0[1, 1 - xr]*G0[0, -1, z] - 
   32*G0[-z, 1 - xr]*G0[0, -1, z] - 32*G0[1, 1 - xr]*G0[0, 0, z] + 
   16*G0[-z, 1 - xr]*G0[0, 0, z] - 128*G0[-1, z]*G0[1, 0, 1 - xr] + 
   64*G0[0, z]*G0[1, 0, 1 - xr] + 80*G0[-1, z]*G0[1, 1, 1 - xr] - 
   40*G0[0, z]*G0[1, 1, 1 - xr] + 64*G0[-1, z]*G0[1, -z, 1 - xr] - 
   32*G0[0, z]*G0[1, -z, 1 - xr] + 96*G0[-1, z]*G0[2 + z^(-1), 1, 1 - xr] - 
   48*G0[0, z]*G0[2 + z^(-1), 1, 1 - xr] - 
   48*G0[-1, z]*G0[2 + z^(-1), -z, 1 - xr] + 
   24*G0[0, z]*G0[2 + z^(-1), -z, 1 - xr] + 64*G0[-1, z]*G0[-z, 0, 1 - xr] - 
   32*G0[0, z]*G0[-z, 0, 1 - xr] - 48*G0[-1, z]*G0[-z, 1, 1 - xr] + 
   24*G0[0, z]*G0[-z, 1, 1 - xr] - 48*G0[-1, z]*G0[-z, -z, 1 - xr] + 
   24*G0[0, z]*G0[-z, -z, 1 - xr] - 128*G0[1, 0, 0, 1 - xr] + 
   80*G0[1, 0, 1, 1 - xr] + 48*G0[1, 0, -z, 1 - xr] + 
   80*G0[1, 1, 0, 1 - xr] - 32*G0[1, 1, 1, 1 - xr] - 
   52*G0[1, 1, -z, 1 - xr] + 4*G0[1, 2, 1, 1 - xr] - 
   32*G0[1, 2 + z^(-1), 1, 1 - xr] + 16*G0[1, 2 + z^(-1), -z, 1 - xr] - 
   4*G0[1, -2*z, -z, 1 - xr] + 64*G0[1, -z, 0, 1 - xr] - 
   48*G0[1, -z, 1, 1 - xr] - 4*G0[1, -z, -z, 1 - xr] - 
   20*G0[2, 1, 1, 1 - xr] + 12*G0[2, 1, -z, 1 - xr] + 4*G0[2, 2, 1, 1 - xr] + 
   16*G0[2, 2 + z^(-1), 1, 1 - xr] - 8*G0[2, 2 + z^(-1), -z, 1 - xr] - 
   4*G0[2, -2*z, -z, 1 - xr] + 96*G0[2 + z^(-1), 1, 0, 1 - xr] - 
   96*G0[2 + z^(-1), 1, 1, 1 - xr] - 12*G0[2 + z^(-1), 1, -z, 1 - xr] - 
   48*G0[2 + z^(-1), -z, 0, 1 - xr] + 36*G0[2 + z^(-1), -z, 1, 1 - xr] + 
   12*G0[-3 - R1*R14 - 3*z, -3 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-3 - R1*R14 - 3*z, -3 - R1*R14 - 3*z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-3 - R1*R14 - 3*z, -3 - R1*R14 - 3*z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-3 - R1*R14 - 3*z, 1 - R1*R14 + z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-3 - R1*R14 - 3*z, 1 - R1*R14 + z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-3 - R1*R14 - 3*z, 1 - R1*R14 + z, -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-3 - R1*R14 - 3*z, 1 - R1*R14 + z, -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -1 - 2*R1*R11 - R1*R14 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/
      xr] + 4*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - z - 
      (4*z*(1 + z))/(1 + 2*z), -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -(R1*R14) - R16 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-3 - R1*R14 - 3*z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -(R1*R14) + R16 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - 3*z, -3 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - 3*z, -3 - R1*R14 - 3*z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - 3*z, -3 - R1*R14 - 3*z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - 3*z, 1 - R1*R14 + z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - 3*z, 1 - R1*R14 + z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-1 - R1*R14 - 3*z, 1 - R1*R14 + z, -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-1 - R1*R14 - 3*z, 1 - R1*R14 + z, -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -1 - 2*R1*R11 - R1*R14 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/
      xr] + 4*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - z - 
      (4*z*(1 + z))/(1 + 2*z), -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -(R1*R14) - R16 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - 3*z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -(R1*R14) + R16 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - z, -3 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - z, -3 - R1*R14 - 3*z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - z, -3 - R1*R14 - 3*z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - z, -1 - R1*R14 - 3*z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - z, -1 - R1*R14 - 3*z, -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - z, -1 - R1*R14 - 3*z, -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   12*G0[-1 - R1*R14 - z, -1 - R1*R14 - z, -1 - R1*R14 - 3*z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - z, -1 - R1*R14 - z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   12*G0[-1 - R1*R14 - z, -1 - R1*R14 - z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-1 - R1*R14 - z, 1 - R1*R14 + z, -1 - 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-1 - R1*R14 - z, 1 - R1*R14 + z, -1 + 2*R1*R11 - R1*R14 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - z, 1 - R1*R14 + z, -(R1*R14) - R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - z, 1 - R1*R14 + z, -(R1*R14) + R16 - z, 
     (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] - 
   4*G0[-1 - R1*R14 - z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -1 - 2*R1*R11 - R1*R14 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/
      xr] - 4*G0[-1 - R1*R14 - z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -1 + 2*R1*R11 - R1*R14 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/
      xr] + 4*G0[-1 - R1*R14 - z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -(R1*R14) - R16 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   4*G0[-1 - R1*R14 - z, -1 - R1*R14 - z - (4*z*(1 + z))/(1 + 2*z), 
     -(R1*R14) + R16 - z, (1 + z + R7*(1 + z) - xr*(1 + R1*R14 + z))/xr] + 
   64*G0[-z, 0, 0, 1 - xr] - 40*G0[-z, 0, 1, 1 - xr] - 
   24*G0[-z, 0, -z, 1 - xr] - 48*G0[-z, 1, 0, 1 - xr] + 
   12*G0[-z, 1, 1, 1 - xr] + 44*G0[-z, 1, -z, 1 - xr] + 
   16*G0[-z, 2 + z^(-1), 1, 1 - xr] - 8*G0[-z, 2 + z^(-1), -z, 1 - xr] - 
   48*G0[-z, -z, 0, 1 - xr] + 36*G0[-z, -z, 1, 1 - xr] + 
   12*G0[-z, -z, -z, 1 - xr]}

